When Does the Real Wiring Win? Testing connectome structure-function claims against unmeasured physiology

Connectome-constrained models are often used to argue that a measured wiring diagram outperforms shuffled or rewired wiring, and hence that structure shapes function. Such comparisons can confound wiring with how the models are tuned: a connectome fixes who connects to whom, not the excitability, gains or plasticity rates the model also needs, and modellers often tune these until the real-wiring model works. We separate three estimands: physiology tuned on the real wiring and transferred to nulls (P1), each wiring tuned on its own (P2), and P2 restricted to physiology consistent with independent data (P3). The biases involved are known in machine learning (under-tuned baselines, inherited weights, winner's curse); we measure what they do to biological conclusions, using synthetic ground truth, placebo nulls and three Drosophila circuit models. Some claims survive every protocol we test: segregated reward and punishment dopamine improves learning, and head-direction topography is required for a persistent bump. Others do not. In the mushroom body, the real Kenyon-cell output wiring beats a cross-subtype identity shuffle by 0.09 under P1 and P2 but loses to it by 0.09 under P3 (95% CIs exclude zero; held-out runs confirm). The verdict is set by the share of alpha'beta' cells among active Kenyon cells, which P1 selects low; at the share implied by imaging (about 44%) the real-wiring model fails to learn, exposing a model inadequacy rather than a deficit of the fly's wiring. In flyvis, P1 penalises a mirrored connectome, which has a constructed solution within 0.07 (median) of the real error, more than a spatially shuffled one in 50 of 50 members; the ranking survives ten-fold longer retraining but depends on the checkpoint at fifty-fold. A credible structural claim needs matched optimisation, data-constrained physiology and a model that still works there.

==> anc/README.md <==
# When Does the Real Wiring Win? — code, data and prediction files

These ancillary files accompany the arXiv submission. The paper source (`main.tex`, `main.bbl`, `refs.bib`) and its figures (`figs/`) are at the top level of the arXiv source package. Everything below is under `anc/`.

| Folder | Contents |
|---|---|
| `code/` | models, sweeps, analyses and figure scripts |
| `results/` | result tables and summaries used in the paper; `results/flyvis/` holds the GPU results |
| `notebooks/` | Colab notebooks for flyvis |
| `predictions/` | prediction files for the confirmation sweeps (App. E–G), with timestamps and SHA-256 hashes |

## Data you need to download
- FlyWire v783 annotations `ann.tsv` (FlyWire annotation release, GitHub) and the synapse table
  `Connectivity_783.parquet` (from the `philshiu/Drosophila_brain_model` repository).
- flyvis 1.2.0 and its pretrained ensemble (downloaded automatically by the Colab notebooks).

## Reproduce (CPU, Python 3.11+; numpy, scipy, pandas, pyarrow, scikit-learn, SALib, matplotlib)
Analysis and figure scripts read and write files in the working directory, so run them from `results/`, for example `cd results && python ../code/supplementary_checks.py`. Sweeps take the network file and the output CSV on the command line, save their null instances next to the output (`<output>_nullpool.pkl`) and resume from an existing output CSV; to rerun a sweep from scratch, run it in an empty directory. Section, table and figure numbers refer to the paper. `code/protocols.py` holds the P1–P3 bootstrap shared by `protocol10.py`, `holdout_analyze.py`, `protocol_local.py` and `variants_analyze.py`.

| Step | Command | Time (2 CPUs) | Produces |
|---|---|---|---|
| Build mushroom body | `python ../code/mb_build.py ann.tsv Connectivity_783.parquet mb_net.pkl` | 2 min | `mb_net.pkl` |
| MB sweep (Sec. 6.1) | `N_SEEDS=10 python ../code/mb_sweep.py mb_net.pkl mb10.csv 200` | ~3 h | `mb10.csv` |
| MB dopamine-heterogeneity sweep (App. B) | `MB_DANHET=1 N_SEEDS=4 python ../code/mb_sweep.py mb_net.pkl mbhet.csv 200` | ~1.5 h | `mbhet.csv` |
| Build head direction | `python ../code/hd_build.py` (expects `ann.tsv` and `shiu/Connectivity_783.parquet` in the working directory) | 1 min | `hd_net.pkl` |
| HD sweep (Sec. 6.2) | `N_SEEDS=10 python ../code/hd_sweep.py hd_net.pkl hd10.csv 400` | ~20 min | `hd10.csv` |
| HD alternative angles (App. C) | `HD_EMBED=EPG N_SEEDS=10 python ../code/hd_sweep.py hd_net.pkl hd_epg10.csv 400` | ~20 min | `hd_epg10.csv` |
| Signed HD integration (App. C) | `N_SEEDS=10 python ../code/hd_sweep.py hd_net.pkl hd10s.csv 400` (reuse `hd10_nullpool.pkl` as `hd10s_nullpool.pkl`) | ~20 min | `hd10s.csv`, `hd_signed.json` |
| Spatially constrained nulls (App. D) | `NULL_SET=local N_SEEDS=10 python ../code/hd_sweep.py hd_net.pkl hd_local10.csv 400`; `NULL_SET=local N_SEEDS=10 python ../code/mb_sweep.py mb_net.pkl mb_local10.csv 200`; then `python ../code/protocol_local.py` | ~20 min + ~55 min | `hd_local10.csv`, `mb_local10.csv`, `protocol_local.json` |
| Held-out confirmation (App. E; predictions in `predictions/holdout.md`) | `NULL_SET=holdout N_SEEDS=10 SEED_OFFSET=10 LHS_SEED=1 POOL_SEED=999 python ../code/mb_sweep.py mb_net.pkl mb_holdout.csv 200`; then `python ../code/holdout_analyze.py` | ~1.8 h | `mb_holdout.csv`, `holdout.json` (incl. the held-out a'b' bins of Sec. 7) |
| Model variants (App. F; predictions in `predictions/variants.md`) | `for v in ff norm noshare; do MODEL_VARIANT=$v NULL_SET=holdout N_SEEDS=5 SEED_OFFSET=20 LHS_SEED=2 POOL_SEED=2024 python ../code/mb_sweep.py mb_net.pkl mb_var_$v.csv 120; done`; then `python ../code/variants_analyze.py` (needs `mb_net.pkl`) | ~1.5 h | `mb_var_*.csv`, `variants.json` |
| Data-anchored a'b' sweep (App. G; predictions in `predictions/anchored.md`) | `APBP_RANGE=0.34,0.50 NULL_SET=holdout N_SEEDS=5 SEED_OFFSET=30 LHS_SEED=3 POOL_SEED=3030 python ../code/mb_sweep.py mb_net.pkl mb_anchored.csv 120` | ~15 min | `mb_anchored.csv`, `anchored.json` |
| Verdicts | `python ../code/mb_analyze.py mb10.csv mb10`, `python ../code/hd_analyze.py hd10.csv hd10` | 1 min | `mb10_per_theta.csv`, `hd10_per_theta.csv`, summaries |
| Protocols and bootstrap CIs (Sec. 6) | `python ../code/protocol10.py` | 5 min | `protocol10.json` |
| Measurement priority (Sec. 7, Table 3) | `python ../code/measure_priority.py` | 1 min | `measure_priority.json` (bin means, n and uncorrected 95% CIs) |
| Search budget and K (Sec. 6.1) | `python ../code/p2_budget.py`: P2 and P3 on random subsets of 25–400 parameter sets (MB main and held-out sweeps pooled) for K = 1–20, MB and HD | 1 min | `p2_budget.json` |
| Supplementary checks | `python ../code/supplementary_checks.py`: Δ near 0.177, instance-level placebo, P4 prior weighting, and for Sec. 7 the a'b' bins of both KC→MBON nulls (n, 95% and nominal Bonferroni intervals, exact sign tests) | 2 min | `supplementary_checks.json` |
| Placebo (Sec. 8, Table 4) | `python ../code/placebo10.py` | 1 min | printed table |
| Closed-form bias check (Fig. 5a) | `python ../code/theory_check.py` | 1 min | `theory_check.json` |
| Sobol indices | `python ../code/sobol.py` | 5 min | `sobol.json` |
| Synthetic ground truth (Sec. 5, Table 1) | `python ../code/synth.py` | 5 min | `synth.json` |
| Figures 2, 3, 5 | `python ../code/paper_figs.py` (after the Verdicts step) | 1 min | `figs/fig1_protocols.pdf`, `figs/fig2_mb.pdf`, `figs/fig3_theory.pdf` |
| Figure 1 (schematic; curves illustrative, MB labels from `protocol10.json`) | `python ../code/fig0_schematic.py`, then `cd figs && pdflatex fig0_schematic.tex` (needs pgfplots) | 1 min | `figs/fig0_schematic.pdf` |
| Figure 4 | `python ../code/v2_figs.py` | 1 min | `figs/fig_evidence.pdf` |

The figure scripts write to `figs/` in the working directory (set `OUT` to change it).

## flyvis (GPU)
Colab notebooks (one A100 or L4 GPU). Results used in the paper are in `results/flyvis/`; values are as printed by the notebooks (3–4 decimals), and the released files keep the columns the analyses use.

| File | Contents | Notebook |
|---|---|---|
| `p1_epe.csv` | P1, validation EPE, members 000–009 | `flyvis_robustness.ipynb`, section 5 |
| `warm2000.csv`, `warm20000.csv` | warm start for 2,000 and 20,000 iterations, members 000–004 | `flyvis_robustness.ipynb`, sections 6–7 |
| `deconly.csv` | decoder-only retraining, members 000–002 | `flyvis_robustness.ipynb`, section 8 |
| `oracle.csv` | real network on 180°-rotated validation data (mirror oracle), members 000–004 | `flyvis_robustness.ipynb`, section 9 |
| `pilot_scratch20000.txt` | 20,000-iteration from-scratch pilot (printed output) | `flyvis_robustness.ipynb`, section 10 |
| `p1_unselected_raw.csv` | P1 for the 40 other members (no header: member, connectome, EPE) | `flyvis_p1_unselected.ipynb` |
| `p1_all50.csv` | P1 for all 50 members, built from `p1_epe.csv` and `p1_unselected_raw.csv` by `code/flyvis_p1_combine.py` (run from `results/flyvis/`) | — |
| `warm100000.csv` | 100,000-iteration warm start, member 000 | `flyvis_long.ipynb` |
| `cold250k_partial.txt` | from-scratch 250,000-iteration run of the real connectome, seed 0 | `flyvis_cold_seed0.ipynb` |

`flyvis_robustness.ipynb` is a cleaned copy of the notebook that was run: the run cells keep their code, duplicate helper definitions are merged, cells are in section order and outputs are removed.

Pretrained configurations omit `original_split`; the notebooks set it to `True` (official validation split).


==> anc/code/fig0_schematic.py <==
# Figure 1 (schematic of P1-P3 and model adequacy). Writes figs/fig0_schematic.tex, a standalone TikZ/pgfplots file:
#   cd results && python ../code/fig0_schematic.py && cd figs && pdflatex fig0_schematic.tex
# The curves are illustrative, not data. The "MB" labels are the mushroom-body P1-P3 estimates for the KC->MBON
# wiring against the identity shuffle, read from protocol10.json.
import json, os, numpy as np
OUT = os.environ.get('OUT', 'figs/'); os.makedirs(OUT, exist_ok=True)
MB = {k: v[0] for k, v in json.load(open('protocol10.json'))['MB']['KC_perm_all'].items()}
SR = lambda t: 0.52 + 0.30 * np.exp(-((t - 0.2) / 0.28) ** 2) - 0.03 * t      # real wiring (illustrative)
SN = lambda t: 0.612 + 0.010 * np.sin(2 * np.pi * (1.3 * t + 0.1)) + 0.012 * t  # null (illustrative)
WORK = (0.03, 0.66)    # {theta : L_R(theta) >= c}
DATA = (0.60, 0.95)    # Theta_data
t = np.linspace(0, 1, 201)
coords = lambda f: ' '.join(f'({x:.4f},{f(x):.4f})' for x in t)
tR = 0.2; tN = t[np.argmax(SN(t))]
td = t[(t >= DATA[0]) & (t <= DATA[1])]; tRd = td[np.argmax(SR(td))]; tNd = td[np.argmax(SN(td))]
YMIN, YMAX, SB = 0.45, 0.88, (0.385, 0.410)   # axis range; adequacy bar below the axis


def curves():
    return (f"\\addplot[real] coordinates {{{coords(SR)}}};\n"
            f"\\addplot[null] coordinates {{{coords(SN)}}};\n")


def bar():   # physiology where the real-wiring model meets the task criterion
    return (f"\\fill[workc] (axis cs:{WORK[0]},{SB[0]}) rectangle (axis cs:{WORK[1]},{SB[1]});\n"
            f"\\node[lab, anchor=east] at (axis cs:1.0,{np.mean(SB):.4f}) {{$\\theta$}};\n")


def diff_arrow(y1, y2, x0a, x0b):
    x = 0.985
    return (f"\\draw[guide] (axis cs:{x0a:.4f},{y1:.4f}) -- (axis cs:{x},{y1:.4f});\n"
            f"\\draw[guide] (axis cs:{x0b:.4f},{y2:.4f}) -- (axis cs:{x},{y2:.4f});\n"
            f"\\draw[darr] (axis cs:{x},{y1:.4f}) -- (axis cs:{x},{y2:.4f});\n")


mb = lambda p: f"\\node[mb] at (axis cs:1.0,{YMAX}) {{MB: ${MB[p]:+.2f}$}};\n"
pa = (f"\\fill[workc!45] (axis cs:{WORK[0]},{YMIN}) rectangle (axis cs:{WORK[1]},{YMAX});\n" + curves()
      + ''.join(f"\\draw[pair] (axis cs:{x:.3f},{SN(x):.4f}) -- (axis cs:{x:.3f},{SR(x):.4f});\n" for x in np.linspace(0.07, 0.62, 8))
      + f"\\node[lab, text=realc, anchor=south] at (axis cs:{tR},{SR(tR) + 0.008:.4f}) {{$\\bar S_R$}};\n"
      + f"\\node[lab, text=nullc, anchor=south east] at (axis cs:0.99,{SN(0.99) + 0.006:.4f}) {{$\\bar S_N$}};\n"
      + mb('P1') + bar()
      + f"\\node[lab, anchor=east, align=right, text=black!80] at (axis cs:-0.04,{np.mean(SB):.4f}) {{model\\\\adequacy:\\\\$L_R(\\theta)\\ge c$}};\n")
pb = (curves() + diff_arrow(SR(tR), SN(tN), tR, tN)
      + f"\\fill[realc] (axis cs:{tR},{SR(tR):.4f}) circle (1.5pt); \\fill[nullc] (axis cs:{tN:.4f},{SN(tN):.4f}) circle (1.5pt);\n"
      + mb('P2') + bar())
pc = (f"\\fill[datac] (axis cs:{DATA[0]},{SB[0] - 0.012}) rectangle (axis cs:{DATA[1]},{YMAX});\n" + curves() + diff_arrow(SR(tRd), SN(tNd), tRd, tNd)
      + f"\\fill[realc] (axis cs:{tRd:.4f},{SR(tRd):.4f}) circle (1.5pt); \\fill[nullc] (axis cs:{tNd:.4f},{SN(tNd):.4f}) circle (1.5pt);\n"
      + f"\\node[lab, anchor=center] at (axis cs:{np.mean(DATA) + 0.02:.3f},{np.mean(SB):.4f}) {{$\\Theta_{{\\mathrm{{data}}}}$}};\n"
      + mb('P3') + bar())
tex = r"""\documentclass[11pt]{standalone}
\usepackage[T1]{fontenc}\usepackage{lmodern}\usepackage{amsmath,amssymb}
\usepackage{pgfplots}\pgfplotsset{compat=1.18}\usepgfplotslibrary{groupplots}\usetikzlibrary{arrows.meta}
\definecolor{realc}{RGB}{25,113,194}\definecolor{nullc}{RGB}{232,89,12}
\colorlet{workc}{realc!22}\colorlet{datac}{black!9}
\begin{document}
\begin{tikzpicture}[
  real/.style={realc, line width=1.1pt, no markers}, null/.style={nullc, line width=1.1pt, no markers},
  pair/.style={black!45, line width=0.4pt}, guide/.style={black!45, line width=0.4pt, dash pattern=on 1.5pt off 1.5pt},
  darr/.style={black!70, line width=0.5pt, {Stealth[length=3pt]}-{Stealth[length=3pt]}},
  lab/.style={font=\scriptsize, inner sep=1pt}, mb/.style={font=\scriptsize, anchor=north east, inner sep=1pt, text=black!80}]
\begin{groupplot}[group style={group size=3 by 1, horizontal sep=0.27in},
  width=1.76in, height=1.12in, scale only axis, xmin=0, xmax=1, ymin=0.45, ymax=0.88,
  axis lines=left, axis line style={-, black!75, line width=0.5pt}, xtick=\empty, ytick=\empty, clip=false,
  title style={at={(0,1)}, anchor=south west, align=left, font=\footnotesize, inner xsep=0pt},
]
\nextgroupplot[title={\textbf{P1}\enspace transfer, selected on $R$\\[-1pt]{\scriptsize $\mathbb{E}_\pi\big[\bar\Delta(\theta)\mid L_R(\theta)\ge c\big]$}},
  ylabel={$\bar S(\theta)$}, every axis y label/.style={at={(axis description cs:0,1)}, anchor=south east, font=\scriptsize, rotate=0}]
""" + pa + r"""\nextgroupplot[title={\textbf{P2}\enspace independent tuning\\[-1pt]{\scriptsize $\mathrm{top}_K\,\bar S_R-\mathrm{top}_K\,\bar S_N$}}]
""" + pb + r"""\nextgroupplot[title={\textbf{P3}\enspace data-constrained tuning\\[-1pt]{\scriptsize $\mathrm{top}_K\,\bar S_R|_{\Theta_{\mathrm{data}}}-\mathrm{top}_K\,\bar S_N|_{\Theta_{\mathrm{data}}}$}}]
""" + pc + r"""\end{groupplot}
\end{tikzpicture}
\end{document}
"""
open(OUT + 'fig0_schematic.tex', 'w').write(tex)
print('MB labels', {k: f'{v:+.2f}' for k, v in MB.items()}, '| wrote', OUT + 'fig0_schematic.tex')


==> anc/code/fly_mb.py <==
# ============================================================
# Drosophila mushroom body (FlyWire v783) + dopamine-gated plasticity
# Continual associative learning on the real connectome and on null connectomes.
#
# Circuit (all weights = synapse counts from FlyWire v783):
#   odor -> PN (ALPN) -> KC (Kenyon cells) -> MBON (output) -> valence
#                         KC sparseness: APL-like global inhibition (top-k)
#   DAN (PAM = reward, PPL1 = punishment) -> MBON compartments (modulatory)
#   MBON -> DAN feedback (from connectome, signed)
# Plasticity (three-factor): KC->MBON synapse depressed when the KC is active
#   AND dopamine arrives in that MBON's compartment.
# Valence readout: each MBON's approach/avoid sign is set by the dopamine
#   family that innervates it in the real connectome (PAM compartment -> avoid,
#   PPL1 compartment -> approach; Aso et al. 2014 logic). Fixed across conditions.
# ============================================================
import numpy as np
import pandas as pd

NT_SIGN = {"acetylcholine": 1.0, "gaba": -1.0, "glutamate": -1.0}


# ---------------- data ----------------
def load_mb(ann_path, conn_path):
    a = pd.read_csv(ann_path, sep="\t", low_memory=False)
    c = pd.read_parquet(conn_path, columns=["Presynaptic_ID", "Postsynaptic_ID", "Connectivity"])
    a["fam"] = a.cell_type.astype(str).str.extract(r"^(PAM|PPL1)")[0]
    ids = {
        "PN": a[a.cell_class == "ALPN"].root_id.values,
        "KC": a[a.cell_class == "Kenyon_Cell"].root_id.values,
        "MBON": a[a.cell_class == "MBON"].root_id.values,
        "DAN": a[(a.cell_class == "DAN") & a.fam.notna()].root_id.values,
    }
    sign = a.set_index("root_id").top_nt.map(NT_SIGN).fillna(1.0)
    fam = a.set_index("root_id").fam

    def mat(post, pre, signed=False):
        """[len(post), len(pre)] synapse-count matrix."""
        ip = pd.Series(np.arange(len(post)), index=post)
        jp = pd.Series(np.arange(len(pre)), index=pre)
        s = c[c.Presynaptic_ID.isin(jp.index) & c.Postsynaptic_ID.isin(ip.index)]
        M = np.zeros((len(post), len(pre)), np.float32)
        np.add.at(M, (ip[s.Postsynaptic_ID].values, jp[s.Presynaptic_ID].values), s.Connectivity.values)
        if signed:
            M *= sign.reindex(pre).values[None, :].astype(np.float32)
        return M

    net = dict(
        ids=ids,
        W_pk=mat(ids["KC"], ids["PN"]),               # PN -> KC
        W_km=mat(ids["MBON"], ids["KC"]),             # KC -> MBON  (plastic)
        W_mm=mat(ids["MBON"], ids["MBON"], True),     # MBON -> MBON
        W_dm=mat(ids["DAN"], ids["MBON"], True),      # MBON -> DAN feedback
        A=mat(ids["MBON"], ids["DAN"]),               # DAN -> MBON  (modulatory map)
        dan_fam=fam.reindex(ids["DAN"]).values,       # 'PAM' / 'PPL1'
    )
    # valence of each MBON from the real dopamine map
    is_pam = (net["dan_fam"] == "PAM").astype(np.float32)
    A = net["A"]
    pam_share = (A @ is_pam) / np.maximum(A.sum(1), 1)
    net["valence"] = (1 - 2 * pam_share).astype(np.float32)   # +1 approach (PPL1), -1 avoid (PAM)
    return net


# ---------------- controls (degree-preserving rewiring) ----------------
def rewire_bipartite(M, rng, n_swaps_per_edge=10, group=None):
    """Degree-preserving double-edge swaps on a weighted bipartite matrix [post, pre].
    Keeps every row's and column's number of edges; weights travel with edges.
    If `group` (per pre-neuron labels) is given, only swap edges whose pre-neurons share a label."""
    post, pre = np.nonzero(M)
    w = M[post, pre].copy()
    E = len(post)
    edges = set(zip(post.tolist(), pre.tolist()))
    for _ in range(n_swaps_per_edge * E):
        i, j = rng.integers(E, size=2)
        a1, b1, a2, b2 = post[i], pre[i], post[j], pre[j]
        if a1 == a2 or b1 == b2:
            continue
        if group is not None and group[b1] != group[b2]:
            continue
        if (a1, b2) in edges or (a2, b1) in edges:
            continue
        edges -= {(a1, b1), (a2, b2)}; edges |= {(a1, b2), (a2, b1)}
        pre[i], pre[j] = b2, b1
    R = np.zeros_like(M)
    R[post, pre] = w
    return R


def rewire_bipartite_local(M, rng, nbr, n_swaps_per_edge=10):
    """Spatially constrained degree-preserving rewiring on [post, pre].
    A swap (a1,b1),(a2,b2) -> (a1,b2),(a2,b1) is allowed only if b2 is among the spatial
    nearest neighbours of b1 (nbr[b1] = array of neighbour pre-indices). Weights travel with edges."""
    post, pre = np.nonzero(M)
    w = M[post, pre].copy(); E = len(post)
    edges = set(zip(post.tolist(), pre.tolist()))
    by_pre = {}
    for e, b in enumerate(pre.tolist()): by_pre.setdefault(b, []).append(e)
    acc = 0
    for _ in range(n_swaps_per_edge * E):
        i = rng.integers(E); b1 = pre[i]; cand = nbr[b1]
        b2 = cand[rng.integers(len(cand))]
        lst = by_pre.get(int(b2))
        if not lst: continue
        j = lst[rng.integers(len(lst))]; a1, a2 = post[i], post[j]
        if a1 == a2 or b1 == b2 or (a1, b2) in edges or (a2, b1) in edges: continue
        edges -= {(a1, b1), (a2, b2)}; edges |= {(a1, b2), (a2, b1)}
        by_pre[int(b1)].remove(i); by_pre[int(b2)].remove(j)
        by_pre[int(b2)].append(i); by_pre[int(b1)].append(j)
        pre[i], pre[j] = b2, b1; acc += 1
    R = np.zeros_like(M); R[post, pre] = w
    return R, acc / E


def knn_index(P, k):
    from scipy.spatial import cKDTree
    _, ix = cKDTree(P).query(P, k=k + 1)
    return {i: ix[i, 1:] for i in range(len(P))}


# ---------------- model ----------------
class MB:
    def __init__(self, net, cfg, A=None, W_pk=None, W_km=None):
        self.cfg = cfg
        self.W_pk = net["W_pk"] if W_pk is None else W_pk
        # PN synapses per KC, used by the 'norm' input rule (fraction of a KC's PN synapses that are active)
        self.pn_in = np.maximum(self.W_pk.sum(1), 1)
        self.tiebreak = np.random.default_rng(0).random(len(self.pn_in)).astype(np.float32)
        if "kc_type" in net:
            self.kc_groups = {t: np.where(net["kc_type"] == t)[0] for t in np.unique(net["kc_type"])}
        W_km = net["W_km"] if W_km is None else W_km
        self.W_km0 = W_km / np.maximum(W_km.sum(1, keepdims=True), 1)   # each MBON: total input weight 1
        self.W_km = self.W_km0.copy()
        A = net["A"] if A is None else A
        self.Ahat = A / np.maximum(A.sum(1, keepdims=True), 1)          # dopamine reaching each MBON
        Wmm = net["W_mm"]; self.W_mm = Wmm / max(np.abs(Wmm).sum(1).max(), 1)
        Wdm = net["W_dm"]; self.W_dm = Wdm / max(np.abs(Wdm).sum(1).max(), 1)
        if cfg.get("VALENCE_FROM_MAP", False):           # MBON valence follows the map actually used
            is_pam = (net["dan_fam"] == "PAM").astype(np.float32)
            self.valence = (1 - 2 * (self.Ahat @ is_pam)).astype(np.float32)
        else:
            self.valence = net["valence"]
        self.is_pam = (net["dan_fam"] == "PAM")
        het = cfg.get("DAN_HET", 0.0)                    # heterogeneous US drive across DANs (fixed per neuron)
        z = np.random.default_rng(7).standard_normal(len(self.is_pam))
        g = np.exp(het * z); self.dan_gain = (g / g.mean()).astype(np.float32)

    def kc(self, x):
        """odor (PN pattern) -> sparse binary KC code (APL-like global inhibition = top-k)."""
        rule = self.cfg.get("KC_RULE", "norm")
        if rule == "raw":                                # summed synapse counts
            h = self.W_pk @ x
        elif rule == "norm":                             # fraction of the KC's PN synapses active
            h = (self.W_pk @ x) / self.pn_in
        elif rule == "claw":                             # number of active PN partners (claw-like),
            h = (self.W_pk > 0).astype(np.float32) @ x   #   ties broken by synaptic strength
            h = h + 1e-3 * (self.W_pk @ x) / self.pn_in.max()
        h = h + 1e-6 * self.tiebreak                     # fixed tiny tie-breaker (deterministic)
        k = int(self.cfg["KC_SPARSITY"] * len(h))
        r = np.zeros_like(h)
        share = self.cfg.get("SUBTYPE_SHARE")            # subtype-specific excitability:
        if share is None:                                #   fraction of active KCs per subtype
            r[np.argpartition(h, -k)[-k:]] = 1.0
        else:
            for t, f in share.items():
                idx = self.kc_groups[t]; kt = int(round(f * k))
                if kt > 0:
                    r[idx[np.argpartition(h[idx], -kt)[-kt:]]] = 1.0
        return r

    def mbon(self, r_k, W=None):
        W = self.W_km if W is None else W
        ff = (W @ r_k) / r_k.sum()                     # mean drive, ~1 at baseline
        r = np.maximum(ff, 0)
        for _ in range(self.cfg["MBON_STEPS"]):        # MBON-MBON interactions
            r = np.maximum(ff + self.cfg["G_MM"] * (self.W_mm @ r), 0)
        return r

    def dan(self, r_m, us):
        """us = +1 reward (drives PAM), -1 punishment (drives PPL1); plus MBON feedback."""
        drive = np.where(self.is_pam, max(us, 0), max(-us, 0)).astype(np.float32) * self.dan_gain
        return np.maximum(drive + self.cfg["G_FB"] * (self.W_dm @ r_m), 0)

    def pair(self, x, us):
        r_k = self.kc(x); r_m = self.mbon(r_k); d = self.dan(r_m, us)
        D = self.Ahat @ d                                # dopamine per MBON compartment
        self.W_km *= 1 - self.cfg["ETA"] * D[:, None] * r_k[None, :]
        np.clip(self.W_km, 0, None, out=self.W_km)

    def approach(self, x, W=None):
        return float(self.valence @ self.mbon(self.kc(x), W))


def make_odors(n, n_pn, frac, rng):
    X = np.zeros((n, n_pn), np.float32)
    k = int(frac * n_pn)
    for i in range(n):
        X[i, rng.choice(n_pn, k, replace=False)] = 1.0
    return X


def run_sequence(model, X, labels, cfg, rng):
    """Learn odor i with its US, one after another. Returns retention accuracy per odor
    after the whole sequence, and the score right after each was learned."""
    n = len(X)
    naive = np.array([model.approach(x, model.W_km0) for x in X])
    just_learned = np.zeros(n)
    for i in range(n):
        for _ in range(cfg["REPS"]):
            xn = X[i] * (rng.random(X.shape[1]) > cfg["TRIAL_DROP"])     # trial-to-trial noise
            model.pair(xn, labels[i])
        just_learned[i] = np.sign(model.approach(X[i]) - naive[i]) == labels[i]
    final = np.array([np.sign(model.approach(x) - naive[j]) == labels[j] for j, x in enumerate(X)])
    return just_learned, final


==> anc/code/flyvis_p1_combine.py <==
# Builds results/flyvis/p1_all50.csv (P1 validation EPE for all 50 pretrained members) from
#   p1_epe.csv            10 selected members (notebooks/flyvis_robustness.ipynb)
#   p1_unselected_raw.csv 40 unselected members, no header (notebooks/flyvis_p1_unselected.ipynb)
# os = mean of the three offset-shuffle instances; *_pen = EPE minus real EPE; gap = mirror minus os.
# Run from results/flyvis/:  python ../../code/flyvis_p1_combine.py [output.csv]
import sys, pandas as pd
a = pd.read_csv('p1_epe.csv')[['member', 'cond', 'epe']]
b = pd.read_csv('p1_unselected_raw.csv', header=None, names=['member', 'cond', 'epe'])
w = pd.concat([a, b]).pivot_table(index='member', columns='cond', values='epe', aggfunc='first')
w = w[['mirror', 'offset_shuffle_0', 'offset_shuffle_1', 'offset_shuffle_2', 'real']].copy()
w['os'] = w[['offset_shuffle_0', 'offset_shuffle_1', 'offset_shuffle_2']].mean(axis=1).round(4)
w['mir_pen'] = w.mirror - w.real; w['os_pen'] = w.os - w.real; w['gap'] = w.mirror - w.os
w.round(4).to_csv(sys.argv[1] if len(sys.argv) > 1 else 'p1_all50.csv')
print(len(w), 'members; mirror worse than mean offset shuffle in', int((w.gap > 0).sum()))


==> anc/code/hd_analyze.py <==
import sys, json
import numpy as np, pandas as pd
from scipy import stats
import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt
from hd_sweep import PARAMS, NULLS

DELTA = 0.05
LABEL = {"BLOCK_rewired": "rewired within cell-type blocks", "ALL_rewired": "rewired across whole circuit",
         "PEN_loop_shuffled": "EPG<->PEN map shuffled", "D7_out_shuffled": "Delta7 outputs shuffled",
         "ALL_local": "spatially local rewiring (any type)", "BLOCK_local": "spatially local rewiring within type"}


def classify(d):
    m = d.mean(); n = len(d)
    if m > DELTA and (d > 0).sum() >= n - 1: return "real better"
    if m < -DELTA and (d < 0).sum() >= n - 1: return "null better"
    return "no clear difference"


def analyze(csv, prefix, metrics=("memory_own", "integration_own")):
    df = pd.read_csv(csv)
    theta = df.drop_duplicates("theta_id").set_index("theta_id")[list(PARAMS)]
    real = df[df.cond == "real"].set_index(["theta_id", "seed"])
    works = real.groupby("theta_id").memory_anat.mean() >= 0.6          # bump persists in darkness (Seelig & Jayaraman 2015)
    S, rows = {}, []
    for met in metrics:
        for nl in NULLS:
            nul = df[df.cond == nl].set_index(["theta_id", "seed"])
            for tid, d in (real[met] - nul[met]).groupby("theta_id"):
                rows.append(dict(metric=met, null=nl, theta_id=tid, delta=d.mean(), verdict=classify(d.values), plausible=bool(works[tid])))
    R = pd.DataFrame(rows).join(theta, on="theta_id")
    # protocol 2: each network tuned separately (mean of its 5 best parameter sets)
    g = df.groupby(["cond", "theta_id"])[list(metrics)].mean()
    for met in metrics:
        S[met] = {}
        best = g[met].unstack(0).apply(lambda s: s.nlargest(5).mean())
        for nl in NULLS:
            r = R[(R.metric == met) & (R.null == nl)]; s = {}
            for name, sub in [("all", r), ("plausible", r[r.plausible])]:
                vc = sub.verdict.value_counts(normalize=True)
                s[name] = {k: round(float(vc.get(k, 0)), 3) for k in ["real better", "no clear difference", "null better"]}
                s[name]["n"] = int(len(sub))
            sens = {p: stats.spearmanr(r[p], r.delta).statistic for p in PARAMS}
            s["spearman"] = {p: round(float(v), 3) for p, v in sens.items()}
            s["most_influential"] = max(sens, key=lambda p: abs(sens[p]))
            s["best_tuned_real_minus_null"] = round(float(best["real"] - best[nl]), 3)
            S[met][nl] = s
        S[met]["best_tuned"] = {k: round(float(v), 3) for k, v in best.items()}
    S["n_theta"] = int(theta.shape[0]); S["n_plausible"] = int(works.sum())

    fig, axes = plt.subplots(len(metrics), 2, figsize=(12, 2.4 * len(metrics) + 1), sharex=True)
    cols = {"real better": "#2b8a3e", "no clear difference": "#adb5bd", "null better": "#c92a2a"}
    for i, met in enumerate(metrics):
        for j, key in enumerate(["all", "plausible"]):
            ax = axes[i, j]; left = np.zeros(len(NULLS))
            for v, c in cols.items():
                vals = np.array([S[met][nl][key][v] for nl in NULLS]); ax.barh(range(len(NULLS)), vals, left=left, color=c, label=v); left += vals
            ax.set_yticks(range(len(NULLS))); ax.set_yticklabels([LABEL[n] for n in NULLS] if j == 0 else [], fontsize=9)
            ax.set_xlim(0, 1); ax.set_title(f"{met.split('_')[0]} — " + ("all sampled physiology" if key == "all" else "only where real circuit holds a bump"), fontsize=9)
    axes[-1, 0].set_xlabel("fraction of parameter sets"); axes[-1, 1].set_xlabel("fraction of parameter sets")
    fig.legend(*axes[0, 0].get_legend_handles_labels(), frameon=False, fontsize=9, loc="lower center", ncol=3)
    plt.tight_layout(rect=(0, 0.06, 1, 1)); plt.savefig(prefix + "_verdicts.png", dpi=150); plt.close()
    R.to_csv(prefix + "_per_theta.csv", index=False); json.dump(S, open(prefix + "_summary.json", "w"), indent=1)
    return S, R


if __name__ == "__main__":
    S, R = analyze(sys.argv[1], sys.argv[2])
    print(json.dumps(S, indent=1))


==> anc/code/hd_build.py <==
import pandas as pd, numpy as np, pickle
a=pd.read_csv('ann.tsv',sep='\t',low_memory=False)
types=['EPG','EPGt','Delta7','PEN_a(PEN1)','PEN_b(PEN2)','PEG']
h=a[a.cell_type.isin(types)].reset_index(drop=True)
ids=h.root_id.values
c=pd.read_parquet('shiu/Connectivity_783.parquet',columns=['Presynaptic_ID','Postsynaptic_ID','Connectivity'])
c=c[c.Presynaptic_ID.isin(ids)&c.Postsynaptic_ID.isin(ids)]
ix=pd.Series(np.arange(len(ids)),index=ids)
C=np.zeros((len(ids),)*2,np.float32)
np.add.at(C,(ix[c.Postsynaptic_ID].values,ix[c.Presynaptic_ID].values),c.Connectivity.values)
sign=h.top_nt.map({'acetylcholine':1.,'gaba':-1.,'glutamate':-1.}).fillna(1.).values
print(h.groupby(['cell_type','top_nt']).size())
pickle.dump(dict(C=C,sign=sign.astype(np.float32),type=h.cell_type.values,side=h.side.values,ids=ids),open('hd_net.pkl','wb'))
# ring embedding of EPGs from connectivity profile
E=np.where(np.isin(h.cell_type,['EPG','EPGt']))[0]
prof=np.concatenate([C[E],C[:,E].T],1); prof=prof/np.linalg.norm(prof,axis=1,keepdims=True)
S=prof@prof.T; np.fill_diagonal(S,0)
L=np.diag(S.sum(1))-S; w,v=np.linalg.eigh(L)
x,y=v[:,1],v[:,2]; r=np.hypot(x,y); print('eig',w[:5].round(3),'radius CV',(r.std()/r.mean()).round(3))


==> anc/code/hd_sweep.py <==
# ============================================================
# Circuit 2: Drosophila head-direction circuit (FlyWire v783)
# EPG / EPGt (compass), Delta7 (inhibitory, glutamate), PEN_a, PEN_b, PEG.
# Same question as the mushroom-body sweep: is "real connectome > null"
# robust to unmeasured physiology, and does the comparison protocol matter?
#
# Rate model:  tau_type dr/dt = -r + clip[0,1]( G_E*W_exc r + G_I*W_inh r + BIAS + input + noise )
# EPG angles: Laplacian eigenmap of EPG<->PEN connectivity (anatomical proxy for
#   glomerulus identity; fixed per neuron, shared by all conditions).
# Tasks:  memory     - brief localized input to EPGs, then darkness; score = mean cos(error)
#         integration- after the bump forms, angular-velocity drive to left vs right PENs;
#                      score = |corr(velocity, bump displacement)| (0 if no bump)
# ============================================================
import sys, os, pickle, time
import numpy as np, pandas as pd
from scipy.stats import qmc
from multiprocessing import Pool
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fly_mb import rewire_bipartite, rewire_bipartite_local, knn_index

PARAMS = {
    "G_E":   (0.5, 8.0, True),    # summed excitatory input gain per neuron
    "G_I":   (0.5, 8.0, True),    # summed Delta7 inhibitory input gain per neuron
    "BIAS":  (-0.5, 0.5, False),  # tonic drive
    "TAU_I": (0.5, 5.0, True),    # Delta7 time constant / EPG time constant
    "TAU_P": (0.5, 5.0, True),    # PEN/PEG time constant / EPG time constant
    "NOISE": (0.0, 0.1, False),   # input noise
}
NULLS = ["BLOCK_rewired", "ALL_rewired", "PEN_loop_shuffled", "D7_out_shuffled"]
if os.environ.get("NULL_SET") == "local":                # spatially constrained rewiring (soma nearest neighbours)
    NULLS = ["ALL_local", "BLOCK_local"]
N_SEEDS = int(os.environ.get("N_SEEDS", 4))
DT, T_ON, T_DELAY, T_VEL = 0.1, 10.0, 60.0, 20.0
N_ANG = 12
VELS = np.array([-1.0, -0.5, 0.5, 1.0]) * 0.3


def load(path):
    d = pickle.load(open(path, "rb"))
    t = d["type"]
    d["sign"] = np.where(t == "Delta7", -1.0, 1.0).astype(np.float32)   # Delta7 glutamatergic (41/42 predicted)
    d["is_E"] = np.isin(t, ["EPG", "EPGt"]); d["is_D"] = t == "Delta7"
    d["is_PEN"] = np.isin(t, ["PEN_a(PEN1)", "PEN_b(PEN2)"]); d["is_P"] = d["is_PEN"] | (t == "PEG")
    d["theta"] = embed(d, d["C"])                                       # angle per EPG
    return d


def embed(d, C):
    """Angle of each EPG from a network's own EPG<->PEN connectivity (Laplacian eigenmap)."""
    E = np.where(d["is_E"])[0]; PEN = np.where(d["is_PEN"])[0]
    if os.environ.get("HD_EMBED", "PEN") == "EPG":      # alternative: EPG<->EPG profile (uses no PEN wiring)
        P = np.concatenate([C[np.ix_(E, E)], C[np.ix_(E, E)].T], 1)
    else:
        P = np.concatenate([C[np.ix_(PEN, E)].T, C[np.ix_(E, PEN)]], 1)
    P = P / np.maximum(np.linalg.norm(P, axis=1, keepdims=True), 1e-9)
    S = P @ P.T; np.fill_diagonal(S, 0); L = np.diag(S.sum(1)) - S
    v = np.linalg.eigh(L)[1]
    return np.arctan2(v[:, 2], v[:, 1])


def build_null_pool(d, n, seed=777):
    rr = np.random.default_rng(seed); C = d["C"]; t = d["type"]; groups = np.unique(t)
    pool = {k: [] for k in NULLS}
    if "ALL_local" in pool:
        a = pd.read_csv(os.environ.get("ANN", "ann.tsv"), sep="\t", low_memory=False).set_index("root_id")
        P = a.loc[d["ids"], ["soma_x", "soma_y", "soma_z"]].values.astype(float)
        k = int(os.environ.get("KNN", 5)); nbr_all = knn_index(P, k)
        nbr_blk = {}
        for gq in groups:                                   # neighbours restricted to the same cell type
            iq = np.where(t == gq)[0]; sub = knn_index(P[iq], min(k, len(iq) - 1))
            for li, gi in enumerate(iq): nbr_blk[gi] = iq[sub[li]]
        for _ in range(n):
            R, acc = rewire_bipartite_local(C, rr, nbr_all, n_swaps_per_edge=5); pool["ALL_local"].append(R)
            R2, acc2 = rewire_bipartite_local(C, rr, nbr_blk, n_swaps_per_edge=5); pool["BLOCK_local"].append(R2)
            print(f"local accepted swaps per edge: all {acc:.2f}, within-type {acc2:.2f}", flush=True)
        return pool
    PEN = np.where(d["is_PEN"])[0]; E = np.where(d["is_E"])[0]; D = np.where(d["is_D"])[0]
    for _ in range(n):
        B = np.zeros_like(C)
        for gp in groups:                                  # rewire each (post-type, pre-type) block
            for gq in groups:
                ip, iq = np.where(t == gp)[0], np.where(t == gq)[0]
                blk = C[np.ix_(ip, iq)]
                if blk.sum() > 0:
                    B[np.ix_(ip, iq)] = rewire_bipartite(blk, rr, n_swaps_per_edge=5)
        pool["BLOCK_rewired"].append(B)
        pool["ALL_rewired"].append(rewire_bipartite(C, rr, n_swaps_per_edge=5))
        X = C.copy(); X[np.ix_(PEN, E)] = C[np.ix_(PEN[rr.permutation(len(PEN))], E)]   # EPG->PEN map shuffled
        X[np.ix_(E, PEN)] = C[np.ix_(E, PEN[rr.permutation(len(PEN))])]                  # PEN->EPG map shuffled
        pool["PEN_loop_shuffled"].append(X)
        Y = C.copy(); Y[:, D] = C[:, D[rr.permutation(len(D))]]                          # Delta7 outputs shuffled
        pool["D7_out_shuffled"].append(Y)
    return pool


class HD:
    def __init__(self, d, th, C=None, theta=None):
        C = d["C"] if C is None else C
        s = d["sign"]
        Ce = C * (s[None, :] > 0); Ci = C * (s[None, :] < 0)      # input normalisation per neuron:
        self.We = Ce / np.maximum(Ce.sum(1, keepdims=True), 1) * th["G_E"]   # G = summed gain of its
        self.Wi = -Ci / np.maximum(Ci.sum(1, keepdims=True), 1) * th["G_I"]  # excitatory / inhibitory input
        self.W = (self.We + self.Wi).astype(np.float32)
        tau = np.ones(len(s)); tau[d["is_D"]] = th["TAU_I"]; tau[d["is_P"]] = th["TAU_P"]
        self.a = (DT / tau).astype(np.float32)
        self.th = th; self.d = d
        E = np.where(d["is_E"])[0]; self.E = E; self.ang = d["theta"] if theta is None else theta
        pen = np.where(d["is_PEN"])[0]
        self.vel_vec = np.zeros(len(s), np.float32)
        self.vel_vec[pen] = np.where(d["side"][pen] == "left", 1.0, -1.0)

    def run(self, r, inp, T, rng):
        for _ in range(int(T / DT)):
            x = self.W @ r + self.th["BIAS"] + inp + self.th["NOISE"] * rng.standard_normal(r.shape).astype(np.float32)
            r = r + self.a[:, None] * (-r + np.clip(x, 0, 1))      # saturating rate (max rate = 1)
        return r

    def decode(self, r):
        rE = r[self.E]; z = (np.exp(1j * self.ang)[:, None] * rE).sum(0)
        tot = rE.sum(0)
        return np.angle(z), np.abs(z) / np.maximum(tot, 1e-9), tot

    def stim(self, phi):
        I = np.zeros((len(self.a), len(phi)), np.float32)
        I[self.E] = np.maximum(np.cos(self.ang[:, None] - phi[None, :]), 0)
        return I

    def memory(self, rng):
        phi = np.linspace(-np.pi, np.pi, N_ANG, endpoint=False)
        r = np.zeros((len(self.a), N_ANG), np.float32)
        r = self.run(r, self.stim(phi), T_ON, rng)
        r = self.run(r, 0.0, T_DELAY, rng)
        psi, conc, tot = self.decode(r)
        ok = (tot > 1e-3) & (conc > 0.2)
        return float(np.mean(np.where(ok, np.cos(psi - phi), 0.0))), r, phi

    def integration(self, r0, phi, rng):
        psi0, _, _ = self.decode(r0)
        sel = np.arange(0, N_ANG, 3)
        out_v, out_d = [], []
        for v in VELS:
            r = self.run(r0[:, sel].copy(), (v * self.vel_vec)[:, None], T_VEL, rng)
            psi, conc, tot = self.decode(r)
            dpsi = np.angle(np.exp(1j * (psi - psi0[sel])))
            dpsi = np.where((tot > 1e-3) & (conc > 0.2), dpsi, np.nan)
            out_v += [v] * len(sel); out_d += list(dpsi)
        out_v, out_d = np.array(out_v), np.array(out_d)
        m = ~np.isnan(out_d)
        if m.sum() < len(out_d) * 0.75 or np.std(out_d[m]) < 1e-3:
            return 0.0
        return float(np.corrcoef(out_v[m], out_d[m])[0, 1])          # signed; abs() taken by caller


def sample_params(n, seed=0):
    u = qmc.LatinHypercube(d=len(PARAMS), seed=seed).random(n); rows = []
    for r in u:
        rows.append({k: float(np.exp(np.log(lo) + x * (np.log(hi) - np.log(lo)))) if lg else float(lo + x * (hi - lo))
                     for (k, (lo, hi, lg)), x in zip(PARAMS.items(), r)})
    return rows


_D, _POOL = None, None
def _init(p, q):
    global _D, _POOL
    _D = load(p); _POOL = pickle.load(open(q, "rb"))


def run_theta(args):
    tid, th = args; out = []
    for seed in range(N_SEEDS):
        for cond in ["real"] + NULLS:
            C = None if cond == "real" else _POOL[cond][seed]
            res = {}
            # 'anat': EPG angles fixed by anatomy (inputs map onto the same EPGs in every condition)
            # 'own' : each network decoded/stimulated with its own best ring embedding (stricter null test)
            for lab, theta in [("anat", None), ("own", None if C is None else embed(_D, C))]:
                rng = np.random.default_rng(seed)
                m = HD(_D, th, C, theta)
                mem, r, phi = m.memory(rng)
                res[f"memory_{lab}"] = mem
                sgn = m.integration(r, phi, rng) if mem > 0.3 else 0.0
                res[f"integration_{lab}"] = abs(sgn)                   # orientation-free score (main text)
                res[f"integration_signed_{lab}"] = sgn                 # sign relative to the anatomical PEN left/right drive
            out.append(dict(theta_id=tid, seed=seed, cond=cond, **res, **th))
    return out


if __name__ == "__main__":
    net, out_csv, n = sys.argv[1], sys.argv[2], int(sys.argv[3])
    pool_path = out_csv.replace(".csv", "_nullpool.pkl")
    if not os.path.exists(pool_path):
        pickle.dump(build_null_pool(load(net), N_SEEDS), open(pool_path, "wb"))
    thetas = sample_params(n)
    done = set(pd.read_csv(out_csv).theta_id) if os.path.exists(out_csv) else set()
    todo = [(i, th) for i, th in enumerate(thetas) if i not in done]
    print(len(todo), "to run", flush=True); t0 = time.time()
    with Pool(os.cpu_count(), initializer=_init, initargs=(net, pool_path)) as p:
        for k, rows in enumerate(p.imap_unordered(run_theta, todo)):
            pd.DataFrame(rows).to_csv(out_csv, mode="a", header=not os.path.exists(out_csv), index=False)
            if (k + 1) % 20 == 0: print(f"{k+1}/{len(todo)} {(time.time()-t0)/60:.1f} min", flush=True)
    print("done", flush=True)


==> anc/code/holdout_analyze.py <==
# Held-out confirmation sweep (App. E): predictions H1-H4 and protocol estimates.
import pandas as pd, numpy as np, json
from scipy.stats import spearmanr
from protocols import prot
mb=pd.read_csv('mb_holdout.csv')
mbw=mb[mb.cond=='real'].groupby('theta_id').learn.mean()>=0.8
ap=mb.groupby('theta_id').APBP_SHARE.first(); reg=ap>=0.177
g=mb.groupby(['cond','theta_id']).final.mean().unstack(0)
R={'n_theta':int(len(g)),'n_plausible':int(mbw.sum()),'n_region':int(reg.sum()),'n_plausible_region':int((mbw&reg).sum())}
R['real_rho']=spearmanr(ap,g.real).statistic
for nl in ['KC_perm_all','KCMBON_rewired','KC_perm_within_subtype']:
    d=g.real-g[nl]; b=np.polyfit(ap,d,1)
    R[nl]=dict(null_rho=spearmanr(ap,g[nl]).statistic, delta_rho=spearmanr(ap,d).statistic, zero=-b[1]/b[0], mean_delta=d.mean())
R['prot']=prot(mb,'final',['KC_perm_all','KCMBON_rewired','KC_perm_within_subtype'],mbw,reg)
c=R['KC_perm_all']; p=R['prot']['KC_perm_all']; w=R['KC_perm_within_subtype']
R['H1']=bool(abs(c['null_rho'])<0.2 and abs(R['KCMBON_rewired']['null_rho'])<0.2 and R['real_rho']<-0.4)
R['H2']=bool(0.13<=c['zero']<=0.23 and 0.13<=R['KCMBON_rewired']['zero']<=0.23)
R['H3']=bool(p['P1'][1]>0 and p['P3'][2]<0)
R['H4']=bool(abs(w['mean_delta'])<0.03 and abs(w['delta_rho'])<0.2)
# a'b'-share quintile bins over plausible theta, as in measure_priority.py (Sec. 7)
q=pd.qcut(ap.rank(method='first'),5,labels=False)
R['apbp_bins']={nl:dict(mean=[float((g.real-g[nl])[mbw&(q==b)].mean()) for b in range(5)],n=[int((mbw&(q==b)).sum()) for b in range(5)])
               for nl in ['KC_perm_all','KCMBON_rewired']}
print(json.dumps(R,indent=1,default=float)); json.dump(R,open('holdout.json','w'),indent=1,default=float)


==> anc/code/mb_analyze.py <==
import sys, json
import numpy as np, pandas as pd
from scipy import stats
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from mb_sweep import PARAMS, NULLS

LABEL = {"KC_perm_all": "KC→MBON: KC identities shuffled",
         "KC_perm_within_subtype": "KC→MBON: shuffled within KC subtype",
         "KCMBON_rewired": "KC→MBON: degree-preserving rewiring",
         "PNKC_rewired": "PN→KC: degree-preserving rewiring",
         "DA_shuf_all": "Dopamine map: reward/punishment mixed",
         "DA_shuf_within": "Dopamine map: shuffled within family",
         "KCMBON_local": "KC→MBON: spatially local rewiring"}
DELTA = 0.03          # minimal effect size counted as a difference (accuracy units)


def classify(d):
    m = d.mean(); pos = (d > 0).sum(); neg = (d < 0).sum(); n = len(d)
    if m > DELTA and pos >= n - 1: return "real better"
    if m < -DELTA and neg >= n - 1: return "null better"
    return "no clear difference"


def analyze(csv, out_prefix):
    df = pd.read_csv(csv)
    real = df[df.cond == "real"].set_index(["theta_id", "seed"])
    theta = df.drop_duplicates("theta_id").set_index("theta_id")[list(PARAMS)]
    plaus = real.groupby("theta_id").learn.mean() >= 0.8            # behaviourally plausible: real model learns
    rows = []
    for nl in NULLS:
        nul = df[df.cond == nl].set_index(["theta_id", "seed"])
        dlt = (real.final - nul.final).groupby("theta_id")
        for tid, d in dlt:
            rows.append(dict(null=nl, theta_id=tid, delta=d.mean(), verdict=classify(d.values), plausible=bool(plaus[tid])))
    R = pd.DataFrame(rows).join(theta, on="theta_id")

    summary = {}
    for nl in NULLS:
        r = R[R.null == nl]
        s = {}
        for name, sub in [("all", r), ("plausible", r[r.plausible])]:
            vc = sub.verdict.value_counts(normalize=True)
            s[name] = {k: round(float(vc.get(k, 0)), 3) for k in ["real better", "no clear difference", "null better"]}
            s[name]["n"] = int(len(sub))
        sens = {p: stats.spearmanr(r[p], r.delta) for p in PARAMS}
        s["sensitivity_spearman"] = {p: (round(float(v.statistic), 3), float(v.pvalue)) for p, v in sens.items()}
        top = max(sens, key=lambda p: abs(sens[p].statistic))
        s["most_influential"] = top
        summary[nl] = s

    # ---- figure 1: verdict fractions ----
    fig, axes = plt.subplots(1, 2, figsize=(13, 4.2), sharey=True)
    cols = {"real better": "#2b8a3e", "no clear difference": "#adb5bd", "null better": "#c92a2a"}
    for ax, key in zip(axes, ["all", "plausible"]):
        left = np.zeros(len(NULLS))
        for v, c in cols.items():
            vals = np.array([summary[nl][key][v] for nl in NULLS])
            ax.barh(range(len(NULLS)), vals, left=left, color=c, label=v); left += vals
        ax.set_yticks(range(len(NULLS))); ax.set_yticklabels([LABEL[n] for n in NULLS], fontsize=9)
        ax.set_xlim(0, 1); ax.set_xlabel("fraction of parameter sets")
        ax.set_title({"all": "All sampled physiology", "plausible": "Only physiology where the real-wiring model learns"}[key], fontsize=10)
    fig.legend(*axes[0].get_legend_handles_labels(), frameon=False, fontsize=9, loc="lower center", ncol=3)
    plt.tight_layout(rect=(0,0.07,1,1)); plt.savefig(out_prefix + "_verdicts.png", dpi=150); plt.close()

    # ---- figure 2: delta vs most influential parameter, per null ----
    fig, axes = plt.subplots(1, len(NULLS), figsize=(3.3 * len(NULLS), 3.3), sharey=True)
    for ax, nl in zip(np.atleast_1d(axes), NULLS):
        r = R[R.null == nl]; p = summary[nl]["most_influential"]
        ax.scatter(r[p], r.delta, s=10, c=np.where(r.plausible, "k", "#bbb"))
        ax.axhline(0, color="k", lw=.7); ax.axhspan(-DELTA, DELTA, color="#eee", zorder=0)
        ax.set_xlabel(p); ax.set_title(LABEL[nl], fontsize=8)
    np.atleast_1d(axes)[0].set_ylabel("final accuracy: real − null")
    plt.tight_layout(); plt.savefig(out_prefix + "_drivers.png", dpi=150); plt.close()

    R.to_csv(out_prefix + "_per_theta.csv", index=False)
    json.dump(summary, open(out_prefix + "_summary.json", "w"), indent=1)
    return summary, R


if __name__ == "__main__":
    s, R = analyze(sys.argv[1], sys.argv[2])
    print("parameter sets:", R.theta_id.nunique(), "| plausible:", int(R.drop_duplicates("theta_id").plausible.sum()))
    for nl, v in s.items():
        print(f"\n{nl}\n  all      : {v['all']}\n  plausible: {v['plausible']}\n  most influential: {v['most_influential']}")
        print("  spearman:", {k: x[0] for k, x in v["sensitivity_spearman"].items()})


==> anc/code/mb_build.py <==
"""Build the mushroom-body network (mb_net.pkl) from FlyWire v783.
usage: python mb_build.py ann.tsv Connectivity_783.parquet mb_net.pkl"""
import sys, pickle
import pandas as pd
from fly_mb import load_mb
ann, conn, out = sys.argv[1:4]
net = load_mb(ann, conn)
a = pd.read_csv(ann, sep='\t', low_memory=False).set_index('root_id')
kct = a.cell_type.reindex(net['ids']['KC']).astype(str).str.replace(r'-.*', '', regex=True).values
kct[kct == "KCa'b'"] = 'KCapbp'
net['kc_type'] = kct
pickle.dump(net, open(out, 'wb'))
print({t: int((kct == t).sum()) for t in set(kct)})


==> anc/code/mb_sweep.py <==
# ============================================================
# Robustness of structure->function claims to unmeasured physiology
# Mushroom body (FlyWire v783) + dopamine-gated plasticity.
#
# For each parameter set theta (Latin hypercube over plausible ranges) and seed:
#   score(real) - score(null_k)   for several null connectomes
# Claim "real > null_k" is evaluated per theta (paired over seeds).
# ============================================================
import sys, os, time, pickle
import numpy as np
import pandas as pd
from scipy.stats import qmc
from multiprocessing import Pool

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fly_mb import MB, make_odors, run_sequence, rewire_bipartite, rewire_bipartite_local, knn_index

# unmeasured parameters and plausible ranges (log-uniform where marked)
PARAMS = {
    "APBP_SHARE": (0.02, 0.35, False),   # fraction of active KCs that are a'b' (Inada 2017: a'b' most excitable)
    "KC_SPARSITY": (0.03, 0.15, True),   # fraction of KCs active per odor (Honegger 2011; Ahmed 2023)
    "ETA": (0.1, 0.9, True),             # dopamine-gated depression rate
    "G_MM": (0.0, 1.0, False),           # MBON-MBON coupling gain
    "G_FB": (0.0, 1.0, False),           # MBON->DAN feedback gain
    "PN_FRAC": (0.05, 0.3, True),        # fraction of PNs activated by an odor
    "TRIAL_DROP": (0.0, 0.3, False),     # trial-to-trial input noise
}
NULLS = ["KC_perm_all", "KC_perm_within_subtype", "KCMBON_rewired", "PNKC_rewired", "DA_shuf_all"]
if os.environ.get("MB_DANHET") == "1":                   # supplementary: heterogeneous DAN drive + within-family DA shuffle
    PARAMS["DAN_HET"] = (0.0, 1.5, False)
    NULLS = NULLS + ["DA_shuf_within"]
if os.environ.get("NULL_SET") == "local":                # spatially constrained KC->MBON rewiring only
    NULLS = ["KCMBON_local"]
if os.environ.get("NULL_SET") == "holdout":              # held-out confirmation: new theta, seeds and null instances
    NULLS = ["KC_perm_all", "KC_perm_within_subtype", "KCMBON_rewired"]
SEED_OFFSET = int(os.environ.get("SEED_OFFSET", 0)); LHS_SEED = int(os.environ.get("LHS_SEED", 0))
POOL_SEED = int(os.environ.get("POOL_SEED", 12345))
if os.environ.get("APBP_RANGE"):                       # data-anchored sweep: a'b' share range from subtype-resolved imaging
    lo, hi = map(float, os.environ["APBP_RANGE"].split(",")); PARAMS["APBP_SHARE"] = (lo, hi, False)
N_ODORS = 60
N_SEEDS = int(os.environ.get("N_SEEDS", 4))

_NET, _POOL = None, None


def sample_params(n, seed=0):
    u = qmc.LatinHypercube(d=len(PARAMS), seed=seed).random(n)
    rows = []
    for r in u:
        d = {}
        for (k, (lo, hi, lg)), x in zip(PARAMS.items(), r):
            d[k] = float(np.exp(np.log(lo) + x * (np.log(hi) - np.log(lo)))) if lg else float(lo + x * (hi - lo))
        rows.append(d)
    return rows


def build_null_pool(net, n, seed=None):
    rr = np.random.default_rng(POOL_SEED if seed is None else seed)
    kct = net["kc_type"]; famlab = (net["dan_fam"] == "PAM").astype(int)

    def perm_within(W):
        P = np.arange(W.shape[1])
        for t in np.unique(kct):
            idx = np.where(kct == t)[0]; P[idx] = idx[rr.permutation(len(idx))]
        return W[:, P]
    pool = {k: [] for k in NULLS}
    if "KCMBON_local" in pool:
        a = pd.read_csv(os.environ.get("ANN", "ann.tsv"), sep="\t", low_memory=False).set_index("root_id")
        P = a.loc[net["ids"]["KC"], ["soma_x", "soma_y", "soma_z"]].values.astype(float)
        nbr = knn_index(P, int(os.environ.get("KNN", 20)))
        for _ in range(n):
            R, acc = rewire_bipartite_local(net["W_km"], rr, nbr, n_swaps_per_edge=5)
            print(f"KCMBON_local accepted swaps per edge: {acc:.2f}", flush=True)
            pool["KCMBON_local"].append(dict(W_km=R))
        return pool
    for _ in range(n):
        pool["KC_perm_all"].append(dict(W_km=net["W_km"][:, rr.permutation(net["W_km"].shape[1])]))
        pool["KC_perm_within_subtype"].append(dict(W_km=perm_within(net["W_km"])))
        pool["KCMBON_rewired"].append(dict(W_km=rewire_bipartite(net["W_km"], rr, n_swaps_per_edge=5)))
        if "PNKC_rewired" in pool: pool["PNKC_rewired"].append(dict(W_pk=rewire_bipartite(net["W_pk"], rr)))
        if "DA_shuf_all" in pool: pool["DA_shuf_all"].append(dict(A=rewire_bipartite(net["A"], rr)))
        if "DA_shuf_within" in pool:
            pool["DA_shuf_within"].append(dict(A=rewire_bipartite(net["A"], rr, group=famlab)))
    return pool


def _init(net_path, pool_path):
    global _NET, _POOL
    _NET = pickle.load(open(net_path, "rb")); _POOL = pickle.load(open(pool_path, "rb"))


def cfg_from(theta):
    n_g, n_ab = 2489, 1771                      # remaining share split by cell counts
    rest = 1 - theta["APBP_SHARE"]
    share = {"KCapbp": theta["APBP_SHARE"], "KCg": rest * n_g / (n_g + n_ab), "KCab": rest * n_ab / (n_g + n_ab)}
    cfg = dict(KC_RULE="claw", SUBTYPE_SHARE=share, VALENCE_FROM_MAP=True, MBON_STEPS=3, REPS=1,
               KC_SPARSITY=theta["KC_SPARSITY"], ETA=theta["ETA"], G_MM=theta["G_MM"], G_FB=theta["G_FB"],
               TRIAL_DROP=theta["TRIAL_DROP"], PN_FRAC=theta["PN_FRAC"], DAN_HET=theta.get("DAN_HET", 0.0))
    v = os.environ.get("MODEL_VARIANT", "")              # model-family robustness (App. F)
    if v == "ff":     cfg.update(G_MM=0.0, G_FB=0.0, MBON_STEPS=0)   # purely feedforward PN->KC->MBON
    if v == "norm":   cfg.update(KC_RULE="norm")                     # graded KC input instead of claw count
    if v == "noshare": cfg.update(SUBTYPE_SHARE=None)                # global top-k: composition set by input
    return cfg


def run_theta(args):
    tid, theta = args
    cfg = cfg_from(theta); out = []
    for seed in range(N_SEEDS):
        for cond in ["real"] + NULLS:
            kw = {} if cond == "real" else _POOL[cond][seed]
            rng = np.random.default_rng(seed + SEED_OFFSET)
            X = make_odors(N_ODORS, _NET["W_pk"].shape[1], theta["PN_FRAC"], rng)
            y = rng.choice([-1, 1], N_ODORS)
            jl, fin = run_sequence(MB(_NET, cfg, **kw), X, y, cfg, rng)
            out.append(dict(theta_id=tid, seed=seed, cond=cond, learn=float(jl.mean()), final=float(fin.mean()), **theta))
    return out


if __name__ == "__main__":
    net_path, out_csv, n_theta = sys.argv[1], sys.argv[2], int(sys.argv[3])
    pool_path = out_csv.replace(".csv", "_nullpool.pkl")
    net = pickle.load(open(net_path, "rb"))
    if not os.path.exists(pool_path):
        t = time.time(); pickle.dump(build_null_pool(net, N_SEEDS), open(pool_path, "wb"))
        print(f"null pool built {time.time()-t:.0f}s", flush=True)
    thetas = sample_params(n_theta, seed=LHS_SEED)
    done = set(pd.read_csv(out_csv).theta_id) if os.path.exists(out_csv) else set()
    todo = [(i, th) for i, th in enumerate(thetas) if i not in done]
    print(f"{len(todo)} parameter sets to run", flush=True)
    t0 = time.time()
    with Pool(os.cpu_count(), initializer=_init, initargs=(net_path, pool_path)) as p:
        for k, rows in enumerate(p.imap_unordered(run_theta, todo)):
            pd.DataFrame(rows).to_csv(out_csv, mode="a", header=not os.path.exists(out_csv), index=False)
            if (k + 1) % 10 == 0:
                print(f"{k+1}/{len(todo)}  {(time.time()-t0)/60:.1f} min", flush=True)
    print("done", flush=True)


==> anc/code/measure_priority.py <==
# Which unmeasured parameter, if measured, would most change each real-vs-null verdict?
# A measurement is simulated as pinning parameter j to one of K equal-probability bins of its prior range.
# Within each bin: mean Delta over plausible theta (bootstrap 95% CI) -> verdict +, - or undecided.
import pandas as pd, numpy as np, json
rng = np.random.default_rng(0); K = 5; B = 1000; MINN = 5
def claims():
    mb = pd.read_csv('mb10.csv'); w = mb[mb.cond=='real'].groupby('theta_id').learn.mean() >= 0.8
    P = ['APBP_SHARE','KC_SPARSITY','ETA','G_MM','G_FB','PN_FRAC','TRIAL_DROP']
    for nl, lab in [('KC_perm_all','MB: KC$\\to$MBON vs identity shuffle'),('KCMBON_rewired','MB: KC$\\to$MBON vs rewiring'),
                    ('DA_shuf_all','MB: dopamine family segregation'),('KC_perm_within_subtype','MB: within-subtype shuffle')]:
        yield lab, mb, 'final', nl, w, P
    hd = pd.read_csv('hd10.csv'); w = hd[hd.cond=='real'].groupby('theta_id').memory_anat.mean() >= 0.6
    P = ['G_E','G_I','BIAS','TAU_I','TAU_P','NOISE']
    for nl, lab in [('ALL_rewired','HD memory: whole-circuit rewiring'),('PEN_loop_shuffled','HD memory: PEN loop shuffle'),('D7_out_shuffled','HD memory: $\\Delta$7 output shuffle')]:
        yield lab, hd, 'memory_own', nl, w, P
    for nl, lab in [('ALL_rewired','HD integration: whole-circuit rewiring')]:
        yield lab, hd, 'integration_own', nl, w, P
def verdict(d):
    if len(d) < MINN: return 'n/a', np.nan, np.nan, np.nan
    bs = np.array([rng.choice(d, len(d)).mean() for _ in range(B)]); lo, hi = np.percentile(bs, [2.5, 97.5])
    return ('+' if lo > 0 else '-' if hi < 0 else '?'), d.mean(), lo, hi
OUT = {}
for lab, df, met, nl, w, P in claims():
    g = df.groupby(['cond','theta_id'])[met].mean().unstack(0); th = df.groupby('theta_id')[P].first()
    ok = w.reindex(g.index).values; D = (g['real'] - g[nl]).values
    pooled = verdict(D[ok]); R = {'pooled': pooled[:2], 'n_plausible': int(ok.sum()), 'params': {}}
    for p in P:
        q = pd.qcut(th[p].rank(method='first'), K, labels=False).reindex(g.index).values
        bins = [verdict(D[ok & (q == b)]) for b in range(K)]
        means = np.array([b[1] for b in bins], float); vs = [b[0] for b in bins]
        R['params'][p] = dict(bins=vs, means=np.round(means, 3).tolist(),
                              ci95=[[round(float(b[2]), 3), round(float(b[3]), 3)] for b in bins], n=[int((ok & (q == b)).sum()) for b in range(K)],
                              spread=float(np.nanmax(means) - np.nanmin(means)),
                              flip=bool('+' in vs and '-' in vs),
                              decided=float(np.mean([v in '+-' and v != 'n/a' for v in vs])))
    top = max(R['params'], key=lambda p: R['params'][p]['spread']); R['top'] = top
    OUT[lab] = R
    print(f"\n{lab}  pooled {pooled[0]} {pooled[1]:+.3f}  (n={ok.sum()})")
    for p, r in sorted(R['params'].items(), key=lambda x: -x[1]['spread']):
        print(f"  {p:12s} spread {r['spread']:.3f} flip {r['flip']!s:5s} bins {' '.join(r['bins'])}  means {r['means']}  n {r['n']}")
json.dump(OUT, open('measure_priority.json', 'w'), indent=1, default=float)


==> anc/code/p2_budget.py <==
# Search-budget and top-K sensitivity of P2 and P3: draw random subsets of n parameter sets (without
# replacement) from the existing sweeps and recompute the top-K estimates. MB pools the main and held-out
# sweeps (400 sets in total; same real wiring, independently drawn parameter sets, seeds and null instances).
import numpy as np, pandas as pd, json

rng = np.random.default_rng(0)
R = 2000
NS = [25, 50, 100, 200, 400]
KS = [1, 3, 5, 10, 20]


def table(df, met, nl):
    g = df.groupby(['cond', 'theta_id'])[met].mean().unstack(0)
    return g['real'].values, g[nl].values


def topk(x, k):
    return np.sort(x)[-k:].mean()


def sens(real, null, region=None):
    out = {}
    N = len(real)
    for n in [m for m in NS if m <= N]:
        for k in KS:
            if k > n // 2:
                continue
            p2, p3 = [], []
            for _ in range(R if n < N else 1):
                ix = rng.choice(N, n, replace=False) if n < N else np.arange(N)
                p2.append(topk(real[ix], k) - topk(null[ix], k))
                if region is not None:
                    rg = ix[region[ix]]
                    p3.append(topk(real[rg], k) - topk(null[rg], k) if len(rg) >= k else np.nan)
            p2 = np.array(p2); r = {'P2_median': round(float(np.median(p2)), 3),
                                    'P2_frac_pos': round(float((p2 > 0).mean()), 3)}
            if region is not None:
                p3 = np.array(p3); p3 = p3[~np.isnan(p3)]
                r.update({'P3_median': round(float(np.median(p3)), 3),
                          'P3_frac_neg': round(float((p3 < 0).mean()), 3), 'P3_draws': len(p3)})
            out[f'n{n}_K{k}'] = r
    return out


res = {}
mb = pd.read_csv('mb10.csv'); ho = pd.read_csv('mb_holdout.csv')
ho = ho.assign(theta_id=ho.theta_id + 10000)
pool = pd.concat([mb, ho])
reg = (pool.groupby('theta_id').APBP_SHARE.first() >= 0.177).values
for nl in ['KC_perm_all', 'KCMBON_rewired']:
    r, n = table(pool, 'final', nl); res[f'MB_{nl}'] = sens(r, n, reg)
hd = pd.read_csv('hd10.csv')
for met in ['memory_own', 'integration_own']:
    for nl in ['ALL_rewired', 'PEN_loop_shuffled', 'D7_out_shuffled']:
        r, n = table(hd, met, nl); res[f'HD_{met}_{nl}'] = sens(r, n)
json.dump(res, open('p2_budget.json', 'w'), indent=1)
for k, v in res.items():
    print(k)
    for kk, vv in v.items():
        print('  ', kk, vv)


==> anc/code/paper_figs.py <==
import json, os, numpy as np, pandas as pd, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt, matplotlib.cm as cm
plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 8, 'axes.spines.top': False, 'axes.spines.right': False,
                     'axes.linewidth': 0.6, 'xtick.major.width': 0.6, 'ytick.major.width': 0.6, 'legend.frameon': False})
# Run from results/ (after mb_analyze.py has written mb10_per_theta.csv). OUT and FV can be overridden.
OUT = os.environ.get('OUT', 'figs/'); FV = os.environ.get('FV', 'flyvis/'); os.makedirs(OUT, exist_ok=True)
GREY, BLUE, ORANGE, LIGHT = '#868e96', '#1971c2', '#e8590c', '#ced4da'
P = json.load(open('protocol10.json'))

# ---------- Figure 2: protocol dependence across circuits ----------
fig = plt.figure(figsize=(7.2, 3.1)); gs = fig.add_gridspec(1, 2, width_ratios=[1.45, 1], wspace=0.75)
ax = fig.add_subplot(gs[0])
rows = [('MB  KC$\\to$MBON identities shuffled', P['MB']['KC_perm_all']), ('MB  KC$\\to$MBON rewired', P['MB']['KCMBON_rewired']),
        ('MB  reward/punishment DA mixed', P['MB']['DA_shuf_all']), ('HD  whole circuit rewired', P['HDmem']['ALL_rewired']),
        ('HD  EPG$\\leftrightarrow$PEN map shuffled', P['HDmem']['PEN_loop_shuffled']), ('HD  $\\Delta$7 outputs shuffled', P['HDmem']['D7_out_shuffled'])]
y = np.arange(len(rows)); h = 0.26
for i, (k, col, lab) in enumerate([('P1', GREY, 'P1 shared physiology, tuned until real works'), ('P2', BLUE, 'P2 each wiring tuned on its own'),
                                   ('P3', ORANGE, 'P3 P2 within data-consistent physiology')]):
    v = np.array([r[1][k][0] if r[1][k][0] == r[1][k][0] else np.nan for r in rows], float)
    lo = np.array([r[1][k][1] for r in rows], float); hi = np.array([r[1][k][2] for r in rows], float)
    m = ~np.isnan(v)
    ax.barh(y[m] + (i - 1) * h, v[m], height=h, color=col, label=lab)
    ax.errorbar(v[m], y[m] + (i - 1) * h, xerr=[v[m] - lo[m], hi[m] - v[m]], fmt='none', ecolor='k', elinewidth=0.5, capsize=1.2)
ax.axvline(0, color='k', lw=0.6); ax.set_yticks(y); ax.set_yticklabels([r[0] for r in rows]); ax.invert_yaxis()
ax.set_xlabel('real $-$ null  (MB: retention; HD: memory score)'); ax.legend(fontsize=6.5, loc='upper center', bbox_to_anchor=(0.35, -0.2), ncol=1)
ax.set_title('a  Mushroom body and head direction', loc='left', fontsize=8.5, fontweight='bold')
ax2 = fig.add_subplot(gs[1])
w = pd.read_csv(FV + 'warm2000.csv'); dco = pd.read_csv(FV + 'deconly.csv'); o = pd.read_csv(FV + 'oracle.csv')
real = w[w.cond == 'real'].set_index('member')
def gap(df, cond, col_c='epe_end', col_r='epe_end', ref=None):
    a = df[df.cond == cond].set_index('member')[col_c]; r = (ref if ref is not None else df[df.cond == 'real'].set_index('member')[col_r])
    return (a - r.reindex(a.index)).median()
labels = ['P1', 'warm\nstart', 'decoder\nonly', 'oracle']
mir = [gap(w, 'mirror', 'epe_start', 'epe_start'), gap(w, 'mirror'), gap(dco, 'mirror'), (o.real_on_rotated_epe - o.real_epe).median()]
off = [gap(w, 'offset_shuffle_0', 'epe_start', 'epe_start'), gap(w, 'offset_shuffle_0'), gap(dco, 'offset_shuffle_0'), np.nan]
x = np.arange(4); ax2.bar(x - 0.19, mir, 0.38, color=BLUE, label='mirror (equivalent placebo)'); ax2.bar(x + 0.19, off, 0.38, color=GREY, label='offset shuffled')
for xi, v in zip(x, mir): ax2.text(xi - 0.19, v + 0.03, f'{v:.2f}', ha='center', fontsize=6.5)
for xi, v in zip(x, off):
    if v == v: ax2.text(xi + 0.19, v + 0.03, f'{v:.2f}', ha='center', fontsize=6.5)
ax2.set_xticks(x); ax2.set_xticklabels(labels, fontsize=7); ax2.set_ylabel('null $-$ real  (EPE)')
ax2.legend(fontsize=6.5, loc='upper center', bbox_to_anchor=(0.5, -0.2)); ax2.set_title('b  Visual system (flyvis)', loc='left', fontsize=8.5, fontweight='bold')
fig.savefig(OUT + 'fig1_protocols.pdf', bbox_inches='tight'); fig.savefig(OUT + 'fig1_protocols.png', dpi=200, bbox_inches='tight'); plt.close()

# ---------- Figure 3: mushroom-body deciding parameter ----------
R = pd.read_csv('mb10_per_theta.csv')
fig, axs = plt.subplots(1, 3, figsize=(7.0, 2.2), sharey=False)
for ax, (nl, ttl) in zip(axs, [('KC_perm_all', 'KC$\\to$MBON identities shuffled'), ('KCMBON_rewired', 'KC$\\to$MBON rewired'), ('DA_shuf_all', 'reward/punishment DA mixed')]):
    r = R[R.null == nl]
    ax.axvspan(0.177, 0.35, color='#fff4e6', zorder=0); ax.axhspan(-0.03, 0.03, color='#f1f3f5', zorder=0)
    ax.scatter(r.APBP_SHARE, r.delta, s=6, c=np.where(r.plausible, 'k', LIGHT), lw=0)
    ax.axhline(0, color='k', lw=0.5); ax.axvline(0.177, color=ORANGE, lw=0.8, ls='--')
    ax.set_xlabel("$\\alpha'\\beta'$ share of active KCs"); ax.set_title(ttl, fontsize=7.5)
axs[0].set_ylabel('retention: real $-$ null'); axs[0].text(0.18, axs[0].get_ylim()[1] * 0.9, 'data-consistent', color=ORANGE, fontsize=6.5)
fig.savefig(OUT + 'fig2_mb.pdf', bbox_inches='tight'); fig.savefig(OUT + 'fig2_mb.png', dpi=200, bbox_inches='tight'); plt.close()

# ---------- Figure 5: theory and finite-budget retraining ----------
T = json.load(open('theory_check.json'))
fig, axs = plt.subplots(1, 2, figsize=(6.0, 2.4))
ax = axs[0]; ob = np.array([v['observed'] for v in T.values()]); pr = np.array([v['predicted'] for v in T.values()])
cols = [BLUE if k.startswith('MB') else ORANGE for k in T]
ax.scatter(pr, ob, c=cols, s=18); lim = [0, 0.2]; ax.plot(lim, lim, color='k', lw=0.5, ls='--')
ax.set_xlabel('predicted bias (Gaussian formula)'); ax.set_ylabel('observed P1 bias (placebo)')
ax.scatter([], [], c=BLUE, s=12, label='mushroom body'); ax.scatter([], [], c=ORANGE, s=12, label='head direction'); ax.legend(fontsize=6.5)
ax.set_title('a  Selection bias of P1', loc='left', fontsize=8.5, fontweight='bold')
ax = axs[1]
w20 = pd.read_csv(FV + 'warm20000.csv')
for k, mem in enumerate(sorted(w20.member.unique())):
    col = cm.viridis(k / 4.5)
    r0 = w[(w.member == mem) & (w.cond == 'real')]; rs = r0.epe_start.iloc[0]; r2 = r0.epe_end.iloc[0]
    r20 = w20[(w20.member == mem) & (w20.cond == 'real')].epe_end
    r20 = r20.iloc[0] if len(r20) else r2
    m0 = w[(w.member == mem) & (w.cond == 'mirror')]
    g = [m0.epe_start.iloc[0] - rs, m0.epe_end.iloc[0] - r2, w20[(w20.member == mem) & (w20.cond == 'mirror')].epe_end.iloc[0] - r20]
    ax.plot([0, 2000, 20000], g, 'o-', color=col, ms=3, lw=1, label=f'member {mem[-3:]}')
    orc = o[o.member == mem]; og = (orc.real_on_rotated_epe - orc.real_epe).iloc[0]
    ax.axhline(og, color=col, lw=0.6, ls=':')
ax.set_xscale('symlog', linthresh=1000); ax.set_xticks([0, 2000, 20000]); ax.set_xticklabels(['0 (P1)', '2k', '20k'])
ax.set_xlabel('fine-tuning iterations from real-trained solution'); ax.set_ylabel('mirror $-$ real (EPE)')
ax.text(21000, 0.02, 'dotted: oracle', fontsize=6, ha='right'); ax.legend(fontsize=5.5, ncol=1)
ax.set_title('b  Finite-budget retraining', loc='left', fontsize=8.5, fontweight='bold')
fig.tight_layout(); fig.savefig(OUT + 'fig3_theory.pdf', bbox_inches='tight'); fig.savefig(OUT + 'fig3_theory.png', dpi=200, bbox_inches='tight'); plt.close()
print('figs ok', mir, off)


==> anc/code/placebo10.py <==
# Placebo: two exchangeable networks (two independent instances of the same null family).
# Label one "real". Any P1 advantage is pure selection bias; P2 should be ~0.
import pandas as pd, numpy as np
def placebo(df, cond, score, crit_col, crit):
    d = df[df.cond == cond].pivot_table(index="theta_id", columns="seed", values=[score, crit_col])
    seeds = sorted(df.seed.unique()); out = []
    for a in seeds:
        for b in seeds:
            if a == b: continue
            A, B = d[(score, a)], d[(score, b)]; works = d[(crit_col, a)] >= crit
            p1 = (A - B)[works].mean() if works.any() else np.nan
            p2 = A.nlargest(5).mean() - B.nlargest(5).mean()
            out.append((p1, p2, works.mean()))
    o = np.array(out); return np.nanmean(o[:, 0]), np.nanstd(o[:, 0]), np.abs(o[:, 1]).mean(), o[:, 2].mean()
mb = pd.read_csv("mb10.csv"); hd = pd.read_csv("hd10.csv")
for c in ["KC_perm_all", "KCMBON_rewired", "PNKC_rewired", "KC_perm_within_subtype"]:
    print("MB", c, "P1 %.3f±%.3f  |P2| %.3f  frac kept %.2f" % placebo(mb, c, "final", "learn", 0.8))
for c in ["PEN_loop_shuffled", "D7_out_shuffled"]:
    print("HD", c, "P1 %.3f±%.3f  |P2| %.3f  frac kept %.2f" % placebo(hd, c, "memory_own", "memory_anat", 0.6))


==> anc/code/protocol10.py <==
# P1-P3 with bootstrap intervals for the main mushroom-body and head-direction sweeps (Sec. 6, Fig. 2a).
import pandas as pd, json
from scipy.stats import spearmanr
from protocols import prot
mb=pd.read_csv('mb10.csv'); hd=pd.read_csv('hd10.csv')
mbw=mb[mb.cond=='real'].groupby('theta_id').learn.mean()>=0.8
reg=mb.groupby('theta_id').APBP_SHARE.first()>=0.177
hdw=hd[hd.cond=='real'].groupby('theta_id').memory_anat.mean()>=0.6
A=prot(mb,'final',['KC_perm_all','KCMBON_rewired','DA_shuf_all'],mbw,reg)
B=prot(hd,'memory_own',['ALL_rewired','PEN_loop_shuffled','D7_out_shuffled'],hdw)
C=prot(hd,'integration_own',['ALL_rewired','PEN_loop_shuffled','D7_out_shuffled'],hdw)
for k,v in {**A}.items(): print('MB',k,v)
for k,v in B.items(): print('HD mem',k,v)
for k,v in C.items(): print('HD int',k,v)
g=mb.groupby(['cond','theta_id']).final.mean().unstack(0); ap=mb.groupby('theta_id').APBP_SHARE.first()
for nl in ['KC_perm_all','KCMBON_rewired']: print(nl,'spearman APBP',round(spearmanr(ap,g['real']-g[nl]).statistic,3))
re=mb[mb.cond=='real'].groupby('theta_id').learn.mean(); print('learn vs APBP',round(spearmanr(ap,re).statistic,3))
json.dump(dict(MB=A,HDmem=B,HDint=C),open('protocol10.json','w'),indent=1)


==> anc/code/protocol_local.py <==
# Spatially constrained nulls (App. D): protocol estimates and comparison with unconstrained rewiring.
import pandas as pd, numpy as np, json
from scipy.stats import spearmanr
from protocols import prot
mb=pd.read_csv('mb_local10.csv'); hd=pd.read_csv('hd_local10.csv'); mb0=pd.read_csv('mb10.csv')
r0=mb0[mb0.cond=='real'].set_index(['theta_id','seed']).final; r1=mb[mb.cond=='real'].set_index(['theta_id','seed']).final
print('real identical to main sweep:', np.abs(r0.reindex(r1.index)-r1).max())
mbw=mb[mb.cond=='real'].groupby('theta_id').learn.mean()>=0.8
reg=mb.groupby('theta_id').APBP_SHARE.first()>=0.177
hdw=hd[hd.cond=='real'].groupby('theta_id').memory_anat.mean()>=0.6
A=prot(mb,'final',['KCMBON_local'],mbw,reg)
B=prot(hd,'memory_own',['ALL_local','BLOCK_local'],hdw); C=prot(hd,'integration_own',['ALL_local','BLOCK_local'],hdw)
print('MB',A); print('HDmem',B); print('HDint',C)
g=mb.groupby(['cond','theta_id']).final.mean().unstack(0); ap=mb.groupby('theta_id').APBP_SHARE.first()
rho=spearmanr(ap,g['real']-g['KCMBON_local']).statistic; print('spearman APBP',rho)
# compare with global rewiring delta per theta
g0=mb0.groupby(['cond','theta_id']).final.mean().unstack(0)
dl=g['real']-g['KCMBON_local']; dg=(g0['real']-g0['KCMBON_rewired']).reindex(dl.index)
print('corr local vs global delta', spearmanr(dl,dg).statistic, 'mean local',dl.mean(),'global',dg.mean())
json.dump(dict(MB=A,HDmem=B,HDint=C,rho=rho),open('protocol_local.json','w'),indent=1,default=float)


==> anc/code/protocols.py <==
# P1-P3 estimates (Definition 1 in the paper) with bootstrap 95% intervals that resample parameter sets,
# keeping real and null paired within each set. One random stream is shared by successive calls.
import numpy as np

rng = np.random.default_rng(0)


def prot(df, met, nulls, works, region=None, B=2000):
    g = df.groupby(['cond', 'theta_id'])[met].mean().unstack(0); ids = g.index.values; out = {}
    top5 = lambda s: s.nlargest(5).mean()
    for nl in nulls:
        def stats(ix):
            gi = g.loc[ix]; di = gi['real'] - gi[nl]; w = works.reindex(ix).values
            p1 = di[w].mean(); p2 = top5(gi['real']) - top5(gi[nl])
            p3 = np.nan
            if region is not None:
                rg = region.reindex(ix).values; p3 = top5(gi['real'][rg]) - top5(gi[nl][rg])
            return p1, p2, p3
        est = stats(ids); bs = np.array([stats(rng.choice(ids, len(ids))) for _ in range(B)])
        lo, hi = np.nanpercentile(bs, 2.5, 0), np.nanpercentile(bs, 97.5, 0)
        out[nl] = {f'P{i+1}': (round(est[i], 3), round(lo[i], 3), round(hi[i], 3)) for i in range(3)}
    return out


==> anc/code/sobol.py <==
# Variance-based (Sobol) sensitivity of real-minus-null on a surrogate fitted to the LHS sweep.
import numpy as np, pandas as pd, json
from sklearn.ensemble import GradientBoostingRegressor
from sklearn.model_selection import cross_val_score
from SALib.sample import sobol as ssample
from SALib.analyze import sobol as sanalyze
import mb_sweep, hd_sweep
def run(csv, params, met, nulls, tag):
    df = pd.read_csv(csv); g = df.groupby(['cond','theta_id'])[met].mean().unstack(0)
    th = df.drop_duplicates('theta_id').set_index('theta_id')[list(params)].loc[g.index]
    X = th.values.copy(); logs = [lg for (lo,hi,lg) in params.values()]
    X = np.column_stack([np.log(X[:,i]) if logs[i] else X[:,i] for i in range(X.shape[1])])
    bounds = [[np.log(lo),np.log(hi)] if lg else [lo,hi] for (lo,hi,lg) in params.values()]
    prob = dict(num_vars=len(params), names=list(params), bounds=bounds); out = {}
    for nl in nulls:
        y = (g['real'] - g[nl]).values
        m = GradientBoostingRegressor(n_estimators=300, max_depth=3, learning_rate=0.05, subsample=0.8, random_state=0)
        r2 = cross_val_score(m, X, y, cv=5, scoring='r2').mean(); m.fit(X, y)
        S = sanalyze.analyze(prob, m.predict(ssample.sample(prob, 4096, seed=0)), seed=0)
        out[nl] = dict(cv_r2=round(float(r2),3), S1={k: round(float(v),3) for k,v in zip(params, S['S1'])}, ST={k: round(float(v),3) for k,v in zip(params, S['ST'])})
        top = max(out[nl]['ST'], key=out[nl]['ST'].get)
        print(tag, nl, 'surrogate CV R2', out[nl]['cv_r2'], '| top total-order:', top, out[nl]['ST'][top], '| S1', out[nl]['S1'][top])
    return out
R = dict(MB=run('mb10.csv', {k:v for k,v in mb_sweep.PARAMS.items() if k!='DAN_HET'}, 'final', ['KC_perm_all','KCMBON_rewired','PNKC_rewired','DA_shuf_all'], 'MB'),
         HDmem=run('hd10.csv', hd_sweep.PARAMS, 'memory_own', ['ALL_rewired','PEN_loop_shuffled','D7_out_shuffled'], 'HDmem'),
         HDint=run('hd10.csv', hd_sweep.PARAMS, 'integration_own', ['ALL_rewired','PEN_loop_shuffled','D7_out_shuffled'], 'HDint'))
json.dump(R, open('sobol.json','w'), indent=1)


==> anc/code/supplementary_checks.py <==
# Supplementary checks: Delta near the 0.177 reference (Sec. 6.1), instance-level placebo inference (Sec. 8),
# prior-weighted comparison P4, and the a'b'-share bins of Sec. 7.
import pandas as pd, numpy as np, json
from scipy.stats import norm, t as tdist
rng=np.random.default_rng(0); R={}
mb=pd.read_csv('mb10.csv'); hd=pd.read_csv('hd10.csv')
w=mb[mb.cond=='real'].groupby('theta_id').learn.mean()>=0.8
g=mb.groupby(['cond','theta_id']).final.mean().unstack(0); ap=mb.groupby('theta_id').APBP_SHARE.first().reindex(g.index)
# (a) Delta near 0.177 and nonparametric crossing (all theta, as in the linear fit)
for nl in ['KC_perm_all','KCMBON_rewired','KC_perm_within_subtype']:
    D=g.real-g[nl]; near=(ap-0.177).abs()<0.025
    bs=[rng.choice(D[near].values,near.sum()).mean() for _ in range(2000)]
    # lowess-like: running mean in windows, find first sign change
    xs=np.linspace(0.05,0.32,55); ys=np.array([D[(ap-x).abs()<0.03].mean() for x in xs])
    cross=xs[np.where(np.diff(np.sign(ys))!=0)[0]]
    R[f'near177_{nl}']=dict(mean=D[near].mean(),ci=np.percentile(bs,[2.5,97.5]).tolist(),n=int(near.sum()),running_cross=cross.tolist())
# within-subtype effect overall (expected residual at 0.177)
R['within_overall']=float((g.real-g.KC_perm_within_subtype).mean())
# (b) placebo: instance-level inference
def plac(df,cond,score,crit_col,crit):
    d=df[df.cond==cond].pivot_table(index='theta_id',columns='seed',values=[score,crit_col]); seeds=sorted(df.seed.unique())
    M=np.full((len(seeds),len(seeds)),np.nan)
    for i,a in enumerate(seeds):
        for j,b in enumerate(seeds):
            if a==b: continue
            wk=d[(crit_col,a)]>=crit; M[i,j]=(d[(score,a)]-d[(score,b)])[wk].mean()
    per=np.nanmean(M,1)   # one value per instance labelled 'real'
    n=len(per); se=per.std(ddof=1)/np.sqrt(n); q=tdist.ppf(0.975,n-1)
    return dict(mean=per.mean(),ci=[per.mean()-q*se,per.mean()+q*se],n_pos=int((per>0).sum()),n=n)
for c in ['KC_perm_all','KCMBON_rewired','PNKC_rewired','KC_perm_within_subtype']: R['plac_'+c]=plac(mb,c,'final','learn',0.8)
for c in ['PEN_loop_shuffled','D7_out_shuffled']: R['plac_'+c]=plac(hd,c,'memory_own','memory_anat',0.6)
# (c) P4: prior-weighted Delta over plausible theta; prior on a'b' share = truncated normal(m, 0.04)
for nl in ['KC_perm_all','KCMBON_rewired']:
    D=(g.real-g[nl])[w.reindex(g.index)]; a=ap[w.reindex(g.index)]; out={}
    for m in [0.10,0.15,0.177,0.20,0.25,0.30]:
        wt=np.asarray(norm.pdf(a.values,m,0.04)); wt=wt/wt.sum(); est=(wt*D).sum()
        bs=[]
        for _ in range(2000):
            ix=rng.choice(len(D),len(D)); ww=wt[ix]; bs.append((ww*D.values[ix]).sum()/ww.sum())
        out[m]=dict(est=float(est),ci=np.percentile(bs,[2.5,97.5]).tolist(),ess=float(1/np.sum(wt**2)))
    R['P4_'+nl]=out
# (d) a'b'-share bins of the measurement-priority analysis (Sec. 7), both KC->MBON nulls, plausible theta only.
#     Per bin: n, share range, mean, 95% and nominal-Bonferroni (52 pairs x 5 bins) bootstrap percentile intervals,
#     and an exact two-sided sign test. Exploratory: the upper bins hold few theta, and percentile intervals this far
#     in the tail are unreliable for so few Latin-hypercube points. A fresh generator keeps (d) independent of (a)-(c).
from scipy.stats import binomtest
rb=np.random.default_rng(0); alpha=0.05/(52*5); ok=w.reindex(g.index); q=pd.qcut(ap.rank(method='first'),5,labels=False)
R['bonf_alpha']=alpha; R['bonf']={}
for nl in ['KC_perm_all','KCMBON_rewired']:
    D=g.real-g[nl]; R['bonf'][nl]={}
    for b in range(5):
        d=D[ok&(q==b)].values
        if len(d)<5: continue
        bs=np.array([rb.choice(d,len(d)).mean() for _ in range(20000)]); nz=d[d!=0]; k=int((nz>0).sum())
        R['bonf'][nl][int(b)]=dict(n=int(len(d)),share=[float(ap[q==b].min()),float(ap[q==b].max())],mean=float(d.mean()),
            ci95=np.percentile(bs,[2.5,97.5]).tolist(),ci_bonf=np.percentile(bs,[100*alpha/2,100*(1-alpha/2)]).tolist(),
            n_pos=k,n_nonzero=int(len(nz)),sign_p=float(binomtest(k,len(nz)).pvalue),
            sign_p_min=float(2*0.5**len(nz)))   # smallest two-sided sign-test p attainable with this n
print(json.dumps(R,indent=1,default=float)); json.dump(R,open('supplementary_checks.json','w'),indent=1,default=float)


==> anc/code/synth.py <==
# Known-answer validation of the robustness protocol.
# Scores are generated from scenarios whose true structural effect is planted, with seed noise,
# then analysed with the SAME verdict rule, sensitivity and P1/P2/P3 protocols as the circuits.
import numpy as np, pandas as pd, json
from scipy.stats import qmc, spearmanr
D, N_THETA, N_SEEDS, N_REP, DELTA = 6, 200, 10, 200, 0.03
def sample(rng):
    return qmc.LatinHypercube(d=D, seed=rng).random(N_THETA)          # theta in [0,1]^6; theta[:,0] = the "unmeasured" key parameter
def base_perf(th):  # performance landscape both wirings share: depends on several parameters
    return 0.55 + 0.3 * np.exp(-((th[:, 0] - 0.25) ** 2) / 0.05) + 0.1 * th[:, 1] - 0.08 * th[:, 2]
SCEN = {
    'S1 no effect':          lambda th: np.zeros(len(th)),                         # exchangeable wirings
    'S2 constant effect':    lambda th: np.full(len(th), 0.08),                    # real truly better everywhere
    'S3 conditional effect': lambda th: 0.15 * (0.4 - th[:, 0]),                    # real better only when key param < 0.4
}
DATA_OK = lambda th: th[:, 0] >= 0.4                                                # independent data say key param >= 0.4
def verdict(d):
    m = d.mean(); n = len(d)
    if m > DELTA and (d > 0).sum() >= n - 1: return 1
    if m < -DELTA and (d < 0).sum() >= n - 1: return -1
    return 0
def run(name, eff, rng):
    th = sample(rng); b = base_perf(th); e = eff(th)
    noise = lambda: 0.06 * rng.standard_normal((N_THETA, N_SEEDS))
    real = b[:, None] + e[:, None] / 2 + noise(); null = b[:, None] - e[:, None] / 2 + noise()
    d = real - null; works = real.mean(1) >= 0.8
    v = np.array([verdict(x) for x in d]); dm = d.mean(1)
    top5 = lambda s: np.sort(s)[-5:].mean()
    p1 = dm[works].mean(); p2 = top5(real.mean(1)) - top5(null.mean(1))
    ok = DATA_OK(th); p3 = top5(real.mean(1)[ok]) - top5(null.mean(1)[ok])
    rho = [abs(spearmanr(th[:, k], dm).statistic) for k in range(D)]
    return dict(p1=p1, p2=p2, p3=p3, real_better=(v[works] == 1).mean(), null_better=(v[works] == -1).mean(),
                top=int(np.argmax(rho)), rho0=rho[0], true_mean_effect=e.mean(), true_effect_data_region=e[ok].mean())
rng = np.random.default_rng(0); out = {}
for name, eff in SCEN.items():
    R = pd.DataFrame([run(name, eff, rng) for _ in range(N_REP)])
    out[name] = {'P1 mean [2.5,97.5]': [round(R.p1.mean(), 3), round(R.p1.quantile(.025), 3), round(R.p1.quantile(.975), 3)],
                 'P2 mean [2.5,97.5]': [round(R.p2.mean(), 3), round(R.p2.quantile(.025), 3), round(R.p2.quantile(.975), 3)],
                 'P3 mean [2.5,97.5]': [round(R.p3.mean(), 3), round(R.p3.quantile(.025), 3), round(R.p3.quantile(.975), 3)],
                 'true effect: all theta / data region': [round(R.true_mean_effect.mean(), 3), round(R.true_effect_data_region.mean(), 3)],
                 'plausible theta: real better / null better': [round(R.real_better.mean(), 3), round(R.null_better.mean(), 3)],
                 'key parameter identified as deciding (fraction of reps)': round((R.top == 0).mean(), 3)}
    print('==', name); [print('  ', k, v) for k, v in out[name].items()]
json.dump(out, open('synth.json', 'w'), indent=1)


==> anc/code/theory_check.py <==
# Check the Gaussian selection-bias formula against the placebo data.
# Placebo: A = score of null instance a, B = score of null instance b (same family, same theta);
# selection on L = criterion of instance a. Gaussian prediction:
#   E[A - B | L >= c] = (Cov(A,L) - Cov(B,L)) / sd(L) * lambda(alpha),
#   alpha = (c - mean L)/sd L estimated from the kept fraction p as Phi^-1(1-p), lambda = phi(alpha)/p.
import numpy as np, pandas as pd, json
from scipy.stats import norm
def check(df, cond, score, crit, c):
    d = df[df.cond == cond].pivot_table(index='theta_id', columns='seed', values=[score, crit])
    seeds = sorted(df.seed.unique()); obs, pred, keep = [], [], []
    for a in seeds:
        for b in seeds:
            if a == b: continue
            A, B, L = d[(score, a)].values, d[(score, b)].values, d[(crit, a)].values
            w = L >= c
            if w.sum() < 5 or (~w).sum() < 5: continue
            p = w.mean(); al = norm.ppf(1 - p); lam = norm.pdf(al) / p
            pr = (np.cov(A, L)[0, 1] - np.cov(B, L)[0, 1]) / L.std(ddof=1) * lam
            obs.append((A - B)[w].mean()); pred.append(pr); keep.append(p)
    return np.mean(obs), np.mean(pred), np.mean(keep), np.corrcoef(obs, pred)[0, 1]
mb = pd.read_csv('mb10.csv'); hd = pd.read_csv('hd10.csv'); out = {}
for c in ['KC_perm_all', 'KCMBON_rewired', 'PNKC_rewired', 'KC_perm_within_subtype']:
    out['MB ' + c] = check(mb, c, 'final', 'learn', 0.8)
for c in ['PEN_loop_shuffled', 'D7_out_shuffled']:
    out['HD ' + c] = check(hd, c, 'memory_own', 'memory_anat', 0.6)
for k, (o, p, kp, r) in out.items():
    print(f'{k:30s} kept {kp:.2f} | observed P1 placebo bias {o:+.4f} | Gaussian prediction {p:+.4f} | pairwise corr {r:.2f}')
json.dump({k: dict(observed=v[0], predicted=v[1], kept=v[2], corr=v[3]) for k, v in out.items()}, open('theory_check.json', 'w'), indent=1)


==> anc/code/v2_figs.py <==
# Figure 4 (key evidence). All numbers come from the released data files. Figure 1 is made by fig0_schematic.py.
import os, numpy as np, pandas as pd, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
from scipy.stats import spearmanr
plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 8, 'axes.spines.top': False, 'axes.spines.right': False,
                     'axes.linewidth': 0.6, 'xtick.major.width': 0.6, 'ytick.major.width': 0.6, 'legend.frameon': False,
                     'pdf.fonttype': 42})
# Run from results/. OUT and RES can be overridden.
OUT = os.environ.get('OUT', 'figs/'); RES = os.environ.get('RES', './'); os.makedirs(OUT, exist_ok=True)
GREY, BLUE, ORANGE, GREEN, DARK, LIGHT = '#868e96', '#1971c2', '#e8590c', '#2b8a3e', '#343a40', '#f1f3f5'

# ---------------- Figure: key evidence ----------------
rng = np.random.default_rng(0)
def ci(x, B=4000):
    x = np.asarray(x, float); bs = [rng.choice(x, len(x)).mean() for _ in range(B)]
    return x.mean(), *np.percentile(bs, [2.5, 97.5])

fig, axs = plt.subplots(1, 3, figsize=(7.2, 2.35), gridspec_kw=dict(width_ratios=[1.05, 1, 1], wspace=0.55))
# a: imaging-derived regime, absolute retention and fraction of theta meeting the learning criterion
mb = pd.read_csv(RES + 'mb_anchored.csv')
g = mb.groupby(['cond', 'theta_id']).final.mean().unstack(0); gl = mb.groupby(['cond', 'theta_id']).learn.mean().unstack(0)
rows = [('real', 'Real wiring', BLUE), ('KC_perm_within_subtype', 'Shuffle within\nsubtype', GREY),
        ('KCMBON_rewired', 'KC$\\to$MBON\nrewired', ORANGE), ('KC_perm_all', 'KC identities\nshuffled', ORANGE)]
ax = axs[0]
for i, (c, lab, col) in enumerate(rows):
    m, lo, hi = ci(g[c]); f = (gl[c] >= 0.8).mean()
    ax.barh(i, m - 0.5, left=0.5, color=col, height=0.62)
    ax.errorbar(m, i, xerr=[[m - lo], [hi - m]], fmt='none', ecolor='k', elinewidth=0.6, capsize=1.5)
    ax.text(hi + 0.004, i, f'{m:.3f}  ({100 * f:.0f}% learn)', va='center', fontsize=6.2)
ax.axvline(0.5, color='k', lw=0.6, ls=':'); ax.set_yticks(range(len(rows))); ax.set_yticklabels([r[1] for r in rows], fontsize=6.6)
ax.invert_yaxis(); ax.set_xlim(0.49, 0.66); ax.set_xlabel('retention (0.5 = chance)')
ax.set_title('a  $\\alpha\'\\beta\'$ share 0.34–0.50', loc='left', fontsize=8.2, fontweight='bold')

# b: all 50 flyvis members under P1: mirror vs mean offset shuffle
p = pd.read_csv(RES + 'flyvis/p1_all50.csv').set_index('member')
sel = p.index.str[-3:].astype(int) < 10
ax = axs[1]
ax.scatter(p.os[~sel], p.mirror[~sel], s=11, facecolors='none', edgecolors=BLUE, lw=0.7, label='40 unselected members')
ax.scatter(p.os[sel], p.mirror[sel], s=11, color=BLUE, label='10 selected members')
lim = [5.45, 8.2]; ax.plot(lim, lim, color=GREY, lw=0.6, ls='--'); ax.set_xlim(5.45, 6.1); ax.set_ylim(5.45, 8.75)
ax.text(6.09, 5.50, f'{int((p.mirror > p.os).sum())} of {len(p)} above\nthe diagonal', fontsize=6.2, color=DARK, ha='right', va='bottom')
ax.set_xlabel('mean offset-shuffle EPE (P1)'); ax.set_ylabel('mirror EPE (P1)'); ax.legend(fontsize=5.8, loc='upper right', handletextpad=0.2, borderaxespad=0.1)
ax.set_title('b  P1, all 50 members', loc='left', fontsize=8.2, fontweight='bold')

# c: the mirror penalty grows with how well the member learned
skill = 5.77 - p.real; pen = p.mirror - p.real; r = spearmanr(skill, pen).statistic
ax = axs[2]
ax.scatter(skill[~sel], pen[~sel], s=11, facecolors='none', edgecolors=BLUE, lw=0.7)
ax.scatter(skill[sel], pen[sel], s=11, color=BLUE)
ax.set_xlabel('member skill: 5.77 $-$ real EPE'); ax.set_ylabel('mirror $-$ real EPE (P1)')
ax.text(0.02, 0.95, f'Spearman $\\rho$ = {r:.2f}', transform=ax.transAxes, fontsize=6.6, va='top')
ax.set_title('c  Penalty vs member skill', loc='left', fontsize=8.2, fontweight='bold')
fig.savefig(OUT + 'fig_evidence.pdf', bbox_inches='tight'); fig.savefig(OUT + 'fig_evidence.png', dpi=200, bbox_inches='tight'); plt.close()
print('ok', round(r, 3), int((p.mirror > p.os).sum()))


==> anc/code/variants_analyze.py <==
# Model variants ff, norm and noshare (App. F): predictions V1-V2 and protocol estimates.
import pandas as pd, numpy as np, json, pickle, os
from scipy.stats import spearmanr
from protocols import prot
os.environ['MODEL_VARIANT']='noshare'
import mb_sweep as S
from fly_mb import MB, make_odors
NL=['KC_perm_all','KCMBON_rewired','KC_perm_within_subtype']
net=pickle.load(open('mb_net.pkl','rb')); ab=(net['kc_type']=='KCapbp')
OUT={}
for v in ['ff','norm','noshare']:
    mb=pd.read_csv(f'mb_var_{v}.csv')
    mbw=mb[mb.cond=='real'].groupby('theta_id').learn.mean()>=0.8
    ap=mb.groupby('theta_id').APBP_SHARE.first(); reg=ap>=0.177
    g=mb.groupby(['cond','theta_id']).final.mean().unstack(0)
    R={'n_theta':int(len(g)),'n_plausible':int(mbw.sum()),'n_plausible_region':int((mbw&reg).sum()),
       'real_rho':spearmanr(ap,g.real).statistic}
    for nl in NL:
        d=g.real-g[nl]; b=np.polyfit(ap,d,1)
        R[nl]=dict(null_rho=spearmanr(ap,g[nl]).statistic, delta_rho=spearmanr(ap,d).statistic, zero=-b[1]/b[0], mean_delta=d.mean())
    R['prot']=prot(mb,'final',NL,mbw,reg)
    if v=='noshare':   # realised a'b' share among active KCs, real wiring
        th=mb.groupby('theta_id').first()
        sh=[]
        for tid,row in th.iterrows():
            t={k:row[k] for k in S.PARAMS}; m=MB(net,S.cfg_from(t)); rng=np.random.default_rng(int(tid))
            X=make_odors(10,net['W_pk'].shape[1],t['PN_FRAC'],rng)
            sh.append(np.mean([ab[m.kc(x)>0].mean() for x in X]))
        sh=np.array(sh); R['realised_share']=dict(median=float(np.median(sh)),min=float(sh.min()),max=float(sh.max()))
        R['V2']=bool(abs(R['KC_perm_all']['delta_rho'])<0.2 and np.sign(R['KC_perm_all']['mean_delta'])==np.sign(0.177-np.median(sh)))
    else:
        c=R['KC_perm_all']; p=R['prot']['KC_perm_all']
        R['V1']=bool(abs(c['null_rho'])<0.2 and abs(R['KCMBON_rewired']['null_rho'])<0.2 and 0.13<=c['zero']<=0.25
                     and 0.13<=R['KCMBON_rewired']['zero']<=0.25 and p['P1'][1]>0 and p['P3'][2]<0)
    OUT[v]=R
print(json.dumps(OUT,indent=1,default=float)); json.dump(OUT,open('variants.json','w'),indent=1,default=float)


==> anc/notebooks/flyvis_cold_seed0.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "ad14d151",
   "metadata": {},
   "source": [
    "# flyvis: from-scratch training, seed 0 (real, mirror and offset shuffle; 250k iterations each)\n",
    "\n",
    "Runs on Google Colab with an A100 GPU; each run takes several hours. Results are written to `connectome_robustness/long100k_part0.csv` on Google Drive. After a disconnect, run all cells again: finished runs are skipped."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "68e8f4e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 1. GPU + Google Drive\n",
    "import os, sys, subprocess\n",
    "print(sys.version)\n",
    "print(subprocess.run(['nvidia-smi', '-L'], capture_output=True, text=True).stdout or 'NO GPU — change runtime type!')\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "OUT = '/content/drive/MyDrive/connectome_robustness'\n",
    "os.makedirs(OUT, exist_ok=True)\n",
    "os.environ['FLYVIS_ROOT_DIR'] = '/content/flyvis_data'     # fast local disk; re-downloaded after a reset\n",
    "os.makedirs(os.environ['FLYVIS_ROOT_DIR'], exist_ok=True)\n",
    "if sys.version_info >= (3, 13): print('Python 3.13: installing flyvis with --ignore-requires-python (its deps are unpinned).')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "330b7d68",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 2. Install flyvis and download the 50 pretrained models (~10 min the first time)\n",
    "!pip -q install --ignore-requires-python flyvis==1.2.0\n",
    "import flyvis; print('flyvis', flyvis.__version__, 'imported OK')\n",
    "!FLYVIS_ROOT_DIR=/content/flyvis_data flyvis download-pretrained --skip_large_files\n",
    "!ls /content/flyvis_data/results/flow | head\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61c2e019",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 3. Helpers\n",
    "import os, json, copy, time, glob, inspect\n",
    "import numpy as np, pandas as pd, torch\n",
    "import flyvis\n",
    "from flyvis import NetworkView, results_dir\n",
    "from flyvis.solver import MultiTaskSolver\n",
    "from flyvis.task.tasks import Task\n",
    "from flyvis.network import Network\n",
    "from datamate import set_root_context\n",
    "from importlib import resources\n",
    "from hydra import compose, initialize_config_dir\n",
    "from hydra.core.global_hydra import GlobalHydra\n",
    "from omegaconf import OmegaConf\n",
    "\n",
    "SPEC = json.loads(flyvis.connectome_file.read_text())\n",
    "NULL_DIR = '/content/nulls'; os.makedirs(NULL_DIR, exist_ok=True)\n",
    "KEEP = ['network_name', 'network', 'task', 'optim', 'penalizer', 'scheduler', 'description']\n",
    "\n",
    "def offset_shuffle(spec, rng):\n",
    "    \"\"\"Within every edge (source type -> target type), permute synapse counts across its offsets.\"\"\"\n",
    "    s = copy.deepcopy(spec)\n",
    "    for e in s['edges']:\n",
    "        offs = e['offsets']; n = [o[1] for o in offs]; p = rng.permutation(len(n))\n",
    "        e['offsets'] = [[offs[i][0], n[p[i]]] for i in range(len(offs))]\n",
    "    return s\n",
    "\n",
    "def mirror(spec):\n",
    "    \"\"\"Reflect every spatial offset (placebo: the flow task is symmetric under reflection).\"\"\"\n",
    "    s = copy.deepcopy(spec)\n",
    "    for e in s['edges']:\n",
    "        e['offsets'] = [[[-o[0][0], -o[0][1]], o[1]] for o in e['offsets']]\n",
    "    return s\n",
    "\n",
    "def type_rewire(spec, rng, swaps_per_edge=10):\n",
    "    \"\"\"Degree-preserving swap of target types between edges (keeps every type's in/out degree,\n",
    "    every edge's offsets, synapse counts and sign). Only targets with the same lattice pattern swap.\"\"\"\n",
    "    s = copy.deepcopy(spec); E = s['edges']\n",
    "    patt = {n['name']: str(n['pattern']) for n in s['nodes']}\n",
    "    pairs = set((e['src'], e['tar']) for e in E)\n",
    "    for _ in range(swaps_per_edge * len(E)):\n",
    "        i, j = rng.integers(len(E), size=2)\n",
    "        a, b = E[i], E[j]\n",
    "        if i == j or a['tar'] == b['tar'] or patt[a['tar']] != patt[b['tar']]: continue\n",
    "        if (a['src'], b['tar']) in pairs or (b['src'], a['tar']) in pairs: continue\n",
    "        pairs -= {(a['src'], a['tar']), (b['src'], b['tar'])}\n",
    "        a['tar'], b['tar'] = b['tar'], a['tar']\n",
    "        pairs |= {(a['src'], a['tar']), (b['src'], b['tar'])}\n",
    "    return s\n",
    "\n",
    "def write_spec(name, spec):\n",
    "    p = f'{NULL_DIR}/{name}.json'\n",
    "    with open(p, 'w') as f: json.dump(spec, f)\n",
    "    return p\n",
    "\n",
    "PATHS = {'real': write_spec('real', SPEC), 'mirror': write_spec('mirror', mirror(SPEC))}\n",
    "for k in range(3):\n",
    "    PATHS[f'offset_shuffle_{k}'] = write_spec(f'offset_shuffle_{k}', offset_shuffle(SPEC, np.random.default_rng(100 + k)))\n",
    "    PATHS[f'type_rewire_{k}'] = write_spec(f'type_rewire_{k}', type_rewire(SPEC, np.random.default_rng(200 + k)))\n",
    "\n",
    "GlobalHydra.instance().clear()\n",
    "with initialize_config_dir(config_dir=str(resources.files('flyvis') / 'config'), version_base='1.1'):\n",
    "    _d = compose(config_name='solver.yaml',\n",
    "                 overrides=['ensemble_and_network_id=0000/000', 'task_name=flow', 'description=x'])\n",
    "DEFAULT = {k: v for k, v in OmegaConf.to_container(_d, resolve=True).items() if k in KEEP}\n",
    "\n",
    "def _fit(d, fn):\n",
    "    ok = set(inspect.signature(fn).parameters)\n",
    "    dropped = [k for k in d if k not in ok]\n",
    "    if dropped: print('  dropped config keys for', fn.__qualname__, ':', dropped)\n",
    "    return {k: v for k, v in d.items() if k in ok}\n",
    "\n",
    "def base_config(member=None):\n",
    "    member = member or MEMBERS[0]\n",
    "    pre = NetworkView(member).dir.config.to_dict()\n",
    "    cfg = copy.deepcopy(DEFAULT)\n",
    "    for k in ['network', 'task']:\n",
    "        if k in pre: cfg[k] = copy.deepcopy(pre[k])\n",
    "    return cfg\n",
    "\n",
    "def make_solver(name, conn_path, n_iters=None, seed=None, member=None):\n",
    "    cfg = base_config(member)\n",
    "    cfg['network_name'] = name\n",
    "    cfg['description'] = name\n",
    "    cfg['task'] = _fit(cfg['task'], Task.__init__)\n",
    "    cfg['network'] = _fit(cfg['network'], Network.__init__)\n",
    "    cfg['network']['connectome']['file'] = conn_path\n",
    "    if n_iters is not None: cfg['task']['n_iters'] = int(n_iters)\n",
    "    if seed is not None:\n",
    "        cfg['network']['node_config']['bias']['seed'] = int(seed); torch.manual_seed(seed); np.random.seed(seed)\n",
    "    with set_root_context(results_dir):\n",
    "        return MultiTaskSolver(config=cfg, delete_if_exists=True)\n",
    "\n",
    "def load_physiology(solver, member):\n",
    "    \"\"\"Copy a pretrained member's trained physiology + decoder into `solver`,\n",
    "    keeping the solver's own synapse counts and signs (its connectome).\"\"\"\n",
    "    nv = NetworkView(member)\n",
    "    chk = torch.load(nv.get_checkpoint('best'), map_location=flyvis.device, weights_only=False)\n",
    "    own = solver.network.state_dict(); copied, kept = [], []\n",
    "    for k, v in chk['network'].items():\n",
    "        if 'syn_count' in k or 'sign' in k or k not in own or own[k].shape != v.shape: kept.append(k); continue\n",
    "        own[k] = v; copied.append(k)\n",
    "    solver.network.load_state_dict(own)\n",
    "    for t, dec in solver.decoder.items(): dec.load_state_dict(chk['decoder'][t])\n",
    "    return chk.get('val_loss', np.nan), copied, kept\n",
    "\n",
    "def free(*objs):\n",
    "    for o in objs: del o\n",
    "    torch.cuda.empty_cache()\n",
    "\n",
    "def append(csv, row):\n",
    "    pd.DataFrame([row]).to_csv(csv, mode='a', header=not os.path.exists(csv), index=False)\n",
    "\n",
    "def done(csv, **kw):\n",
    "    if not os.path.exists(csv): return False\n",
    "    d = pd.read_csv(csv)\n",
    "    return bool(((d[list(kw)] == pd.Series(kw)).all(1)).any())\n",
    "\n",
    "MEMBERS = sorted('flow/0000/' + os.path.basename(p) for p in glob.glob(f'{results_dir}/flow/0000/[0-9][0-9][0-9]'))\n",
    "print(len(MEMBERS), 'pretrained members;', 'null files:', list(PATHS))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "01b4e71a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 4. EPE evaluation and solver helper (same as the 20k runs)\n",
    "from flyvis.analysis.validation import validate\n",
    "from flyvis.task.objectives import l2norm, epe\n",
    "from torch.utils.data import DataLoader\n",
    "from flyvis.utils.dataset_utils import IndexSampler\n",
    "\n",
    "def val_epe(s):\n",
    "    ds = s.task.dataset; _, idx = ds.original_train_and_validation_indices()\n",
    "    dl = DataLoader(ds, batch_size=1, sampler=IndexSampler(idx))\n",
    "    r = validate(network=s.network, decoder=s.decoder, dataloader=dl,\n",
    "                 loss_fns=[epe, l2norm], dt=1/50, t_pre=0.25)[1]['loss_flow'][0]\n",
    "    return float(r[0]), float(r[1])\n",
    "\n",
    "def make_solver_ft(name, conn_path, n_iters, seed=0, chkpt_every_epoch=150):\n",
    "    cfg = base_config()\n",
    "    cfg['network_name'] = name; cfg['description'] = name\n",
    "    cfg['task'] = _fit(cfg['task'], Task.__init__); cfg['task']['original_split'] = True\n",
    "    cfg['network'] = _fit(cfg['network'], Network.__init__)\n",
    "    cfg['network']['connectome']['file'] = conn_path\n",
    "    cfg['task']['n_iters'] = int(n_iters)\n",
    "    cfg['scheduler']['chkpt_every_epoch'] = chkpt_every_epoch\n",
    "    try: cfg['network']['node_config']['bias']['seed'] = int(seed)   # different random init per cold-start seed\n",
    "    except (KeyError, TypeError): print('  note: no bias seed in config; using torch seed only')\n",
    "    torch.manual_seed(seed); np.random.seed(seed)\n",
    "    with set_root_context(results_dir):\n",
    "        return MultiTaskSolver(config=cfg, delete_if_exists=True)\n",
    "\n",
    "# sanity check: reproduce the real member's EPE (should be about 5.13 for flow/0000/000)\n",
    "s = make_solver_ft('robust/check', PATHS['real'], n_iters=10); load_physiology(s, MEMBERS[0])\n",
    "print('real member 000 EPE:', round(val_epe(s)[0], 3)); free(s)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e0214347",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 5. Long runs\n",
    "# Two experiments, saved to Drive after every run; rerunning skips finished runs.\n",
    "#   A  warm start, 100k iterations: does the mirror's excess over real vanish with long training?\n",
    "#   B  cold start (no real-trained physiology), full published budget: fair P2 with no warm-start bias.\n",
    "# Warm runs ~3 h, cold runs ~3 h per 100k iterations on an A100 (a 250k run is ~8 h and must finish in one session). Order = most informative first.\n",
    "\n",
    "DEFAULT_ITERS = base_config()['task'].get('n_iters')\n",
    "print('default training budget of the pretrained ensemble (task.n_iters):', DEFAULT_ITERS)\n",
    "\n",
    "N_WARM_LONG = 100000                                   # warm start begins near a solution; 100k is 5x the earlier 20k\n",
    "N_COLD = int(DEFAULT_ITERS or 250000)                  # cold start gets the SAME budget the published models were trained with\n",
    "RUNS = [('warm', MEMBERS[0], 'mirror', 0), ('warm', MEMBERS[0], 'offset_shuffle_0', 0), ('warm', MEMBERS[0], 'real', 0),\n",
    "        ('cold', None, 'real', 0), ('cold', None, 'mirror', 0), ('cold', None, 'offset_shuffle_0', 0),\n",
    "        ('warm', MEMBERS[1], 'mirror', 0), ('warm', MEMBERS[1], 'offset_shuffle_0', 0), ('warm', MEMBERS[1], 'real', 0),\n",
    "        ('cold', None, 'real', 1), ('cold', None, 'mirror', 1), ('cold', None, 'offset_shuffle_0', 1)]\n",
    "\n",
    "# ---- PARALLEL: open several Colab sessions; give each a different PART (1..N_PARTS). PART = 0 runs everything.\n",
    "N_PARTS = 3\n",
    "PART = 0          # this notebook: only the three seed-0 cold-start runs\n",
    "CSV7 = f'{OUT}/long100k_part{PART}.csv'\n",
    "if PART: RUNS = RUNS[PART - 1::N_PARTS]\n",
    "RUNS = [r for r in RUNS if r[0] == 'cold' and r[3] == 0]   # cold start, seed 0: real, mirror, offset_shuffle_0\n",
    "print('this session runs:', RUNS)\n",
    "\n",
    "def _all7():\n",
    "    fs = glob.glob(f'{OUT}/long100k_part*.csv')\n",
    "    return pd.concat([pd.read_csv(f) for f in fs]) if fs else None\n",
    "\n",
    "def _done7(mode, m, cond, seed):\n",
    "    d = _all7()\n",
    "    if d is None: return False\n",
    "    d = d.fillna({'member': 'none'})\n",
    "    return bool(((d['mode'] == mode) & (d['member'] == (m or 'none')) & (d['cond'] == cond) & (d['seed'] == seed)).any())\n",
    "\n",
    "todo = [r for r in RUNS if not _done7(*r)]\n",
    "print(f'{len(todo)} runs left (warm ~3 h, cold ~{N_COLD/100000*3:.0f} h each). Stop any time; finished runs are kept.')\n",
    "for n, (mode, m, cond, seed) in enumerate(todo, 1):\n",
    "    t0 = time.time()\n",
    "    s = make_solver_ft(f'robust/long/{mode}/{cond}/s{seed}', PATHS[cond], n_iters=(N_WARM_LONG if mode == 'warm' else N_COLD), seed=seed, chkpt_every_epoch=300)\n",
    "    if mode == 'warm': load_physiology(s, m)\n",
    "    e0, _ = val_epe(s)\n",
    "    s.train(initial_checkpoint=False)\n",
    "    e1, _ = val_epe(s)\n",
    "    it = np.atleast_1d(np.array(s.dir.chkpt_iter[()], dtype=float)).astype(int).tolist()\n",
    "    vl = np.atleast_1d(np.array(s.dir.validation.loss[()], dtype=float)).round(1).tolist()\n",
    "    append(CSV7, dict(mode=mode, member=m or 'none', cond=cond, seed=seed, n_iters=(N_WARM_LONG if mode == 'warm' else N_COLD), epe_start=e0, epe_end=e1,\n",
    "                      l2_curve=json.dumps(list(zip(it, vl))), minutes=(time.time() - t0) / 60))\n",
    "    print(f'[{n}/{len(todo)}] {mode} {m} {cond:18s} s{seed} EPE {e0:.3f} -> {e1:.3f} | {(time.time() - t0) / 60:.0f} min')\n",
    "    print('   l2 curve:', vl)\n",
    "    free(s)\n",
    "\n",
    "print(_all7().drop(columns=['l2_curve']).to_string())   # all parts so far\n",
    ""
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "colab": {
   "gpuType": "A100",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/notebooks/flyvis_long.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "be317e13",
   "metadata": {},
   "source": [
    "# flyvis: long training runs\n",
    "\n",
    "Runs on Google Colab with an A100 GPU; background execution is recommended. Run all cells (the first download in cell 2 takes about 10 minutes). Results are written to `connectome_robustness/long100k_part{PART}.csv` on Google Drive. After a disconnect, run all cells again: finished runs are skipped and the run in progress restarts."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "68e8f4e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 1. GPU + Google Drive\n",
    "import os, sys, subprocess\n",
    "print(sys.version)\n",
    "print(subprocess.run(['nvidia-smi', '-L'], capture_output=True, text=True).stdout or 'NO GPU — change runtime type!')\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "OUT = '/content/drive/MyDrive/connectome_robustness'\n",
    "os.makedirs(OUT, exist_ok=True)\n",
    "os.environ['FLYVIS_ROOT_DIR'] = '/content/flyvis_data'     # fast local disk; re-downloaded after a reset\n",
    "os.makedirs(os.environ['FLYVIS_ROOT_DIR'], exist_ok=True)\n",
    "if sys.version_info >= (3, 13): print('Python 3.13: installing flyvis with --ignore-requires-python (its deps are unpinned).')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "330b7d68",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 2. Install flyvis and download the 50 pretrained models (~10 min the first time)\n",
    "!pip -q install --ignore-requires-python flyvis==1.2.0\n",
    "import flyvis; print('flyvis', flyvis.__version__, 'imported OK')\n",
    "!FLYVIS_ROOT_DIR=/content/flyvis_data flyvis download-pretrained --skip_large_files\n",
    "!ls /content/flyvis_data/results/flow | head\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61c2e019",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 3. Helpers\n",
    "import os, json, copy, time, glob, inspect\n",
    "import numpy as np, pandas as pd, torch\n",
    "import flyvis\n",
    "from flyvis import NetworkView, results_dir\n",
    "from flyvis.solver import MultiTaskSolver\n",
    "from flyvis.task.tasks import Task\n",
    "from flyvis.network import Network\n",
    "from datamate import set_root_context\n",
    "from importlib import resources\n",
    "from hydra import compose, initialize_config_dir\n",
    "from hydra.core.global_hydra import GlobalHydra\n",
    "from omegaconf import OmegaConf\n",
    "\n",
    "SPEC = json.loads(flyvis.connectome_file.read_text())\n",
    "NULL_DIR = '/content/nulls'; os.makedirs(NULL_DIR, exist_ok=True)\n",
    "KEEP = ['network_name', 'network', 'task', 'optim', 'penalizer', 'scheduler', 'description']\n",
    "\n",
    "def offset_shuffle(spec, rng):\n",
    "    \"\"\"Within every edge (source type -> target type), permute synapse counts across its offsets.\"\"\"\n",
    "    s = copy.deepcopy(spec)\n",
    "    for e in s['edges']:\n",
    "        offs = e['offsets']; n = [o[1] for o in offs]; p = rng.permutation(len(n))\n",
    "        e['offsets'] = [[offs[i][0], n[p[i]]] for i in range(len(offs))]\n",
    "    return s\n",
    "\n",
    "def mirror(spec):\n",
    "    \"\"\"Reflect every spatial offset (placebo: the flow task is symmetric under reflection).\"\"\"\n",
    "    s = copy.deepcopy(spec)\n",
    "    for e in s['edges']:\n",
    "        e['offsets'] = [[[-o[0][0], -o[0][1]], o[1]] for o in e['offsets']]\n",
    "    return s\n",
    "\n",
    "def type_rewire(spec, rng, swaps_per_edge=10):\n",
    "    \"\"\"Degree-preserving swap of target types between edges (keeps every type's in/out degree,\n",
    "    every edge's offsets, synapse counts and sign). Only targets with the same lattice pattern swap.\"\"\"\n",
    "    s = copy.deepcopy(spec); E = s['edges']\n",
    "    patt = {n['name']: str(n['pattern']) for n in s['nodes']}\n",
    "    pairs = set((e['src'], e['tar']) for e in E)\n",
    "    for _ in range(swaps_per_edge * len(E)):\n",
    "        i, j = rng.integers(len(E), size=2)\n",
    "        a, b = E[i], E[j]\n",
    "        if i == j or a['tar'] == b['tar'] or patt[a['tar']] != patt[b['tar']]: continue\n",
    "        if (a['src'], b['tar']) in pairs or (b['src'], a['tar']) in pairs: continue\n",
    "        pairs -= {(a['src'], a['tar']), (b['src'], b['tar'])}\n",
    "        a['tar'], b['tar'] = b['tar'], a['tar']\n",
    "        pairs |= {(a['src'], a['tar']), (b['src'], b['tar'])}\n",
    "    return s\n",
    "\n",
    "def write_spec(name, spec):\n",
    "    p = f'{NULL_DIR}/{name}.json'\n",
    "    with open(p, 'w') as f: json.dump(spec, f)\n",
    "    return p\n",
    "\n",
    "PATHS = {'real': write_spec('real', SPEC), 'mirror': write_spec('mirror', mirror(SPEC))}\n",
    "for k in range(3):\n",
    "    PATHS[f'offset_shuffle_{k}'] = write_spec(f'offset_shuffle_{k}', offset_shuffle(SPEC, np.random.default_rng(100 + k)))\n",
    "    PATHS[f'type_rewire_{k}'] = write_spec(f'type_rewire_{k}', type_rewire(SPEC, np.random.default_rng(200 + k)))\n",
    "\n",
    "GlobalHydra.instance().clear()\n",
    "with initialize_config_dir(config_dir=str(resources.files('flyvis') / 'config'), version_base='1.1'):\n",
    "    _d = compose(config_name='solver.yaml',\n",
    "                 overrides=['ensemble_and_network_id=0000/000', 'task_name=flow', 'description=x'])\n",
    "DEFAULT = {k: v for k, v in OmegaConf.to_container(_d, resolve=True).items() if k in KEEP}\n",
    "\n",
    "def _fit(d, fn):\n",
    "    ok = set(inspect.signature(fn).parameters)\n",
    "    dropped = [k for k in d if k not in ok]\n",
    "    if dropped: print('  dropped config keys for', fn.__qualname__, ':', dropped)\n",
    "    return {k: v for k, v in d.items() if k in ok}\n",
    "\n",
    "def base_config(member=None):\n",
    "    member = member or MEMBERS[0]\n",
    "    pre = NetworkView(member).dir.config.to_dict()\n",
    "    cfg = copy.deepcopy(DEFAULT)\n",
    "    for k in ['network', 'task']:\n",
    "        if k in pre: cfg[k] = copy.deepcopy(pre[k])\n",
    "    return cfg\n",
    "\n",
    "def make_solver(name, conn_path, n_iters=None, seed=None, member=None):\n",
    "    cfg = base_config(member)\n",
    "    cfg['network_name'] = name\n",
    "    cfg['description'] = name\n",
    "    cfg['task'] = _fit(cfg['task'], Task.__init__)\n",
    "    cfg['network'] = _fit(cfg['network'], Network.__init__)\n",
    "    cfg['network']['connectome']['file'] = conn_path\n",
    "    if n_iters is not None: cfg['task']['n_iters'] = int(n_iters)\n",
    "    if seed is not None:\n",
    "        cfg['network']['node_config']['bias']['seed'] = int(seed); torch.manual_seed(seed); np.random.seed(seed)\n",
    "    with set_root_context(results_dir):\n",
    "        return MultiTaskSolver(config=cfg, delete_if_exists=True)\n",
    "\n",
    "def load_physiology(solver, member):\n",
    "    \"\"\"Copy a pretrained member's trained physiology + decoder into `solver`,\n",
    "    keeping the solver's own synapse counts and signs (its connectome).\"\"\"\n",
    "    nv = NetworkView(member)\n",
    "    chk = torch.load(nv.get_checkpoint('best'), map_location=flyvis.device, weights_only=False)\n",
    "    own = solver.network.state_dict(); copied, kept = [], []\n",
    "    for k, v in chk['network'].items():\n",
    "        if 'syn_count' in k or 'sign' in k or k not in own or own[k].shape != v.shape: kept.append(k); continue\n",
    "        own[k] = v; copied.append(k)\n",
    "    solver.network.load_state_dict(own)\n",
    "    for t, dec in solver.decoder.items(): dec.load_state_dict(chk['decoder'][t])\n",
    "    return chk.get('val_loss', np.nan), copied, kept\n",
    "\n",
    "def free(*objs):\n",
    "    for o in objs: del o\n",
    "    torch.cuda.empty_cache()\n",
    "\n",
    "def append(csv, row):\n",
    "    pd.DataFrame([row]).to_csv(csv, mode='a', header=not os.path.exists(csv), index=False)\n",
    "\n",
    "def done(csv, **kw):\n",
    "    if not os.path.exists(csv): return False\n",
    "    d = pd.read_csv(csv)\n",
    "    return bool(((d[list(kw)] == pd.Series(kw)).all(1)).any())\n",
    "\n",
    "MEMBERS = sorted('flow/0000/' + os.path.basename(p) for p in glob.glob(f'{results_dir}/flow/0000/[0-9][0-9][0-9]'))\n",
    "print(len(MEMBERS), 'pretrained members;', 'null files:', list(PATHS))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "01b4e71a",
   "metadata": {},
   "outputs": [],
   "source": "# 4. EPE evaluation and solver helper (same as the 20k runs)\nfrom flyvis.analysis.validation import validate\nfrom flyvis.task.objectives import l2norm, epe\nfrom torch.utils.data import DataLoader\nfrom flyvis.utils.dataset_utils import IndexSampler\n\ndef val_epe(s):\n    ds = s.task.dataset; _, idx = ds.original_train_and_validation_indices()\n    dl = DataLoader(ds, batch_size=1, sampler=IndexSampler(idx))\n    r = validate(network=s.network, decoder=s.decoder, dataloader=dl,\n                 loss_fns=[epe, l2norm], dt=1/50, t_pre=0.25)[1]['loss_flow'][0]\n    return float(r[0]), float(r[1])\n\ndef make_solver_ft(name, conn_path, n_iters, seed=0, chkpt_every_epoch=150):\n    cfg = base_config()\n    cfg['network_name'] = name; cfg['description'] = name\n    cfg['task'] = _fit(cfg['task'], Task.__init__); cfg['task']['original_split'] = True\n    cfg['network'] = _fit(cfg['network'], Network.__init__)\n    cfg['network']['connectome']['file'] = conn_path\n    cfg['task']['n_iters'] = int(n_iters)\n    cfg['scheduler']['chkpt_every_epoch'] = chkpt_every_epoch\n    try: cfg['network']['node_config']['bias']['seed'] = int(seed)   # different random init per cold-start seed\n    except (KeyError, TypeError): print('  note: no bias seed in config; using torch seed only')\n    torch.manual_seed(seed); np.random.seed(seed)\n    with set_root_context(results_dir):\n        return MultiTaskSolver(config=cfg, delete_if_exists=True)\n\n# sanity check: reproduce the real member's EPE (should be about 5.13 for flow/0000/000)\ns = make_solver_ft('robust/check', PATHS['real'], n_iters=10); load_physiology(s, MEMBERS[0])\nprint('real member 000 EPE:', round(val_epe(s)[0], 3)); free(s)\n"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e0214347",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 5. Long runs\n",
    "# Two experiments, saved to Drive after every run; rerunning skips finished runs.\n",
    "#   A  warm start, 100k iterations: does the mirror's excess over real vanish with long training?\n",
    "#   B  cold start (no real-trained physiology), full published budget: fair P2 with no warm-start bias.\n",
    "# Warm runs ~3 h, cold runs ~3 h per 100k iterations on an A100 (a 250k run is ~8 h and must finish in one session). Order = most informative first.\n",
    "\n",
    "DEFAULT_ITERS = base_config()['task'].get('n_iters')\n",
    "print('default training budget of the pretrained ensemble (task.n_iters):', DEFAULT_ITERS)\n",
    "\n",
    "N_WARM_LONG = 100000                                   # warm start begins near a solution; 100k is 5x the earlier 20k\n",
    "N_COLD = int(DEFAULT_ITERS or 250000)                  # cold start gets the SAME budget the published models were trained with\n",
    "RUNS = [('warm', MEMBERS[0], 'mirror', 0), ('warm', MEMBERS[0], 'offset_shuffle_0', 0), ('warm', MEMBERS[0], 'real', 0),\n",
    "        ('cold', None, 'real', 0), ('cold', None, 'mirror', 0), ('cold', None, 'offset_shuffle_0', 0),\n",
    "        ('warm', MEMBERS[1], 'mirror', 0), ('warm', MEMBERS[1], 'offset_shuffle_0', 0), ('warm', MEMBERS[1], 'real', 0),\n",
    "        ('cold', None, 'real', 1), ('cold', None, 'mirror', 1), ('cold', None, 'offset_shuffle_0', 1)]\n",
    "\n",
    "# ---- PARALLEL: open several Colab sessions; give each a different PART (1..N_PARTS). PART = 0 runs everything.\n",
    "N_PARTS = 3\n",
    "PART = 1          # <- change to 1, 2, 3 in the three notebooks\n",
    "CSV7 = f'{OUT}/long100k_part{PART}.csv'\n",
    "if PART: RUNS = RUNS[PART - 1::N_PARTS]\n",
    "print('this session runs:', RUNS)\n",
    "\n",
    "def _all7():\n",
    "    fs = glob.glob(f'{OUT}/long100k_part*.csv')\n",
    "    return pd.concat([pd.read_csv(f) for f in fs]) if fs else None\n",
    "\n",
    "def _done7(mode, m, cond, seed):\n",
    "    d = _all7()\n",
    "    if d is None: return False\n",
    "    d = d.fillna({'member': 'none'})\n",
    "    return bool(((d['mode'] == mode) & (d['member'] == (m or 'none')) & (d['cond'] == cond) & (d['seed'] == seed)).any())\n",
    "\n",
    "todo = [r for r in RUNS if not _done7(*r)]\n",
    "print(f'{len(todo)} runs left (warm ~3 h, cold ~{N_COLD/100000*3:.0f} h each). Stop any time; finished runs are kept.')\n",
    "for n, (mode, m, cond, seed) in enumerate(todo, 1):\n",
    "    t0 = time.time()\n",
    "    s = make_solver_ft(f'robust/long/{mode}/{cond}/s{seed}', PATHS[cond], n_iters=(N_WARM_LONG if mode == 'warm' else N_COLD), seed=seed, chkpt_every_epoch=300)\n",
    "    if mode == 'warm': load_physiology(s, m)\n",
    "    e0, _ = val_epe(s)\n",
    "    s.train(initial_checkpoint=False)\n",
    "    e1, _ = val_epe(s)\n",
    "    it = np.atleast_1d(np.array(s.dir.chkpt_iter[()], dtype=float)).astype(int).tolist()\n",
    "    vl = np.atleast_1d(np.array(s.dir.validation.loss[()], dtype=float)).round(1).tolist()\n",
    "    append(CSV7, dict(mode=mode, member=m or 'none', cond=cond, seed=seed, n_iters=(N_WARM_LONG if mode == 'warm' else N_COLD), epe_start=e0, epe_end=e1,\n",
    "                      l2_curve=json.dumps(list(zip(it, vl))), minutes=(time.time() - t0) / 60))\n",
    "    print(f'[{n}/{len(todo)}] {mode} {m} {cond:18s} s{seed} EPE {e0:.3f} -> {e1:.3f} | {(time.time() - t0) / 60:.0f} min')\n",
    "    print('   l2 curve:', vl)\n",
    "    free(s)\n",
    "\n",
    "print(_all7().drop(columns=['l2_curve']).to_string())   # all parts so far\n",
    ""
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "colab": {
   "gpuType": "A100",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/notebooks/flyvis_p1_unselected.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "5ed07ec7",
   "metadata": {},
   "source": [
    "# flyvis: P1 on the 40 other pretrained members\n",
    "\n",
    "The main flyvis results use members 000–009. This notebook repeats the P1 comparison on the other 40 pretrained members (010–049) to check that the result does not depend on which members were used. It evaluates only and does not train. Runs on Google Colab (A100 or L4) in about 2–3 hours; after a disconnect, run all cells again: finished members are skipped."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "68e8f4e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 1. GPU + Google Drive\n",
    "import os, sys, subprocess\n",
    "print(sys.version)\n",
    "print(subprocess.run(['nvidia-smi', '-L'], capture_output=True, text=True).stdout or 'NO GPU — change runtime type!')\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "OUT = '/content/drive/MyDrive/connectome_robustness'\n",
    "os.makedirs(OUT, exist_ok=True)\n",
    "os.environ['FLYVIS_ROOT_DIR'] = '/content/flyvis_data'     # fast local disk; re-downloaded after a reset\n",
    "os.makedirs(os.environ['FLYVIS_ROOT_DIR'], exist_ok=True)\n",
    "if sys.version_info >= (3, 13): print('Python 3.13: installing flyvis with --ignore-requires-python (its deps are unpinned).')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "330b7d68",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 2. Install flyvis and download the 50 pretrained models (~10 min the first time)\n",
    "!pip -q install --ignore-requires-python flyvis==1.2.0\n",
    "import flyvis; print('flyvis', flyvis.__version__, 'imported OK')\n",
    "!FLYVIS_ROOT_DIR=/content/flyvis_data flyvis download-pretrained --skip_large_files\n",
    "!ls /content/flyvis_data/results/flow | head\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61c2e019",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 3. Helpers\n",
    "import os, json, copy, time, glob, inspect\n",
    "import numpy as np, pandas as pd, torch\n",
    "import flyvis\n",
    "from flyvis import NetworkView, results_dir\n",
    "from flyvis.solver import MultiTaskSolver\n",
    "from flyvis.task.tasks import Task\n",
    "from flyvis.network import Network\n",
    "from datamate import set_root_context\n",
    "from importlib import resources\n",
    "from hydra import compose, initialize_config_dir\n",
    "from hydra.core.global_hydra import GlobalHydra\n",
    "from omegaconf import OmegaConf\n",
    "\n",
    "SPEC = json.loads(flyvis.connectome_file.read_text())\n",
    "NULL_DIR = '/content/nulls'; os.makedirs(NULL_DIR, exist_ok=True)\n",
    "KEEP = ['network_name', 'network', 'task', 'optim', 'penalizer', 'scheduler', 'description']\n",
    "\n",
    "def offset_shuffle(spec, rng):\n",
    "    \"\"\"Within every edge (source type -> target type), permute synapse counts across its offsets.\"\"\"\n",
    "    s = copy.deepcopy(spec)\n",
    "    for e in s['edges']:\n",
    "        offs = e['offsets']; n = [o[1] for o in offs]; p = rng.permutation(len(n))\n",
    "        e['offsets'] = [[offs[i][0], n[p[i]]] for i in range(len(offs))]\n",
    "    return s\n",
    "\n",
    "def mirror(spec):\n",
    "    \"\"\"Reflect every spatial offset (placebo: the flow task is symmetric under reflection).\"\"\"\n",
    "    s = copy.deepcopy(spec)\n",
    "    for e in s['edges']:\n",
    "        e['offsets'] = [[[-o[0][0], -o[0][1]], o[1]] for o in e['offsets']]\n",
    "    return s\n",
    "\n",
    "def type_rewire(spec, rng, swaps_per_edge=10):\n",
    "    \"\"\"Degree-preserving swap of target types between edges (keeps every type's in/out degree,\n",
    "    every edge's offsets, synapse counts and sign). Only targets with the same lattice pattern swap.\"\"\"\n",
    "    s = copy.deepcopy(spec); E = s['edges']\n",
    "    patt = {n['name']: str(n['pattern']) for n in s['nodes']}\n",
    "    pairs = set((e['src'], e['tar']) for e in E)\n",
    "    for _ in range(swaps_per_edge * len(E)):\n",
    "        i, j = rng.integers(len(E), size=2)\n",
    "        a, b = E[i], E[j]\n",
    "        if i == j or a['tar'] == b['tar'] or patt[a['tar']] != patt[b['tar']]: continue\n",
    "        if (a['src'], b['tar']) in pairs or (b['src'], a['tar']) in pairs: continue\n",
    "        pairs -= {(a['src'], a['tar']), (b['src'], b['tar'])}\n",
    "        a['tar'], b['tar'] = b['tar'], a['tar']\n",
    "        pairs |= {(a['src'], a['tar']), (b['src'], b['tar'])}\n",
    "    return s\n",
    "\n",
    "def write_spec(name, spec):\n",
    "    p = f'{NULL_DIR}/{name}.json'\n",
    "    with open(p, 'w') as f: json.dump(spec, f)\n",
    "    return p\n",
    "\n",
    "PATHS = {'real': write_spec('real', SPEC), 'mirror': write_spec('mirror', mirror(SPEC))}\n",
    "for k in range(3):\n",
    "    PATHS[f'offset_shuffle_{k}'] = write_spec(f'offset_shuffle_{k}', offset_shuffle(SPEC, np.random.default_rng(100 + k)))\n",
    "    PATHS[f'type_rewire_{k}'] = write_spec(f'type_rewire_{k}', type_rewire(SPEC, np.random.default_rng(200 + k)))\n",
    "\n",
    "GlobalHydra.instance().clear()\n",
    "with initialize_config_dir(config_dir=str(resources.files('flyvis') / 'config'), version_base='1.1'):\n",
    "    _d = compose(config_name='solver.yaml',\n",
    "                 overrides=['ensemble_and_network_id=0000/000', 'task_name=flow', 'description=x'])\n",
    "DEFAULT = {k: v for k, v in OmegaConf.to_container(_d, resolve=True).items() if k in KEEP}\n",
    "\n",
    "def _fit(d, fn):\n",
    "    ok = set(inspect.signature(fn).parameters)\n",
    "    dropped = [k for k in d if k not in ok]\n",
    "    if dropped: print('  dropped config keys for', fn.__qualname__, ':', dropped)\n",
    "    return {k: v for k, v in d.items() if k in ok}\n",
    "\n",
    "def base_config(member=None):\n",
    "    member = member or MEMBERS[0]\n",
    "    pre = NetworkView(member).dir.config.to_dict()\n",
    "    cfg = copy.deepcopy(DEFAULT)\n",
    "    for k in ['network', 'task']:\n",
    "        if k in pre: cfg[k] = copy.deepcopy(pre[k])\n",
    "    return cfg\n",
    "\n",
    "def make_solver(name, conn_path, n_iters=None, seed=None, member=None):\n",
    "    cfg = base_config(member)\n",
    "    cfg['network_name'] = name\n",
    "    cfg['description'] = name\n",
    "    cfg['task'] = _fit(cfg['task'], Task.__init__)\n",
    "    cfg['network'] = _fit(cfg['network'], Network.__init__)\n",
    "    cfg['network']['connectome']['file'] = conn_path\n",
    "    if n_iters is not None: cfg['task']['n_iters'] = int(n_iters)\n",
    "    if seed is not None:\n",
    "        cfg['network']['node_config']['bias']['seed'] = int(seed); torch.manual_seed(seed); np.random.seed(seed)\n",
    "    with set_root_context(results_dir):\n",
    "        return MultiTaskSolver(config=cfg, delete_if_exists=True)\n",
    "\n",
    "def load_physiology(solver, member):\n",
    "    \"\"\"Copy a pretrained member's trained physiology + decoder into `solver`,\n",
    "    keeping the solver's own synapse counts and signs (its connectome).\"\"\"\n",
    "    nv = NetworkView(member)\n",
    "    chk = torch.load(nv.get_checkpoint('best'), map_location=flyvis.device, weights_only=False)\n",
    "    own = solver.network.state_dict(); copied, kept = [], []\n",
    "    for k, v in chk['network'].items():\n",
    "        if 'syn_count' in k or 'sign' in k or k not in own or own[k].shape != v.shape: kept.append(k); continue\n",
    "        own[k] = v; copied.append(k)\n",
    "    solver.network.load_state_dict(own)\n",
    "    for t, dec in solver.decoder.items(): dec.load_state_dict(chk['decoder'][t])\n",
    "    return chk.get('val_loss', np.nan), copied, kept\n",
    "\n",
    "def free(*objs):\n",
    "    for o in objs: del o\n",
    "    torch.cuda.empty_cache()\n",
    "\n",
    "def append(csv, row):\n",
    "    pd.DataFrame([row]).to_csv(csv, mode='a', header=not os.path.exists(csv), index=False)\n",
    "\n",
    "def done(csv, **kw):\n",
    "    if not os.path.exists(csv): return False\n",
    "    d = pd.read_csv(csv)\n",
    "    return bool(((d[list(kw)] == pd.Series(kw)).all(1)).any())\n",
    "\n",
    "MEMBERS = sorted('flow/0000/' + os.path.basename(p) for p in glob.glob(f'{results_dir}/flow/0000/[0-9][0-9][0-9]'))\n",
    "print(len(MEMBERS), 'pretrained members;', 'null files:', list(PATHS))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "01b4e71a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 4. EPE evaluation and solver helper (same as the 20k runs)\n",
    "from flyvis.analysis.validation import validate\n",
    "from flyvis.task.objectives import l2norm, epe\n",
    "from torch.utils.data import DataLoader\n",
    "from flyvis.utils.dataset_utils import IndexSampler\n",
    "\n",
    "def val_epe(s):\n",
    "    ds = s.task.dataset; _, idx = ds.original_train_and_validation_indices()\n",
    "    dl = DataLoader(ds, batch_size=1, sampler=IndexSampler(idx))\n",
    "    r = validate(network=s.network, decoder=s.decoder, dataloader=dl,\n",
    "                 loss_fns=[epe, l2norm], dt=1/50, t_pre=0.25)[1]['loss_flow'][0]\n",
    "    return float(r[0]), float(r[1])\n",
    "\n",
    "def make_solver_ft(name, conn_path, n_iters, seed=0, chkpt_every_epoch=150):\n",
    "    cfg = base_config()\n",
    "    cfg['network_name'] = name; cfg['description'] = name\n",
    "    cfg['task'] = _fit(cfg['task'], Task.__init__); cfg['task']['original_split'] = True\n",
    "    cfg['network'] = _fit(cfg['network'], Network.__init__)\n",
    "    cfg['network']['connectome']['file'] = conn_path\n",
    "    cfg['task']['n_iters'] = int(n_iters)\n",
    "    cfg['scheduler']['chkpt_every_epoch'] = chkpt_every_epoch\n",
    "    try: cfg['network']['node_config']['bias']['seed'] = int(seed)   # different random init per cold-start seed\n",
    "    except (KeyError, TypeError): print('  note: no bias seed in config; using torch seed only')\n",
    "    torch.manual_seed(seed); np.random.seed(seed)\n",
    "    with set_root_context(results_dir):\n",
    "        return MultiTaskSolver(config=cfg, delete_if_exists=True)\n",
    "\n",
    "# sanity check: reproduce the real member's EPE (should be about 5.13 for flow/0000/000)\n",
    "s = make_solver_ft('robust/check', PATHS['real'], n_iters=10); load_physiology(s, MEMBERS[0])\n",
    "print('real member 000 EPE:', round(val_epe(s)[0], 3)); free(s)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e10b47b7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 5. P1 on unselected members\n",
    "CSV8 = f'{OUT}/p1_unselected.csv'\n",
    "CONDS = ['real', 'mirror', 'offset_shuffle_0', 'offset_shuffle_1', 'offset_shuffle_2']\n",
    "for m in MEMBERS[10:]:\n",
    "    for cond in CONDS:\n",
    "        if done(CSV8, member=m, cond=cond): continue\n",
    "        t0 = time.time(); s = make_solver_ft('robust/p1u', PATHS[cond], n_iters=10); ref, _, _ = load_physiology(s, m)\n",
    "        e, _ = val_epe(s)\n",
    "        append(CSV8, dict(member=m, cond=cond, epe=e, stored=ref))\n",
    "        print(m, cond, round(e, 3), f'{time.time()-t0:.0f}s'); free(s)\n",
    "d = pd.read_csv(CSV8); p = d.pivot_table(index='member', columns='cond', values='epe')\n",
    "for c in CONDS[1:]: p[c + '_rel'] = p[c] / p['real'] - 1\n",
    "print(p.round(3).to_string()); print('\\nmedians:'); print(p.median().round(3).to_string())\n",
    "print('\\nmembers where every null is worse than real:', int((p[CONDS[1:]].min(1) > p['real']).sum()), 'of', len(p))\n"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "colab": {
   "gpuType": "A100",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/notebooks/flyvis_robustness.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# flyvis: real versus null connectomes\n",
    "\n",
    "Google Colab with one GPU (A100 or L4). Run the cells in order. Each section appends its runs to a CSV in the Google Drive folder `connectome_robustness/` and skips runs already there. This is a cleaned copy of the notebook that produced the flyvis results in the paper: the run cells keep their code, duplicate helper definitions are merged, cells are in section order and outputs are removed.\n",
    "\n",
    "| Section | Drive file | Released as (`results/flyvis/`) |\n",
    "|---|---|---|\n",
    "| 5. P1, members 000–009 | `p1_epe.csv` | `p1_epe.csv` |\n",
    "| 6. Warm start, 2,000 iterations, members 000–004 | `warmstart_epe.csv` | `warm2000.csv` |\n",
    "| 7. Warm start, 20,000 iterations, members 000–004 | `warmstart_long.csv` | `warm20000.csv` |\n",
    "| 8. Decoder only, 2,000 iterations, members 000–002 | `decoder_only_epe.csv` | `deconly.csv` |\n",
    "| 9. Oracle for the mirrored connectome, members 000–004 | `mirror_oracle.csv` | `oracle.csv` |\n",
    "| 10. From-scratch pilot, 20,000 iterations | `pilot_scratch.csv` | `pilot_scratch20000.txt` (printed output) |\n",
    "\n",
    "Physiology in flyvis (734 trained parameters: resting potentials, time constants, synapse strengths) is the unmeasured part; the connectome fixes synapse counts and spatial offsets. Nulls: `offset_shuffle` (spatial filter shapes destroyed, synapse totals kept), `type_rewire` (degree-preserving swap of target cell types), `mirror` (every offset negated, a 180° rotation of all filters)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# 1. GPU + Google Drive\n",
    "import os, sys, subprocess\n",
    "print(sys.version)\n",
    "print(subprocess.run(['nvidia-smi', '-L'], capture_output=True, text=True).stdout or 'NO GPU — change runtime type!')\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "OUT = '/content/drive/MyDrive/connectome_robustness'\n",
    "os.makedirs(OUT, exist_ok=True)\n",
    "os.environ['FLYVIS_ROOT_DIR'] = '/content/flyvis_data'     # fast local disk; re-downloaded after a reset\n",
    "os.makedirs(os.environ['FLYVIS_ROOT_DIR'], exist_ok=True)\n",
    "if sys.version_info >= (3, 13): print('Python 3.13: installing flyvis with --ignore-requires-python (its deps are unpinned).')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# 2. Install flyvis and download the 50 pretrained models (~10 min the first time)\n",
    "!pip -q install --ignore-requires-python flyvis==1.2.0\n",
    "import flyvis; print('flyvis', flyvis.__version__, 'imported OK')\n",
    "!FLYVIS_ROOT_DIR=/content/flyvis_data flyvis download-pretrained --skip_large_files\n",
    "!ls /content/flyvis_data/results/flow | head\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# 3. Helpers\n",
    "import os, json, copy, time, glob, inspect\n",
    "import numpy as np, pandas as pd, torch\n",
    "import flyvis\n",
    "from flyvis import NetworkView, results_dir\n",
    "from flyvis.solver import MultiTaskSolver\n",
    "from flyvis.task.tasks import Task\n",
    "from flyvis.network import Network\n",
    "from datamate import set_root_context\n",
    "from importlib import resources\n",
    "from hydra import compose, initialize_config_dir\n",
    "from hydra.core.global_hydra import GlobalHydra\n",
    "from omegaconf import OmegaConf\n",
    "\n",
    "SPEC = json.loads(flyvis.connectome_file.read_text())\n",
    "NULL_DIR = '/content/nulls'; os.makedirs(NULL_DIR, exist_ok=True)\n",
    "KEEP = ['network_name', 'network', 'task', 'optim', 'penalizer', 'scheduler', 'description']\n",
    "\n",
    "# ---------- null connectomes ----------\n",
    "def offset_shuffle(spec, rng):\n",
    "    \"\"\"Within every edge (source type -> target type), permute synapse counts across its offsets.\"\"\"\n",
    "    s = copy.deepcopy(spec)\n",
    "    for e in s['edges']:\n",
    "        offs = e['offsets']; n = [o[1] for o in offs]; p = rng.permutation(len(n))\n",
    "        e['offsets'] = [[offs[i][0], n[p[i]]] for i in range(len(offs))]\n",
    "    return s\n",
    "\n",
    "def mirror(spec):\n",
    "    \"\"\"Negate every spatial offset, i.e. rotate every filter by 180 degrees (the flow task is symmetric under this rotation).\"\"\"\n",
    "    s = copy.deepcopy(spec)\n",
    "    for e in s['edges']:\n",
    "        e['offsets'] = [[[-o[0][0], -o[0][1]], o[1]] for o in e['offsets']]\n",
    "    return s\n",
    "\n",
    "def type_rewire(spec, rng, swaps_per_edge=10):\n",
    "    \"\"\"Degree-preserving swap of target types between edges (keeps every type's in/out degree,\n",
    "    every edge's offsets, synapse counts and sign). Only targets with the same lattice pattern swap.\"\"\"\n",
    "    s = copy.deepcopy(spec); E = s['edges']\n",
    "    patt = {n['name']: str(n['pattern']) for n in s['nodes']}\n",
    "    pairs = set((e['src'], e['tar']) for e in E)\n",
    "    for _ in range(swaps_per_edge * len(E)):\n",
    "        i, j = rng.integers(len(E), size=2)\n",
    "        a, b = E[i], E[j]\n",
    "        if i == j or a['tar'] == b['tar'] or patt[a['tar']] != patt[b['tar']]: continue\n",
    "        if (a['src'], b['tar']) in pairs or (b['src'], a['tar']) in pairs: continue\n",
    "        pairs -= {(a['src'], a['tar']), (b['src'], b['tar'])}\n",
    "        a['tar'], b['tar'] = b['tar'], a['tar']\n",
    "        pairs |= {(a['src'], a['tar']), (b['src'], b['tar'])}\n",
    "    return s\n",
    "\n",
    "def write_spec(name, spec):\n",
    "    p = f'{NULL_DIR}/{name}.json'\n",
    "    with open(p, 'w') as f: json.dump(spec, f)\n",
    "    return p\n",
    "\n",
    "PATHS = {'real': write_spec('real', SPEC), 'mirror': write_spec('mirror', mirror(SPEC))}\n",
    "for k in range(3):\n",
    "    PATHS[f'offset_shuffle_{k}'] = write_spec(f'offset_shuffle_{k}', offset_shuffle(SPEC, np.random.default_rng(100 + k)))\n",
    "    PATHS[f'type_rewire_{k}'] = write_spec(f'type_rewire_{k}', type_rewire(SPEC, np.random.default_rng(200 + k)))\n",
    "\n",
    "# ---------- configs ----------\n",
    "GlobalHydra.instance().clear()\n",
    "with initialize_config_dir(config_dir=str(resources.files('flyvis') / 'config'), version_base='1.1'):\n",
    "    _d = compose(config_name='solver.yaml',\n",
    "                 overrides=['ensemble_and_network_id=0000/000', 'task_name=flow', 'description=x'])\n",
    "DEFAULT = {k: v for k, v in OmegaConf.to_container(_d, resolve=True).items() if k in KEEP}\n",
    "\n",
    "def _fit(d, fn):\n",
    "    \"\"\"Drop config keys a constructor doesn't accept (pretrained configs carry extra fields).\"\"\"\n",
    "    ok = set(inspect.signature(fn).parameters)\n",
    "    dropped = [k for k in d if k not in ok]\n",
    "    if dropped: print('  dropped config keys for', fn.__qualname__, ':', dropped)\n",
    "    return {k: v for k, v in d.items() if k in ok}\n",
    "\n",
    "def base_config(member=None):\n",
    "    \"\"\"Training settings (optim, penalizer, scheduler) from current flyvis defaults;\n",
    "    network + task from the pretrained member so its trained parameters fit.\"\"\"\n",
    "    member = member or MEMBERS[0]\n",
    "    pre = NetworkView(member).dir.config.to_dict()\n",
    "    cfg = copy.deepcopy(DEFAULT)\n",
    "    for k in ['network', 'task']:\n",
    "        if k in pre: cfg[k] = copy.deepcopy(pre[k])\n",
    "    return cfg\n",
    "\n",
    "def make_solver(name, conn_path, n_iters=None, seed=None, member=None):\n",
    "    cfg = base_config(member)\n",
    "    cfg['network_name'] = name\n",
    "    cfg['description'] = name\n",
    "    cfg['task'] = _fit(cfg['task'], Task.__init__)\n",
    "    cfg['task']['original_split'] = True      # official train/validation split (pretrained configs omit it)\n",
    "    cfg['network'] = _fit(cfg['network'], Network.__init__)\n",
    "    cfg['network']['connectome']['file'] = conn_path\n",
    "    if n_iters is not None: cfg['task']['n_iters'] = int(n_iters)\n",
    "    if seed is not None:\n",
    "        cfg['network']['node_config']['bias']['seed'] = int(seed); torch.manual_seed(seed); np.random.seed(seed)\n",
    "    with set_root_context(results_dir):\n",
    "        return MultiTaskSolver(config=cfg, delete_if_exists=True)\n",
    "\n",
    "def load_physiology(solver, member):\n",
    "    \"\"\"Copy a pretrained member's trained physiology + decoder into `solver`,\n",
    "    keeping the solver's own synapse counts and signs (its connectome).\"\"\"\n",
    "    nv = NetworkView(member)\n",
    "    chk = torch.load(nv.get_checkpoint('best'), map_location=flyvis.device, weights_only=False)\n",
    "    own = solver.network.state_dict(); copied, kept = [], []\n",
    "    for k, v in chk['network'].items():\n",
    "        if 'syn_count' in k or 'sign' in k or k not in own or own[k].shape != v.shape: kept.append(k); continue\n",
    "        own[k] = v; copied.append(k)\n",
    "    solver.network.load_state_dict(own)\n",
    "    for t, dec in solver.decoder.items(): dec.load_state_dict(chk['decoder'][t])\n",
    "    return chk.get('val_loss', np.nan), copied, kept\n",
    "\n",
    "# ---------- bookkeeping ----------\n",
    "def free(*objs):\n",
    "    for o in objs: del o\n",
    "    torch.cuda.empty_cache()\n",
    "\n",
    "def append(csv, row):\n",
    "    pd.DataFrame([row]).to_csv(csv, mode='a', header=not os.path.exists(csv), index=False)\n",
    "\n",
    "def done(csv, **kw):\n",
    "    if not os.path.exists(csv): return False\n",
    "    d = pd.read_csv(csv)\n",
    "    return bool(((d[list(kw)] == pd.Series(kw)).all(1)).any())\n",
    "\n",
    "MEMBERS = sorted('flow/0000/' + os.path.basename(p) for p in glob.glob(f'{results_dir}/flow/0000/[0-9][0-9][0-9]'))\n",
    "print(len(MEMBERS), 'pretrained members;', 'null files:', list(PATHS))\n",
    "print('default config sections:', list(DEFAULT))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# 4. Evaluation and solver helpers\n",
    "from flyvis.analysis.validation import validate\n",
    "from flyvis.task.objectives import l2norm, epe\n",
    "from torch.utils.data import DataLoader\n",
    "from flyvis.utils.dataset_utils import IndexSampler\n",
    "\n",
    "def val_epe(s):\n",
    "    \"\"\"Official flyvis validation: original validation split, EPE + l2norm.\"\"\"\n",
    "    ds = s.task.dataset; _, idx = ds.original_train_and_validation_indices()\n",
    "    dl = DataLoader(ds, batch_size=1, sampler=IndexSampler(idx))\n",
    "    r = validate(network=s.network, decoder=s.decoder, dataloader=dl, loss_fns=[epe, l2norm], dt=1/50, t_pre=0.25)[1]['loss_flow'][0]\n",
    "    return float(r[0]), float(r[1])\n",
    "\n",
    "def make_solver_ft(name, conn_path, n_iters, seed=0, chkpt_every_epoch=150):\n",
    "    cfg = base_config()\n",
    "    cfg['network_name'] = name; cfg['description'] = name\n",
    "    cfg['task'] = _fit(cfg['task'], Task.__init__); cfg['task']['original_split'] = True\n",
    "    cfg['network'] = _fit(cfg['network'], Network.__init__)\n",
    "    cfg['network']['connectome']['file'] = conn_path\n",
    "    cfg['task']['n_iters'] = int(n_iters)\n",
    "    cfg['scheduler']['chkpt_every_epoch'] = chkpt_every_epoch      # a validation point every ~2,000 iterations\n",
    "    torch.manual_seed(seed); np.random.seed(seed)\n",
    "    with set_root_context(results_dir):\n",
    "        return MultiTaskSolver(config=cfg, delete_if_exists=True)\n",
    "\n",
    "ZERO_EPE = 5.774                                                    # floor: network carries no information\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 5. P1: physiology trained on the real connectome, transferred to the nulls\n",
    "Members 000–009 × {real, mirror, 3 offset_shuffle, 3 type_rewire}; evaluation only. For `type_rewire` the copied synapse strengths no longer belong to the same cell-type pair, which is what P1 transfers."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_MEMBERS = 10\n",
    "CSV1 = f'{OUT}/p1_epe.csv'\n",
    "for m in MEMBERS[:N_MEMBERS]:\n",
    "    stored = float(np.atleast_1d(np.array(NetworkView(m).dir.validation.loss[()], dtype=float))[0])\n",
    "    for cond, path in PATHS.items():\n",
    "        if done(CSV1, member=m, cond=cond): continue\n",
    "        t0 = time.time(); s = make_solver(f'robust/p1/{cond}', path); load_physiology(s, m)\n",
    "        e, l2 = val_epe(s)\n",
    "        append(CSV1, dict(member=m, cond=cond, epe=e, l2=l2, stored_epe=stored))\n",
    "        print(m, cond, 'EPE %.4f (stored real %.4f)' % (e, stored), f'{time.time()-t0:.0f}s'); free(s)\n",
    "d = pd.read_csv(CSV1)\n",
    "print(d.groupby('cond').epe.agg(['mean', 'std', 'count']).round(3))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 6. Warm start, 2,000 iterations\n",
    "Every connectome starts from the same real-trained solution and is fine-tuned for the same number of iterations."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Warm start: every connectome starts from the same real-trained solution, then fine-tunes the same number of steps.\n",
    "N_FT = 2000; N_WARM = 5\n",
    "CONDS_FT = ['real', 'mirror', 'offset_shuffle_0', 'type_rewire_0']\n",
    "CSV3 = f'{OUT}/warmstart_epe.csv'\n",
    "for m in MEMBERS[:N_WARM]:\n",
    "    for cond in CONDS_FT:\n",
    "        if done(CSV3, member=m, cond=cond, n_iters=N_FT): continue\n",
    "        t0 = time.time()\n",
    "        s = make_solver_ft(f'robust/warm/{cond}', PATHS[cond], n_iters=N_FT, chkpt_every_epoch=40); load_physiology(s, m)\n",
    "        e0, _ = val_epe(s)\n",
    "        s.train(initial_checkpoint=False)\n",
    "        e1, _ = val_epe(s)\n",
    "        curve = np.atleast_1d(np.array(s.dir.validation.loss[()], dtype=float)).round(1).tolist()\n",
    "        append(CSV3, dict(member=m, cond=cond, n_iters=N_FT, epe_start=e0, epe_end=e1, l2_curve=json.dumps(curve), minutes=(time.time()-t0)/60))\n",
    "        print(f'{m} {cond:18s} EPE {e0:.3f} -> {e1:.3f}  ({(time.time()-t0)/60:.1f} min)'); free(s)\n",
    "d = pd.read_csv(CSV3)\n",
    "print(d.groupby('cond')[['epe_start', 'epe_end']].agg(['median', 'mean']).round(3))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 7. Warm start, 20,000 iterations\n",
    "Same real-trained starting point as section 6, ten times the budget."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_LONG = 20000\n",
    "CSV6 = f'{OUT}/warmstart_long.csv'\n",
    "\n",
    "RUNS = [(MEMBERS[i], c) for i in range(5) for c in ('mirror', 'offset_shuffle_0')] + [(MEMBERS[i], 'real') for i in range(5)]\n",
    "\n",
    "todo = [(m, c) for m, c in RUNS if not done(CSV6, member=m, cond=c, n_iters=N_LONG)]\n",
    "print(f'{len(todo)} runs left, roughly {len(todo) * 0.5:.1f} hours')\n",
    "\n",
    "for n, (m, cond) in enumerate(todo, 1):\n",
    "    t0 = time.time()\n",
    "    s = make_solver_ft(f'robust/warmlong/{cond}', PATHS[cond], n_iters=N_LONG)\n",
    "    load_physiology(s, m)\n",
    "    e0, _ = val_epe(s)\n",
    "    s.train(initial_checkpoint=False)\n",
    "    e1, _ = val_epe(s)\n",
    "    it = np.atleast_1d(np.array(s.dir.chkpt_iter[()], dtype=float)).astype(int).tolist()\n",
    "    vl = np.atleast_1d(np.array(s.dir.validation.loss[()], dtype=float)).round(1).tolist()\n",
    "    append(CSV6, dict(member=m, cond=cond, n_iters=N_LONG, epe_start=e0, epe_end=e1,\n",
    "                      l2_curve=json.dumps(list(zip(it, vl))), minutes=(time.time() - t0) / 60))\n",
    "    print(f'[{n}/{len(todo)}] {m} {cond:18s} EPE {e0:.3f} -> {e1:.3f} | '\n",
    "          f'l2 curve {vl} | {(time.time() - t0) / 60:.0f} min')\n",
    "    free(s)\n",
    "\n",
    "# Summary table\n",
    "d = pd.read_csv(CSV6)\n",
    "p = d.pivot_table(index='member', columns='cond', values='epe_end')\n",
    "if {'real', 'mirror'} <= set(p.columns):\n",
    "    p['mirror_minus_real'] = p['mirror'] - p['real']\n",
    "if {'mirror', 'offset_shuffle_0'} <= set(p.columns):\n",
    "    p['mirror_minus_shuffle'] = p['mirror'] - p['offset_shuffle_0']\n",
    "oracle_csv = f'{OUT}/mirror_oracle.csv'\n",
    "if os.path.exists(oracle_csv):\n",
    "    o = pd.read_csv(oracle_csv).groupby('member').mean(numeric_only=True)\n",
    "    p['oracle_gap'] = o['real_on_rotated_epe'] - o['real_epe']\n",
    "print(p.round(3).to_string())\n",
    "print('\\nMedians:')\n",
    "print(p.median(numeric_only=True).round(3).to_string())\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 8. Decoder only, 2,000 iterations\n",
    "Network learning rates are zero, so only the decoder is retrained."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_solver_dec(name, conn_path, n_iters, seed=0):\n",
    "    \"\"\"Like make_solver_ft, but network physiology learning rates are 0: only the decoder learns.\"\"\"\n",
    "    cfg = base_config()\n",
    "    cfg['network_name'] = name; cfg['description'] = name\n",
    "    cfg['task'] = _fit(cfg['task'], Task.__init__); cfg['task']['original_split'] = True\n",
    "    cfg['network'] = _fit(cfg['network'], Network.__init__)\n",
    "    cfg['network']['connectome']['file'] = conn_path\n",
    "    cfg['task']['n_iters'] = int(n_iters)\n",
    "    cfg['scheduler']['chkpt_every_epoch'] = 40\n",
    "    for k in ['lr_net', 'lr_pen']:\n",
    "        cfg['scheduler'][k]['start'] = 0.0; cfg['scheduler'][k]['stop'] = 0.0\n",
    "    torch.manual_seed(seed); np.random.seed(seed)\n",
    "    with set_root_context(results_dir):\n",
    "        return MultiTaskSolver(config=cfg, delete_if_exists=True)\n",
    "\n",
    "CSV4 = f'{OUT}/decoder_only_epe.csv'\n",
    "for m in MEMBERS[:3]:\n",
    "    for cond in ['real', 'mirror', 'offset_shuffle_0']:\n",
    "        if done(CSV4, member=m, cond=cond): continue\n",
    "        t0 = time.time()\n",
    "        s = make_solver_dec(f'robust/deconly/{cond}', PATHS[cond], n_iters=2000); load_physiology(s, m)\n",
    "        before = {k: v.clone() for k, v in s.network.state_dict().items()}\n",
    "        e0, _ = val_epe(s); s.train(initial_checkpoint=False); e1, _ = val_epe(s)\n",
    "        moved = max((s.network.state_dict()[k] - before[k]).abs().max().item() for k in before)\n",
    "        append(CSV4, dict(member=m, cond=cond, epe_start=e0, epe_end=e1, network_param_change=moved))\n",
    "        print(f'{m} {cond:18s} decoder-only EPE {e0:.3f} -> {e1:.3f} | network params changed by {moved:.2g} ({(time.time()-t0)/60:.1f} min)'); free(s)\n",
    "print(pd.read_csv(CSV4).groupby('cond')[['epe_start', 'epe_end']].median().round(3))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 9. Oracle for the mirrored connectome\n",
    "The real network and decoder evaluated on validation videos and flow targets rotated by 180°: the error of a solution constructed for the mirrored connectome."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from flyvis.datasets.augmentation.hex import HexRotate\n",
    "rot = HexRotate(extent=15, n_rot=3, p_rot=1.0)        # 180 degrees = 3 x 60\n",
    "\n",
    "def epe_on(s, rotate=False):\n",
    "    ds = s.task.dataset; _, idx = ds.original_train_and_validation_indices()\n",
    "    dl = DataLoader(ds, batch_size=1, sampler=IndexSampler(idx)); s._eval(); out = []\n",
    "    st = s.network.steady_state(t_pre=0.25, dt=1/50, batch_size=1, value=0.5, state=None, grad=False)\n",
    "    with ds.augmentation(False), torch.no_grad():\n",
    "        for data in dl:\n",
    "            lum, y = data['lum'], data['flow']\n",
    "            if rotate: lum, y = rot.rotate(lum), rot.rotate(y)\n",
    "            n, f, _, _ = lum.shape\n",
    "            s.network.stimulus.zero(n, f); s.network.stimulus.add_input(lum)\n",
    "            act = s.network(s.network.stimulus(), 1/50, state=st)\n",
    "            out.append(epe(s.decoder['flow'](act), y).item())\n",
    "    return float(np.mean(out))\n",
    "\n",
    "CSV5 = f'{OUT}/mirror_oracle.csv'\n",
    "for m in MEMBERS[:5]:\n",
    "    s = make_solver('robust/oracle', PATHS['real']); load_physiology(s, m)\n",
    "    e_real, e_rot = epe_on(s, False), epe_on(s, True)\n",
    "    append(CSV5, dict(member=m, real_epe=e_real, real_on_rotated_epe=e_rot))\n",
    "    print(f'{m}  real {e_real:.3f}  |  real on 180-rotated data (= ideal mirror) {e_rot:.3f}'); free(s)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 10. From-scratch pilot, 20,000 iterations\n",
    "The real connectome trained from a random initialisation with the training settings above."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Does training the real connectome from scratch learn within 20,000 iterations?\n",
    "def make_solver_scratch(name, conn_path, n_iters, seed=0, chkpt_every_epoch=150):\n",
    "    cfg = base_config()\n",
    "    cfg['network_name'] = name; cfg['description'] = name\n",
    "    cfg['task'] = _fit(cfg['task'], Task.__init__); cfg['task']['original_split'] = True\n",
    "    cfg['network'] = _fit(cfg['network'], Network.__init__)\n",
    "    cfg['network']['connectome']['file'] = conn_path\n",
    "    cfg['task']['n_iters'] = int(n_iters)\n",
    "    cfg['network']['node_config']['bias']['seed'] = int(seed)\n",
    "    cfg['scheduler']['chkpt_every_epoch'] = chkpt_every_epoch        # a validation point every ~2,000 iterations\n",
    "    torch.manual_seed(seed); np.random.seed(seed)\n",
    "    with set_root_context(results_dir):\n",
    "        return MultiTaskSolver(config=cfg, delete_if_exists=True)\n",
    "\n",
    "s0 = make_solver('robust/ref', PATHS['real']); load_physiology(s0, MEMBERS[0])\n",
    "ref_epe, ref_l2 = val_epe(s0); free(s0)\n",
    "print(f'reference (pretrained real, 250k it): EPE {ref_epe:.3f}, l2 {ref_l2:.1f} | floor EPE {ZERO_EPE}')\n",
    "\n",
    "N = 20000\n",
    "t0 = time.time()\n",
    "s = make_solver_scratch('robust/pilot_scratch_real', PATHS['real'], n_iters=N, seed=0)\n",
    "e0, l0 = val_epe(s)\n",
    "print(f'from scratch, iteration 0: EPE {e0:.3f}, l2 {l0:.1f}')\n",
    "s.train()\n",
    "e1, l1 = val_epe(s)\n",
    "it = np.atleast_1d(np.array(s.dir.chkpt_iter[()], dtype=float)).astype(int)\n",
    "vl = np.atleast_1d(np.array(s.dir.validation.loss[()], dtype=float))\n",
    "print(f'from scratch, iteration {N}: EPE {e1:.3f}, l2 {l1:.1f}  ({(time.time()-t0)/60:.0f} min)')\n",
    "print('validation l2 at checkpoints:'); [print(f'   iter {a:6d}  l2 {b:.1f}') for a, b in zip(it, vl)]\n",
    "append(f'{OUT}/pilot_scratch.csv', dict(n_iters=N, epe_start=e0, epe_end=e1, l2_start=l0, l2_end=l1,\n",
    "       ref_epe=ref_epe, ref_l2=ref_l2, curve=json.dumps(list(zip(it.tolist(), vl.round(2).tolist()))), minutes=(time.time()-t0)/60))\n",
    "free(s)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 11. Training configuration check\n",
    "Stored training settings of a pretrained member next to the settings used here."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import h5py\n",
    "m = MEMBERS[0]; p = NetworkView(m).dir.path\n",
    "print('files in', p);\n",
    "for f in sorted(os.listdir(p)): print('   ', f)\n",
    "\n",
    "def read_h5(path):\n",
    "    with h5py.File(path, 'r') as h:\n",
    "        k = list(h.keys())[0]; return np.atleast_1d(np.array(h[k][()], dtype=float))\n",
    "\n",
    "for f in sorted(os.listdir(p)):\n",
    "    if f.endswith('.h5') and ('loss' in f or 'iter' in f):\n",
    "        x = read_h5(p / f); n = len(x)\n",
    "        marks = [k for k in [0, 100, 1000, 5000, 10000, 20000, 50000, 100000, 150000, 200000, n - 1] if k < n]\n",
    "        print(f'{f}: {n} values |', ' | '.join(f'[{k}] {x[k]:.2f}' for k in marks))\n",
    "for sub in ['validation', 'training']:\n",
    "    d = p / sub\n",
    "    if d.exists():\n",
    "        for f in sorted(os.listdir(d)):\n",
    "            if f.endswith('.h5'):\n",
    "                x = read_h5(d / f); print(f'{sub}/{f}: {len(x)} values, first {x[:3].round(2)}, last {x[-3:].round(2)}')\n",
    "cfg = NetworkView(m).dir.config\n",
    "for key in ['scheduler', 'optim', 'penalizer']:\n",
    "    print('pretrained', key, ':', cfg[key].to_dict() if key in cfg else 'MISSING')\n",
    "for key in ['scheduler', 'optim', 'penalizer']:\n",
    "    print('ours      ', key, ':', DEFAULT[key])\n"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "colab": {
   "gpuType": "L4",
   "provenance": [],
   "machine_shape": "hm"
  },
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/predictions/README.md <==
# Prediction files (Appendices E–G)

Each file records the design and predictions of one confirmation sweep. It was written before that sweep started and was not modified afterwards (its file-system creation and modification times are equal). The files were not registered with a third party. The times below are file-system timestamps from the machine that ran the sweeps (EST, UTC−5). They document the order of work but cannot verify it independently. The SHA-256 hashes fix the content as submitted.

| File | Written | Sweep wrote its first file (null instances) | Sweep wrote its last result | SHA-256 |
|---|---|---|---|---|
| `holdout.md` (App. E) | 2026-11-03 13:09:57 | 13:11:09 | 14:57:13, `results/mb_holdout.csv` | `27b1bdeef2a1915639a8260f9ba078bb143f19c5bb304d060bf357ad7108026f` |
| `variants.md` (App. F) | 2026-11-03 20:06:25 | 20:06:52 (ff), 20:21:30 (norm), 20:26:13 (noshare) | 20:21:21, 20:26:03, 20:40:40, `results/mb_var_{ff,norm,noshare}.csv` | `7be2f6bf2588435b5e2572ef20de9c79e6cf2aee8a636cfb7e21b81da9c541db` |
| `anchored.md` (App. G) | 2026-11-04 02:55:47 | 02:56:09 | 03:12:00, `results/mb_anchored.csv` | `855cee99d30b7a73a71f147b12ca4e5de9718189e30ac477d3b4161a9c6ac19e` |

Each sweep script saves its null instances (`<output>_nullpool.pkl`, not included because of size) before it simulates anything, so that file marks the start of the sweep.

Correction: `anchored.md` gives the FlyWire a'b' count as 916; the network used in all sweeps has 917 a'b' KCs (5,177 KCs in total). The derived share is 0.44 with either count.


==> anc/predictions/anchored.md <==
# Data-anchored check of the KC->MBON verdict (written before running)
Date: 2026-11-04. Chan, Kalle Kossio & Tavosanis (Cell Reports 2026, STAR Methods) report average per-odour coding levels
of ~10% (ab), ~30% (a'b') and ~7% (g) KCs. With FlyWire counts (ab 1771, a'b' 916, g 2489) this gives an a'b' share of
active KCs of 0.44 (food odours ~0.37 from Fig. 3E). This is above the original sweep range (0.02-0.35).
Sweep: APBP_SHARE uniform in [0.34, 0.50], other parameters as before, LHS_SEED=3, 120 theta, seeds 30-34, POOL_SEED=3030,
nulls KC_perm_all, KCMBON_rewired, KC_perm_within_subtype.
Prediction A1: mean real-minus-null retention over all theta is negative for both cross-subtype nulls (95% CI excludes 0),
and negative over plausible theta if at least 10 are plausible. A2: within-subtype |mean delta| < 0.03.
Reported whatever the outcome.


==> anc/predictions/holdout.md <==
# Held-out confirmation of the mushroom-body KC->MBON result (written before running)
Date: 2026-11-03. New Latin hypercube (LHS_SEED=1), 200 theta, new seeds 10-19, new null instances (POOL_SEED=999).
Nulls: KC_perm_all, KC_perm_within_subtype, KCMBON_rewired. Metric: final retention; plausible = real learn >= 0.8.
Predictions (from the exploratory sweep):
H1  Cross-subtype nulls (KC_perm_all, KCMBON_rewired): null performance independent of a'b' share (|Spearman| < 0.2);
    real performance decreases with it (Spearman < -0.4).
H2  Real minus cross-subtype null crosses zero within [0.13, 0.23] (linear fit), i.e. near the a'b' base rate 0.177.
H3  P1 > 0 with 95% CI excluding 0; P3 (a'b' share >= 0.177) < 0 with 95% CI excluding 0, for KC_perm_all.
H4  Within-subtype shuffle: |mean delta| < 0.03 overall and no dependence on a'b' share (|Spearman| < 0.2).
All four are reported whatever the outcome.


==> anc/predictions/variants.md <==
# Model-family robustness of the mushroom-body result (written before running)
Date: 2026-11-03. Same nulls as the held-out run (KC_perm_all, KC_perm_within_subtype, KCMBON_rewired),
new Latin hypercube (LHS_SEED=2), 120 theta, seeds 20-24, new null instances (POOL_SEED=2024).
Variants:
  ff      purely feedforward: G_MM = G_FB = 0, no MBON recurrence
  norm    graded KC input (fraction of PN synapses active) instead of claw count
  noshare no subtype-specific excitability: global top-k, so active composition is set by input drive
Predictions:
V1 (ff, norm): cross-subtype nulls flat in a'b' share (|rho|<0.2); real-minus-null crossing in [0.13, 0.25];
    P1 > 0 and P3 < 0 for KC_perm_all with 95% CIs excluding 0.
V2 (noshare): a'b' share is not a model input, so Delta does not depend on it (|rho|<0.2). The sign of the
    mean Delta vs KC_perm_all matches the side of 0.177 on which the realised active a'b' share lies
    (realised share < 0.177 -> Delta > 0). This variant corresponds to models that fix no subtype composition,
    in which no reversal is expected.
All predictions are reported whatever the outcome.


==> anc/results/anchored.json <==
{
 "anchored 0.34-0.50": {
  "real": {
   "retention": [
    0.512,
    0.505,
    0.519
   ],
   "learn": [
    0.629,
    0.616,
    0.642
   ],
   "frac_learn_ge08": 0.008
  },
  "KC_perm_all": {
   "retention": [
    0.579,
    0.563,
    0.596
   ],
   "learn": [
    0.753,
    0.736,
    0.77
   ],
   "frac_learn_ge08": 0.342
  },
  "KCMBON_rewired": {
   "retention": [
    0.553,
    0.54,
    0.566
   ],
   "learn": [
    0.725,
    0.709,
    0.742
   ],
   "frac_learn_ge08": 0.275
  },
  "KC_perm_within_subtype": {
   "retention": [
    0.505,
    0.499,
    0.512
   ],
   "learn": [
    0.629,
    0.617,
    0.641
   ],
   "frac_learn_ge08": 0.008
  },
  "delta_KC_perm_all": {
   "all": [
    -0.067,
    -0.081,
    -0.053
   ],
   "plausible": null,
   "real_better": 0,
   "null_better": 59
  },
  "delta_KCMBON_rewired": {
   "all": [
    -0.04,
    -0.051,
    -0.03
   ],
   "plausible": null,
   "real_better": 0,
   "null_better": 43
  },
  "delta_KC_perm_within_subtype": {
   "all": [
    0.007,
    0.005,
    0.01
   ],
   "plausible": null,
   "real_better": 7,
   "null_better": 0
  }
 },
 "original 0.02-0.35": {
  "real": {
   "retention": [
    0.532,
    0.515,
    0.552
   ],
   "learn": [
    0.669,
    0.643,
    0.696
   ],
   "frac_learn_ge08": 0.067
  },
  "KC_perm_all": {
   "retention": [
    0.602,
    0.567,
    0.639
   ],
   "learn": [
    0.775,
    0.741,
    0.809
   ],
   "frac_learn_ge08": 0.4
  },
  "KCMBON_rewired": {
   "retention": [
    0.578,
    0.548,
    0.611
   ],
   "learn": [
    0.757,
    0.723,
    0.79
   ],
   "frac_learn_ge08": 0.367
  },
  "KC_perm_within_subtype": {
   "retention": [
    0.522,
    0.509,
    0.536
   ],
   "learn": [
    0.669,
    0.645,
    0.696
   ],
   "frac_learn_ge08": 0.067
  },
  "delta_KC_perm_all": {
   "all": [
    -0.069,
    -0.093,
    -0.047
   ],
   "plausible": null,
   "real_better": 0,
   "null_better": 17
  },
  "delta_KCMBON_rewired": {
   "all": [
    -0.045,
    -0.063,
    -0.028
   ],
   "plausible": null,
   "real_better": 0,
   "null_better": 15
  },
  "delta_KC_perm_within_subtype": {
   "all": [
    0.011,
    0.005,
    0.018
   ],
   "plausible": null,
   "real_better": 6,
   "null_better": 0
  }
 }
}

==> anc/results/flyvis/cold250k_partial.txt <==
cold real seed0 250000 iters: EPE 5.803 -> 5.586


==> anc/results/flyvis/deconly.csv <==
member,cond,epe_start,epe_end
flow/0000/000,real,5.135,5.133
flow/0000/000,mirror,7.648,5.720
flow/0000/000,offset_shuffle_0,5.742,5.398
flow/0000/001,real,5.197,5.208
flow/0000/001,mirror,6.921,5.713
flow/0000/001,offset_shuffle_0,5.664,5.466
flow/0000/002,real,5.245,5.252
flow/0000/002,mirror,6.867,5.774
flow/0000/002,offset_shuffle_0,5.618,5.398


==> anc/results/flyvis/oracle.csv <==
member,real_epe,real_on_rotated_epe
flow/0000/000,5.135,5.364
flow/0000/001,5.197,5.269
flow/0000/002,5.245,5.305
flow/0000/003,5.312,5.366
flow/0000/004,5.410,5.489


==> anc/results/flyvis/p1_all50.csv <==
member,mirror,offset_shuffle_0,offset_shuffle_1,offset_shuffle_2,real,os,mir_pen,os_pen,gap
flow/0000/000,7.6482,5.7416,5.4628,5.4713,5.1348,5.5586,2.5134,0.4238,2.0896
flow/0000/001,6.9214,5.6639,5.4468,5.563,5.1965,5.5579,1.7249,0.3614,1.3635
flow/0000/002,6.8671,5.6185,5.7179,5.6382,5.2446,5.6582,1.6225,0.4136,1.2089
flow/0000/003,7.006,5.85,5.5932,5.6141,5.3117,5.6858,1.6943,0.3741,1.3202
flow/0000/004,7.4951,5.7882,5.897,5.8969,5.4099,5.8607,2.0852,0.4508,1.6344
flow/0000/005,6.8554,5.8977,5.9496,6.0665,5.3471,5.9713,1.5083,0.6242,0.8841
flow/0000/006,8.0824,5.7169,5.6993,5.7881,5.271,5.7348,2.8114,0.4638,2.3476
flow/0000/007,6.3376,5.7316,5.712,5.7791,5.4863,5.7409,0.8513,0.2546,0.5967
flow/0000/008,6.6401,5.9652,5.7045,5.8895,5.3032,5.8531,1.3369,0.5499,0.787
flow/0000/009,7.0862,5.7594,5.743,5.6639,5.3477,5.7221,1.7385,0.3744,1.3641
flow/0000/010,6.787,5.648,5.539,5.581,5.363,5.5893,1.424,0.2263,1.1977
flow/0000/011,6.336,5.942,5.656,5.952,5.534,5.85,0.802,0.316,0.486
flow/0000/012,6.636,5.603,5.659,5.819,5.341,5.6937,1.295,0.3527,0.9423
flow/0000/013,6.412,5.633,5.527,5.603,5.328,5.5877,1.084,0.2597,0.8243
flow/0000/014,6.271,5.602,5.541,5.691,5.428,5.6113,0.843,0.1833,0.6597
flow/0000/015,6.362,5.965,5.796,5.844,5.513,5.8683,0.849,0.3553,0.4937
flow/0000/016,6.047,5.606,5.513,5.567,5.391,5.562,0.656,0.171,0.485
flow/0000/017,6.162,5.656,5.569,5.719,5.4,5.648,0.762,0.248,0.514
flow/0000/018,6.225,5.773,5.595,5.982,5.444,5.7833,0.781,0.3393,0.4417
flow/0000/019,6.426,5.763,5.68,5.835,5.37,5.7593,1.056,0.3893,0.6667
flow/0000/020,6.236,5.85,5.656,6.038,5.486,5.848,0.75,0.362,0.388
flow/0000/021,7.84,5.719,5.662,5.716,5.342,5.699,2.498,0.357,2.141
flow/0000/022,6.43,5.593,5.524,5.522,5.347,5.5463,1.083,0.1993,0.8837
flow/0000/023,6.823,5.589,5.611,5.624,5.323,5.608,1.5,0.285,1.215
flow/0000/024,7.082,5.808,5.968,5.882,5.321,5.886,1.761,0.565,1.196
flow/0000/025,6.785,5.763,5.724,5.967,5.347,5.818,1.438,0.471,0.967
flow/0000/026,6.984,5.886,5.827,5.853,5.381,5.8553,1.603,0.4743,1.1287
flow/0000/027,6.318,5.569,5.659,5.862,5.401,5.6967,0.917,0.2957,0.6213
flow/0000/028,6.497,5.558,5.505,5.648,5.448,5.5703,1.049,0.1223,0.9267
flow/0000/029,6.421,6.307,5.649,5.619,5.401,5.8583,1.02,0.4573,0.5627
flow/0000/030,6.404,5.644,5.571,5.662,5.426,5.6257,0.978,0.1997,0.7783
flow/0000/031,6.287,5.701,5.666,6.068,5.454,5.8117,0.833,0.3577,0.4753
flow/0000/032,6.425,5.775,5.58,5.648,5.416,5.6677,1.009,0.2517,0.7573
flow/0000/033,6.253,5.467,5.504,5.598,5.348,5.523,0.905,0.175,0.73
flow/0000/034,6.992,5.78,5.792,5.723,5.461,5.765,1.531,0.304,1.227
flow/0000/035,6.269,5.641,5.531,5.543,5.393,5.5717,0.876,0.1787,0.6973
flow/0000/036,6.349,5.925,5.811,5.803,5.548,5.8463,0.801,0.2983,0.5027
flow/0000/037,6.406,5.633,5.519,5.747,5.334,5.633,1.072,0.299,0.773
flow/0000/038,6.569,5.68,5.666,5.657,5.428,5.6677,1.141,0.2397,0.9013
flow/0000/039,6.083,5.771,5.619,5.589,5.485,5.6597,0.598,0.1747,0.4233
flow/0000/040,6.458,5.766,5.619,5.808,5.463,5.731,0.995,0.268,0.727
flow/0000/041,6.388,6.081,5.689,6.124,5.495,5.9647,0.893,0.4697,0.4233
flow/0000/042,6.234,5.712,5.458,5.488,5.405,5.5527,0.829,0.1477,0.6813
flow/0000/043,6.802,5.992,5.743,5.803,5.476,5.846,1.326,0.37,0.956
flow/0000/044,5.941,5.601,5.634,5.578,5.479,5.6043,0.462,0.1253,0.3367
flow/0000/045,5.883,5.617,5.637,5.575,5.495,5.6097,0.388,0.1147,0.2733
flow/0000/046,6.111,5.633,5.631,5.648,5.569,5.6373,0.542,0.0683,0.4737
flow/0000/047,6.63,5.598,5.6,5.587,5.522,5.595,1.108,0.073,1.035
flow/0000/048,5.786,5.755,5.717,5.76,5.591,5.744,0.195,0.153,0.042
flow/0000/049,5.74,5.727,5.73,5.731,5.735,5.7293,0.005,-0.0057,0.0107


==> anc/results/flyvis/p1_epe.csv <==
member,cond,epe,stored_epe
flow/0000/000,real,5.1348,5.1366
flow/0000/000,mirror,7.6482,5.1366
flow/0000/000,offset_shuffle_0,5.7416,5.1366
flow/0000/000,type_rewire_0,8645329.6875,5.1366
flow/0000/000,offset_shuffle_1,5.4628,5.1366
flow/0000/000,type_rewire_1,88.1115,5.1366
flow/0000/000,offset_shuffle_2,5.4713,5.1366
flow/0000/000,type_rewire_2,132554850816.0000,5.1366
flow/0000/001,real,5.1965,5.1910
flow/0000/001,mirror,6.9214,5.1910
flow/0000/001,offset_shuffle_0,5.6639,5.1910
flow/0000/001,type_rewire_0,14.3272,5.1910
flow/0000/001,offset_shuffle_1,5.4468,5.1910
flow/0000/001,type_rewire_1,13917478.6875,5.1910
flow/0000/001,offset_shuffle_2,5.5630,5.1910
flow/0000/001,type_rewire_2,369.5167,5.1910
flow/0000/002,real,5.2446,5.2201
flow/0000/002,mirror,6.8671,5.2201
flow/0000/002,offset_shuffle_0,5.6185,5.2201
flow/0000/002,type_rewire_0,6.5080,5.2201
flow/0000/002,offset_shuffle_1,5.7179,5.2201
flow/0000/002,type_rewire_1,55.1552,5.2201
flow/0000/002,offset_shuffle_2,5.6382,5.2201
flow/0000/002,type_rewire_2,11.5425,5.2201
flow/0000/003,real,5.3117,5.2472
flow/0000/003,mirror,7.0060,5.2472
flow/0000/003,offset_shuffle_0,5.8500,5.2472
flow/0000/003,type_rewire_0,1450628.3672,5.2472
flow/0000/003,offset_shuffle_1,5.5932,5.2472
flow/0000/003,type_rewire_1,467.4103,5.2472
flow/0000/003,offset_shuffle_2,5.6141,5.2472
flow/0000/003,type_rewire_2,5.9177,5.2472
flow/0000/004,real,5.4099,5.2513
flow/0000/004,mirror,7.4951,5.2513
flow/0000/004,offset_shuffle_0,5.7882,5.2513
flow/0000/004,type_rewire_0,645852200960.0000,5.2513
flow/0000/004,offset_shuffle_1,5.8970,5.2513
flow/0000/004,type_rewire_1,141.3222,5.2513
flow/0000/004,offset_shuffle_2,5.8969,5.2513
flow/0000/004,type_rewire_2,57718147.5000,5.2513
flow/0000/005,real,5.3471,5.2599
flow/0000/005,mirror,6.8554,5.2599
flow/0000/005,offset_shuffle_0,5.8977,5.2599
flow/0000/005,type_rewire_0,77.1080,5.2599
flow/0000/005,offset_shuffle_1,5.9496,5.2599
flow/0000/005,type_rewire_1,116.8903,5.2599
flow/0000/005,offset_shuffle_2,6.0665,5.2599
flow/0000/005,type_rewire_2,6.0742,5.2599
flow/0000/006,real,5.2710,5.2604
flow/0000/006,mirror,8.0824,5.2604
flow/0000/006,offset_shuffle_0,5.7169,5.2604
flow/0000/006,type_rewire_0,843571351552.0000,5.2604
flow/0000/006,offset_shuffle_1,5.6993,5.2604
flow/0000/006,type_rewire_1,70.7681,5.2604
flow/0000/006,offset_shuffle_2,5.7881,5.2604
flow/0000/006,type_rewire_2,5.7741,5.2604
flow/0000/007,real,5.4863,5.2625
flow/0000/007,mirror,6.3376,5.2625
flow/0000/007,offset_shuffle_0,5.7316,5.2625
flow/0000/007,type_rewire_0,8.0806,5.2625
flow/0000/007,offset_shuffle_1,5.7120,5.2625
flow/0000/007,type_rewire_1,36.7230,5.2625
flow/0000/007,offset_shuffle_2,5.7791,5.2625
flow/0000/007,type_rewire_2,27.9591,5.2625
flow/0000/008,real,5.3032,5.2700
flow/0000/008,mirror,6.6401,5.2700
flow/0000/008,offset_shuffle_0,5.9652,5.2700
flow/0000/008,type_rewire_0,7.0067,5.2700
flow/0000/008,offset_shuffle_1,5.7045,5.2700
flow/0000/008,type_rewire_1,22.5199,5.2700
flow/0000/008,offset_shuffle_2,5.8895,5.2700
flow/0000/008,type_rewire_2,187.3595,5.2700
flow/0000/009,real,5.3477,5.2704
flow/0000/009,mirror,7.0862,5.2704
flow/0000/009,offset_shuffle_0,5.7594,5.2704
flow/0000/009,type_rewire_0,5.9155,5.2704
flow/0000/009,offset_shuffle_1,5.7430,5.2704
flow/0000/009,type_rewire_1,5.8052,5.2704
flow/0000/009,offset_shuffle_2,5.6639,5.2704
flow/0000/009,type_rewire_2,5.8197,5.2704


==> anc/results/flyvis/p1_unselected_raw.csv <==
flow/0000/010,real,5.363
flow/0000/010,mirror,6.787
flow/0000/010,offset_shuffle_0,5.648
flow/0000/010,offset_shuffle_1,5.539
flow/0000/010,offset_shuffle_2,5.581
flow/0000/011,real,5.534
flow/0000/011,mirror,6.336
flow/0000/011,offset_shuffle_0,5.942
flow/0000/011,offset_shuffle_1,5.656
flow/0000/011,offset_shuffle_2,5.952
flow/0000/012,real,5.341
flow/0000/012,mirror,6.636
flow/0000/012,offset_shuffle_0,5.603
flow/0000/012,offset_shuffle_1,5.659
flow/0000/012,offset_shuffle_2,5.819
flow/0000/013,real,5.328
flow/0000/013,mirror,6.412
flow/0000/013,offset_shuffle_0,5.633
flow/0000/013,offset_shuffle_1,5.527
flow/0000/013,offset_shuffle_2,5.603
flow/0000/014,real,5.428
flow/0000/014,mirror,6.271
flow/0000/014,offset_shuffle_0,5.602
flow/0000/014,offset_shuffle_1,5.541
flow/0000/014,offset_shuffle_2,5.691
flow/0000/015,real,5.513
flow/0000/015,mirror,6.362
flow/0000/015,offset_shuffle_0,5.965
flow/0000/015,offset_shuffle_1,5.796
flow/0000/015,offset_shuffle_2,5.844
flow/0000/016,real,5.391
flow/0000/016,mirror,6.047
flow/0000/016,offset_shuffle_0,5.606
flow/0000/016,offset_shuffle_1,5.513
flow/0000/016,offset_shuffle_2,5.567
flow/0000/017,real,5.4
flow/0000/017,mirror,6.162
flow/0000/017,offset_shuffle_0,5.656
flow/0000/017,offset_shuffle_1,5.569
flow/0000/017,offset_shuffle_2,5.719
flow/0000/018,real,5.444
flow/0000/018,mirror,6.225
flow/0000/018,offset_shuffle_0,5.773
flow/0000/018,offset_shuffle_1,5.595
flow/0000/018,offset_shuffle_2,5.982
flow/0000/019,real,5.37
flow/0000/019,mirror,6.426
flow/0000/019,offset_shuffle_0,5.763
flow/0000/019,offset_shuffle_1,5.68
flow/0000/019,offset_shuffle_2,5.835
flow/0000/020,real,5.486
flow/0000/020,mirror,6.236
flow/0000/020,offset_shuffle_0,5.85
flow/0000/020,offset_shuffle_1,5.656
flow/0000/020,offset_shuffle_2,6.038
flow/0000/021,real,5.342
flow/0000/021,mirror,7.84
flow/0000/021,offset_shuffle_0,5.719
flow/0000/021,offset_shuffle_1,5.662
flow/0000/021,offset_shuffle_2,5.716
flow/0000/022,real,5.347
flow/0000/022,mirror,6.43
flow/0000/022,offset_shuffle_0,5.593
flow/0000/022,offset_shuffle_1,5.524
flow/0000/022,offset_shuffle_2,5.522
flow/0000/023,real,5.323
flow/0000/023,mirror,6.823
flow/0000/023,offset_shuffle_0,5.589
flow/0000/023,offset_shuffle_1,5.611
flow/0000/023,offset_shuffle_2,5.624
flow/0000/024,real,5.321
flow/0000/024,mirror,7.082
flow/0000/024,offset_shuffle_0,5.808
flow/0000/024,offset_shuffle_1,5.968
flow/0000/024,offset_shuffle_2,5.882
flow/0000/025,real,5.347
flow/0000/025,mirror,6.785
flow/0000/025,offset_shuffle_0,5.763
flow/0000/025,offset_shuffle_1,5.724
flow/0000/025,offset_shuffle_2,5.967
flow/0000/026,real,5.381
flow/0000/026,mirror,6.984
flow/0000/026,offset_shuffle_0,5.886
flow/0000/026,offset_shuffle_1,5.827
flow/0000/026,offset_shuffle_2,5.853
flow/0000/027,real,5.401
flow/0000/027,mirror,6.318
flow/0000/027,offset_shuffle_0,5.569
flow/0000/027,offset_shuffle_1,5.659
flow/0000/027,offset_shuffle_2,5.862
flow/0000/028,real,5.448
flow/0000/028,mirror,6.497
flow/0000/028,offset_shuffle_0,5.558
flow/0000/028,offset_shuffle_1,5.505
flow/0000/028,offset_shuffle_2,5.648
flow/0000/029,real,5.401
flow/0000/029,mirror,6.421
flow/0000/029,offset_shuffle_0,6.307
flow/0000/029,offset_shuffle_1,5.649
flow/0000/029,offset_shuffle_2,5.619
flow/0000/030,real,5.426
flow/0000/030,mirror,6.404
flow/0000/030,offset_shuffle_0,5.644
flow/0000/030,offset_shuffle_1,5.571
flow/0000/030,offset_shuffle_2,5.662
flow/0000/031,real,5.454
flow/0000/031,mirror,6.287
flow/0000/031,offset_shuffle_0,5.701
flow/0000/031,offset_shuffle_1,5.666
flow/0000/031,offset_shuffle_2,6.068
flow/0000/032,real,5.416
flow/0000/032,mirror,6.425
flow/0000/032,offset_shuffle_0,5.775
flow/0000/032,offset_shuffle_1,5.58
flow/0000/032,offset_shuffle_2,5.648
flow/0000/033,real,5.348
flow/0000/033,mirror,6.253
flow/0000/033,offset_shuffle_0,5.467
flow/0000/033,offset_shuffle_1,5.504
flow/0000/033,offset_shuffle_2,5.598
flow/0000/034,real,5.461
flow/0000/034,mirror,6.992
flow/0000/034,offset_shuffle_0,5.78
flow/0000/034,offset_shuffle_1,5.792
flow/0000/034,offset_shuffle_2,5.723
flow/0000/035,real,5.393
flow/0000/035,mirror,6.269
flow/0000/035,offset_shuffle_0,5.641
flow/0000/035,offset_shuffle_1,5.531
flow/0000/035,offset_shuffle_2,5.543
flow/0000/036,real,5.548
flow/0000/036,mirror,6.349
flow/0000/036,offset_shuffle_0,5.925
flow/0000/036,offset_shuffle_1,5.811
flow/0000/036,offset_shuffle_2,5.803
flow/0000/037,real,5.334
flow/0000/037,mirror,6.406
flow/0000/037,offset_shuffle_0,5.633
flow/0000/037,offset_shuffle_1,5.519
flow/0000/037,offset_shuffle_2,5.747
flow/0000/038,real,5.428
flow/0000/038,mirror,6.569
flow/0000/038,offset_shuffle_0,5.68
flow/0000/038,offset_shuffle_1,5.666
flow/0000/038,offset_shuffle_2,5.657
flow/0000/039,real,5.485
flow/0000/039,mirror,6.083
flow/0000/039,offset_shuffle_0,5.771
flow/0000/039,offset_shuffle_1,5.619
flow/0000/039,offset_shuffle_2,5.589
flow/0000/040,real,5.463
flow/0000/040,mirror,6.458
flow/0000/040,offset_shuffle_0,5.766
flow/0000/040,offset_shuffle_1,5.619
flow/0000/040,offset_shuffle_2,5.808
flow/0000/041,real,5.495
flow/0000/041,mirror,6.388
flow/0000/041,offset_shuffle_0,6.081
flow/0000/041,offset_shuffle_1,5.689
flow/0000/041,offset_shuffle_2,6.124
flow/0000/042,real,5.405
flow/0000/042,mirror,6.234
flow/0000/042,offset_shuffle_0,5.712
flow/0000/042,offset_shuffle_1,5.458
flow/0000/042,offset_shuffle_2,5.488
flow/0000/043,real,5.476
flow/0000/043,mirror,6.802
flow/0000/043,offset_shuffle_0,5.992
flow/0000/043,offset_shuffle_1,5.743
flow/0000/043,offset_shuffle_2,5.803
flow/0000/044,real,5.479
flow/0000/044,mirror,5.941
flow/0000/044,offset_shuffle_0,5.601
flow/0000/044,offset_shuffle_1,5.634
flow/0000/044,offset_shuffle_2,5.578
flow/0000/045,real,5.495
flow/0000/045,mirror,5.883
flow/0000/045,offset_shuffle_0,5.617
flow/0000/045,offset_shuffle_1,5.637
flow/0000/045,offset_shuffle_2,5.575
flow/0000/046,real,5.569
flow/0000/046,mirror,6.111
flow/0000/046,offset_shuffle_0,5.633
flow/0000/046,offset_shuffle_1,5.631
flow/0000/046,offset_shuffle_2,5.648
flow/0000/047,real,5.522
flow/0000/047,mirror,6.63
flow/0000/047,offset_shuffle_0,5.598
flow/0000/047,offset_shuffle_1,5.6
flow/0000/047,offset_shuffle_2,5.587
flow/0000/048,real,5.591
flow/0000/048,mirror,5.786
flow/0000/048,offset_shuffle_0,5.755
flow/0000/048,offset_shuffle_1,5.717
flow/0000/048,offset_shuffle_2,5.76
flow/0000/049,real,5.735
flow/0000/049,mirror,5.74
flow/0000/049,offset_shuffle_0,5.727
flow/0000/049,offset_shuffle_1,5.73
flow/0000/049,offset_shuffle_2,5.731


==> anc/results/flyvis/pilot_scratch20000.txt <==
From-scratch pilot, real connectome, 20,000 iterations (Sec. 9, limitation "flyvis from-scratch training").
Printed output of section 10 of notebooks/flyvis_robustness.ipynb (run on 2 Nov 2026); the CSV it wrote
(pilot_scratch.csv) was not downloaded.

reference (pretrained real, 250k it): EPE 5.135, l2 1103.5 | floor EPE 5.774
from scratch, iteration 0: EPE 5.803, l2 1212.6
from scratch, iteration 20000: EPE 5.767, l2 1206.3  (30 min)
validation l2 at checkpoints:
   iter     -1  l2 1212.6
   iter     11  l2 1212.6
   iter   1811  l2 1209.2
   iter   3611  l2 1207.0
   iter   5411  l2 1206.3
   iter   7211  l2 1207.7
   iter   9011  l2 1206.1
   iter  10811  l2 1206.3
   iter  12611  l2 1206.5
   iter  14411  l2 1206.2
   iter  16211  l2 1206.9
   iter  18011  l2 1206.3
   iter  19811  l2 1206.2
   iter  20003  l2 1206.3


==> anc/results/flyvis/warm100000.csv <==
member,cond,n_iters,epe_start,epe_end
flow/0000/000,mirror,100000,7.648,5.292
flow/0000/000,offset_shuffle_0,100000,5.742,5.434
flow/0000/000,real,100000,5.135,5.605


==> anc/results/flyvis/warm2000.csv <==
member,cond,epe_start,epe_end
flow/0000/000,real,5.135,5.131
flow/0000/000,mirror,7.648,5.665
flow/0000/000,offset_shuffle_0,5.742,5.372
flow/0000/000,type_rewire_0,8645331.312,5.769
flow/0000/001,real,5.197,5.222
flow/0000/001,mirror,6.921,5.718
flow/0000/001,offset_shuffle_0,5.664,5.573
flow/0000/001,type_rewire_0,14.327,5.769
flow/0000/002,real,5.245,5.261
flow/0000/002,mirror,6.867,5.705
flow/0000/002,offset_shuffle_0,5.618,5.359
flow/0000/002,type_rewire_0,6.508,5.770
flow/0000/003,real,5.312,5.316
flow/0000/003,mirror,7.006,5.779
flow/0000/003,offset_shuffle_0,5.850,5.502
flow/0000/003,type_rewire_0,1450628.352,5.766
flow/0000/004,real,5.410,5.418
flow/0000/004,mirror,7.495,5.712
flow/0000/004,offset_shuffle_0,5.788,5.538
flow/0000/004,type_rewire_0,645853216768.000,5.767


==> anc/results/flyvis/warm20000.csv <==
member,cond,epe_start,epe_end
flow/0000/000,mirror,7.648,5.473
flow/0000/000,offset_shuffle_0,5.742,5.321
flow/0000/001,mirror,6.921,5.606
flow/0000/001,offset_shuffle_0,5.664,5.561
flow/0000/000,real,5.135,5.156
flow/0000/002,mirror,6.867,5.570
flow/0000/002,offset_shuffle_0,5.618,5.362
flow/0000/003,mirror,7.006,5.603
flow/0000/003,offset_shuffle_0,5.850,5.472
flow/0000/004,mirror,7.495,5.598
flow/0000/004,offset_shuffle_0,5.788,5.507
flow/0000/001,real,5.197,5.300
flow/0000/002,real,5.245,5.327
flow/0000/003,real,5.312,5.389
flow/0000/004,real,5.410,5.402


==> anc/results/hd_signed.json <==
{
 "aligned": {
  "ALL_rewired": {
   "P1": [
    0.354,
    0.287,
    0.417
   ],
   "P2": [
    0.939,
    0.889,
    0.969
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  },
  "BLOCK_rewired": {
   "P1": [
    0.354,
    0.29,
    0.419
   ],
   "P2": [
    0.948,
    0.904,
    0.971
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  },
  "PEN_loop_shuffled": {
   "P1": [
    0.357,
    0.293,
    0.422
   ],
   "P2": [
    0.689,
    0.605,
    0.757
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  },
  "D7_out_shuffled": {
   "P1": [
    0.335,
    0.274,
    0.396
   ],
   "P2": [
    0.664,
    0.616,
    0.707
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  }
 },
 "abs": {
  "ALL_rewired": {
   "P1": [
    0.48,
    0.438,
    0.522
   ],
   "P2": [
    0.939,
    0.89,
    0.969
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  },
  "BLOCK_rewired": {
   "P1": [
    0.48,
    0.439,
    0.525
   ],
   "P2": [
    0.935,
    0.886,
    0.968
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  },
  "PEN_loop_shuffled": {
   "P1": [
    0.249,
    0.195,
    0.299
   ],
   "P2": [
    0.347,
    0.307,
    0.378
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  },
  "D7_out_shuffled": {
   "P1": [
    0.316,
    0.265,
    0.368
   ],
   "P2": [
    0.553,
    0.513,
    0.591
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  }
 }
}

==> anc/results/holdout.json <==
{
 "n_theta": 200,
 "n_plausible": 79,
 "n_region": 105,
 "n_plausible_region": 11,
 "real_rho": -0.6620599971907758,
 "KC_perm_all": {
  "null_rho": 0.08680455174177423,
  "delta_rho": -0.8809521414255475,
  "zero": 0.21799469745643804,
  "mean_delta": 0.03274166666666666
 },
 "KCMBON_rewired": {
  "null_rho": 0.0180550284690779,
  "delta_rho": -0.8733106501082092,
  "zero": 0.228375589660468,
  "mean_delta": 0.04010833333333332
 },
 "KC_perm_within_subtype": {
  "null_rho": -0.6547500747781347,
  "delta_rho": -0.12849647004583278,
  "zero": 0.8216770685374726,
  "mean_delta": 0.012308333333333324
 },
 "prot": {
  "KC_perm_all": {
   "P1": [
    0.12,
    0.094,
    0.147
   ],
   "P2": [
    0.113,
    0.078,
    0.144
   ],
   "P3": [
    -0.07,
    -0.122,
    -0.034
   ]
  },
  "KCMBON_rewired": {
   "P1": [
    0.124,
    0.098,
    0.15
   ],
   "P2": [
    0.119,
    0.097,
    0.149
   ],
   "P3": [
    -0.045,
    -0.095,
    -0.013
   ]
  },
  "KC_perm_within_subtype": {
   "P1": [
    0.018,
    0.013,
    0.024
   ],
   "P2": [
    0.002,
    -0.008,
    0.017
   ],
   "P3": [
    0.021,
    0.004,
    0.045
   ]
  }
 },
 "H1": true,
 "H2": true,
 "H3": true,
 "H4": true,
 "apbp_bins": {
  "KC_perm_all": {
   "mean": [
    0.22817204301075267,
    0.10845238095238097,
    0.0021428571428571447,
    -0.0854166666666667,
    -0.15083333333333332
   ],
   "n": [
    31,
    28,
    14,
    4,
    2
   ]
  },
  "KCMBON_rewired": {
   "mean": [
    0.22774193548387098,
    0.11190476190476185,
    0.005714285714285695,
    -0.0579166666666667,
    -0.1258333333333333
   ],
   "n": [
    31,
    28,
    14,
    4,
    2
   ]
  }
 }
}

==> anc/results/mb_anchored.csv <==
theta_id,seed,cond,learn,final,APBP_SHARE,KC_SPARSITY,ETA,G_MM,G_FB,PN_FRAC,TRIAL_DROP
1,0,real,0.6333333333333333,0.6333333333333333,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,0,KC_perm_all,0.7333333333333333,0.6333333333333333,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,0,KC_perm_within_subtype,0.65,0.6333333333333333,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,0,KCMBON_rewired,0.7166666666666667,0.6333333333333333,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,1,real,0.7333333333333333,0.6,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,1,KC_perm_all,0.7833333333333333,0.6,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,1,KC_perm_within_subtype,0.7333333333333333,0.6,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,1,KCMBON_rewired,0.75,0.6,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,2,real,0.5,0.5,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,2,KC_perm_all,0.5333333333333333,0.5166666666666667,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,2,KC_perm_within_subtype,0.5,0.5,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,2,KCMBON_rewired,0.5166666666666667,0.5,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,3,real,0.65,0.6,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,3,KC_perm_all,0.7666666666666667,0.6,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,3,KC_perm_within_subtype,0.6666666666666666,0.6,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,3,KCMBON_rewired,0.7,0.6,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,4,real,0.6,0.5666666666666667,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,4,KC_perm_all,0.7166666666666667,0.5666666666666667,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,4,KC_perm_within_subtype,0.6,0.5666666666666667,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
1,4,KCMBON_rewired,0.65,0.5666666666666667,0.4877870147804839,0.05966635782694628,0.634234978263024,0.08840643174586948,0.23736049847815532,0.19331946656740268,0.10103300357140466
0,0,real,0.48333333333333334,0.45,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,0,KC_perm_all,0.6833333333333333,0.5166666666666667,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,0,KC_perm_within_subtype,0.5,0.45,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,0,KCMBON_rewired,0.65,0.4666666666666667,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,1,real,0.5333333333333333,0.48333333333333334,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,1,KC_perm_all,0.7833333333333333,0.48333333333333334,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,1,KC_perm_within_subtype,0.5833333333333334,0.48333333333333334,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,1,KCMBON_rewired,0.85,0.48333333333333334,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,2,real,0.5666666666666667,0.5333333333333333,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,2,KC_perm_all,0.6333333333333333,0.5333333333333333,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,2,KC_perm_within_subtype,0.5833333333333334,0.5333333333333333,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,2,KCMBON_rewired,0.6166666666666667,0.5333333333333333,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,3,real,0.48333333333333334,0.48333333333333334,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,3,KC_perm_all,0.5833333333333334,0.48333333333333334,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,3,KC_perm_within_subtype,0.48333333333333334,0.48333333333333334,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,3,KCMBON_rewired,0.5166666666666667,0.48333333333333334,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,4,real,0.5,0.48333333333333334,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,4,KC_perm_all,0.7,0.5,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,4,KC_perm_within_subtype,0.5166666666666667,0.48333333333333334,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
0,4,KCMBON_rewired,0.65,0.48333333333333334,0.45188580111047516,0.09604950827976624,0.2165534703798042,0.7118153163661302,0.24921559464799667,0.05195353863289404,0.22630237175464793
3,0,real,0.55,0.4666666666666667,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,0,KC_perm_all,0.9166666666666666,0.5666666666666667,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,0,KC_perm_within_subtype,0.55,0.4666666666666667,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,0,KCMBON_rewired,0.8333333333333334,0.48333333333333334,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,1,real,0.5166666666666667,0.4666666666666667,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,1,KC_perm_all,0.85,0.5833333333333334,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,1,KC_perm_within_subtype,0.5,0.4666666666666667,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,1,KCMBON_rewired,0.8333333333333334,0.5,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,2,real,0.7333333333333333,0.5833333333333334,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,2,KC_perm_all,0.75,0.5833333333333334,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,2,KC_perm_within_subtype,0.7333333333333333,0.5833333333333334,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,2,KCMBON_rewired,0.75,0.5833333333333334,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,3,real,0.5833333333333334,0.48333333333333334,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,3,KC_perm_all,0.7333333333333333,0.5833333333333334,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,3,KC_perm_within_subtype,0.5833333333333334,0.48333333333333334,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,3,KCMBON_rewired,0.7333333333333333,0.5166666666666667,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,4,real,0.6166666666666667,0.38333333333333336,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,4,KC_perm_all,0.95,0.9166666666666666,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,4,KC_perm_within_subtype,0.7333333333333333,0.38333333333333336,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
3,4,KCMBON_rewired,0.8833333333333333,0.6833333333333333,0.4693687196336448,0.0641791401461645,0.14339816535790037,0.28423574107962374,0.7034569755009091,0.20205312206763257,0.040566807475877965
2,0,real,0.5666666666666667,0.5333333333333333,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,0,KC_perm_all,0.5833333333333334,0.5333333333333333,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,0,KC_perm_within_subtype,0.5833333333333334,0.5333333333333333,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,0,KCMBON_rewired,0.5833333333333334,0.5333333333333333,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,1,real,0.6,0.4666666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,1,KC_perm_all,0.7333333333333333,0.4666666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,1,KC_perm_within_subtype,0.5833333333333334,0.4666666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,1,KCMBON_rewired,0.7,0.4666666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,2,real,0.48333333333333334,0.4666666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,2,KC_perm_all,0.6,0.4666666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,2,KC_perm_within_subtype,0.5,0.4666666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,2,KCMBON_rewired,0.5833333333333334,0.4666666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,3,real,0.5666666666666667,0.4666666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,3,KC_perm_all,0.5833333333333334,0.4666666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,3,KC_perm_within_subtype,0.5666666666666667,0.4666666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,3,KCMBON_rewired,0.5833333333333334,0.4666666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,4,real,0.5333333333333333,0.4166666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,4,KC_perm_all,0.7,0.4166666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,4,KC_perm_within_subtype,0.5333333333333333,0.4166666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
2,4,KCMBON_rewired,0.6666666666666666,0.4166666666666667,0.4203495496169438,0.12950118455929885,0.3455233871412266,0.24459543994100144,0.15253153336108205,0.1394789913741778,0.1724962747912279
5,0,real,0.4666666666666667,0.4666666666666667,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,0,KC_perm_all,0.5166666666666667,0.4666666666666667,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,0,KC_perm_within_subtype,0.4666666666666667,0.4666666666666667,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,0,KCMBON_rewired,0.48333333333333334,0.4666666666666667,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,1,real,0.6666666666666666,0.6,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,1,KC_perm_all,0.8333333333333334,0.6,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,1,KC_perm_within_subtype,0.6666666666666666,0.6,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,1,KCMBON_rewired,0.85,0.6,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,2,real,0.5,0.5,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,2,KC_perm_all,0.5666666666666667,0.5,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,2,KC_perm_within_subtype,0.5,0.5,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,2,KCMBON_rewired,0.5,0.5,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,3,real,0.5833333333333334,0.5833333333333334,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,3,KC_perm_all,0.6166666666666667,0.5833333333333334,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,3,KC_perm_within_subtype,0.5833333333333334,0.5833333333333334,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,3,KCMBON_rewired,0.5833333333333334,0.5833333333333334,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,4,real,0.5,0.45,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,4,KC_perm_all,0.8,0.45,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,4,KC_perm_within_subtype,0.55,0.45,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
5,4,KCMBON_rewired,0.7666666666666667,0.45,0.41649321306695286,0.08620645416434043,0.3824292333422357,0.8356486265988158,0.65651070479526,0.20706634868003368,0.16585586947281689
4,0,real,0.5833333333333334,0.55,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,0,KC_perm_all,0.6666666666666666,0.55,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,0,KC_perm_within_subtype,0.5833333333333334,0.55,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,0,KCMBON_rewired,0.6,0.55,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,1,real,0.6333333333333333,0.5166666666666667,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,1,KC_perm_all,0.7333333333333333,0.5166666666666667,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,1,KC_perm_within_subtype,0.65,0.5166666666666667,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,1,KCMBON_rewired,0.7333333333333333,0.5166666666666667,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,2,real,0.5,0.35,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,2,KC_perm_all,0.75,0.6,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,2,KC_perm_within_subtype,0.5,0.35,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,2,KCMBON_rewired,0.6833333333333333,0.4166666666666667,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,3,real,0.6166666666666667,0.5333333333333333,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,3,KC_perm_all,0.7833333333333333,0.5333333333333333,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,3,KC_perm_within_subtype,0.6,0.5333333333333333,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,3,KCMBON_rewired,0.7,0.5333333333333333,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,4,real,0.7166666666666667,0.6166666666666667,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,4,KC_perm_all,0.7666666666666667,0.6166666666666667,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,4,KC_perm_within_subtype,0.7166666666666667,0.6166666666666667,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
4,4,KCMBON_rewired,0.7666666666666667,0.6166666666666667,0.4852928719897833,0.06556372377185603,0.437660849596715,0.9159095607207978,0.961162499438101,0.11209403332575311,0.10448202207979748
7,0,real,0.75,0.45,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,0,KC_perm_all,0.9833333333333333,0.6666666666666666,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,0,KC_perm_within_subtype,0.75,0.43333333333333335,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,0,KCMBON_rewired,0.9833333333333333,0.6,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,1,real,0.65,0.48333333333333334,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,1,KC_perm_all,0.8,0.5666666666666667,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,1,KC_perm_within_subtype,0.6166666666666667,0.48333333333333334,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,1,KCMBON_rewired,0.7833333333333333,0.5,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,2,real,0.6166666666666667,0.5333333333333333,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,2,KC_perm_all,0.8,0.5333333333333333,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,2,KC_perm_within_subtype,0.5833333333333334,0.5333333333333333,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,2,KCMBON_rewired,0.7833333333333333,0.5333333333333333,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,3,real,0.65,0.5833333333333334,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,3,KC_perm_all,0.7,0.5833333333333334,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,3,KC_perm_within_subtype,0.65,0.5833333333333334,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,3,KCMBON_rewired,0.6833333333333333,0.5833333333333334,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,4,real,0.6833333333333333,0.4,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,4,KC_perm_all,0.95,0.5666666666666667,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,4,KC_perm_within_subtype,0.6333333333333333,0.4,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
7,4,KCMBON_rewired,0.8666666666666667,0.48333333333333334,0.45680809688982354,0.04830790650197938,0.5890909798861093,0.32751311379210757,0.6642335115334347,0.06554329977824123,0.1168115640576298
6,0,real,0.55,0.5166666666666667,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,0,KC_perm_all,0.6166666666666667,0.55,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,0,KC_perm_within_subtype,0.5666666666666667,0.5166666666666667,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,0,KCMBON_rewired,0.6166666666666667,0.5166666666666667,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,1,real,0.8166666666666667,0.48333333333333334,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,1,KC_perm_all,0.9166666666666666,0.5166666666666667,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,1,KC_perm_within_subtype,0.7833333333333333,0.48333333333333334,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,1,KCMBON_rewired,0.9,0.5,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,2,real,0.6333333333333333,0.55,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,2,KC_perm_all,0.7833333333333333,0.55,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,2,KC_perm_within_subtype,0.6166666666666667,0.55,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,2,KCMBON_rewired,0.7666666666666667,0.55,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,3,real,0.6833333333333333,0.5,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,3,KC_perm_all,0.8833333333333333,0.5333333333333333,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,3,KC_perm_within_subtype,0.6833333333333333,0.48333333333333334,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,3,KCMBON_rewired,0.8666666666666667,0.5166666666666667,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,4,real,0.7166666666666667,0.5666666666666667,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,4,KC_perm_all,0.8166666666666667,0.5833333333333334,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,4,KC_perm_within_subtype,0.7166666666666667,0.5666666666666667,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
6,4,KCMBON_rewired,0.7833333333333333,0.5666666666666667,0.35108960145618623,0.05724759813294021,0.27161461172933044,0.6186774544903757,0.7176793317944479,0.14198029164496473,0.07537557915633461
9,0,real,0.6333333333333333,0.4666666666666667,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,0,KC_perm_all,0.7,0.4666666666666667,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,0,KC_perm_within_subtype,0.6333333333333333,0.4666666666666667,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,0,KCMBON_rewired,0.6333333333333333,0.48333333333333334,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,1,real,0.5333333333333333,0.4666666666666667,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,1,KC_perm_all,0.7833333333333333,0.5,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,1,KC_perm_within_subtype,0.5666666666666667,0.4666666666666667,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,1,KCMBON_rewired,0.7,0.48333333333333334,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,2,real,0.5333333333333333,0.4666666666666667,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,2,KC_perm_all,0.6333333333333333,0.5166666666666667,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,2,KC_perm_within_subtype,0.5333333333333333,0.4666666666666667,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,2,KCMBON_rewired,0.6,0.48333333333333334,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,3,real,0.5666666666666667,0.45,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,3,KC_perm_all,0.7166666666666667,0.43333333333333335,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,3,KC_perm_within_subtype,0.55,0.43333333333333335,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,3,KCMBON_rewired,0.65,0.43333333333333335,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,4,real,0.48333333333333334,0.48333333333333334,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,4,KC_perm_all,0.5,0.48333333333333334,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,4,KC_perm_within_subtype,0.48333333333333334,0.48333333333333334,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
9,4,KCMBON_rewired,0.48333333333333334,0.48333333333333334,0.4285773628340628,0.09645709963912427,0.17255370943350345,0.9262424906284028,0.10692510573894094,0.10091995226774923,0.05594076817973461
8,0,real,0.5833333333333334,0.55,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,0,KC_perm_all,0.7,0.6,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,0,KC_perm_within_subtype,0.5666666666666667,0.55,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,0,KCMBON_rewired,0.65,0.55,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,1,real,0.5833333333333334,0.43333333333333335,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,1,KC_perm_all,0.8,0.48333333333333334,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,1,KC_perm_within_subtype,0.55,0.43333333333333335,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,1,KCMBON_rewired,0.8333333333333334,0.43333333333333335,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,2,real,0.7333333333333333,0.55,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,2,KC_perm_all,0.7666666666666667,0.55,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,2,KC_perm_within_subtype,0.75,0.55,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,2,KCMBON_rewired,0.7833333333333333,0.55,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,3,real,0.5833333333333334,0.5,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,3,KC_perm_all,0.6333333333333333,0.5166666666666667,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,3,KC_perm_within_subtype,0.5333333333333333,0.5,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,3,KCMBON_rewired,0.6,0.5,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,4,real,0.7,0.5666666666666667,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,4,KC_perm_all,0.7666666666666667,0.5833333333333334,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,4,KC_perm_within_subtype,0.65,0.5666666666666667,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
8,4,KCMBON_rewired,0.7333333333333333,0.5666666666666667,0.4752509203750255,0.03850025516159447,0.7547453606488227,0.7733613396685656,0.5734976038263075,0.08720501894339042,0.29061944145407675
10,0,real,0.6666666666666666,0.5166666666666667,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,0,KC_perm_all,0.7833333333333333,0.5333333333333333,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,0,KC_perm_within_subtype,0.6666666666666666,0.5166666666666667,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,0,KCMBON_rewired,0.7666666666666667,0.5166666666666667,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,1,real,0.5833333333333334,0.5166666666666667,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,1,KC_perm_all,0.7166666666666667,0.5166666666666667,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,1,KC_perm_within_subtype,0.6166666666666667,0.5166666666666667,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,1,KCMBON_rewired,0.7166666666666667,0.5166666666666667,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,2,real,0.6833333333333333,0.55,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,2,KC_perm_all,0.7666666666666667,0.55,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,2,KC_perm_within_subtype,0.6833333333333333,0.55,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,2,KCMBON_rewired,0.7166666666666667,0.55,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,3,real,0.6,0.5666666666666667,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,3,KC_perm_all,0.6166666666666667,0.5666666666666667,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,3,KC_perm_within_subtype,0.6166666666666667,0.5666666666666667,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,3,KCMBON_rewired,0.6166666666666667,0.5666666666666667,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,4,real,0.48333333333333334,0.4166666666666667,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,4,KC_perm_all,0.8,0.65,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,4,KC_perm_within_subtype,0.45,0.4166666666666667,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
10,4,KCMBON_rewired,0.75,0.5,0.47919082161598664,0.080970019755753,0.1250598119363092,0.31008402103259536,0.17454921868440862,0.050473093839599886,0.024787763069586327
11,0,real,0.65,0.5666666666666667,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,0,KC_perm_all,0.7,0.5666666666666667,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,0,KC_perm_within_subtype,0.6666666666666666,0.5666666666666667,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,0,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,1,real,0.6333333333333333,0.5166666666666667,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,1,KC_perm_all,0.8166666666666667,0.5166666666666667,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,1,KC_perm_within_subtype,0.65,0.5166666666666667,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,1,KCMBON_rewired,0.8166666666666667,0.5333333333333333,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,2,real,0.65,0.5833333333333334,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,2,KC_perm_all,0.7,0.5833333333333334,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,2,KC_perm_within_subtype,0.65,0.5833333333333334,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,2,KCMBON_rewired,0.6833333333333333,0.5833333333333334,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,3,real,0.7166666666666667,0.6,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,3,KC_perm_all,0.7833333333333333,0.6,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,3,KC_perm_within_subtype,0.7333333333333333,0.6,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,3,KCMBON_rewired,0.7666666666666667,0.6,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,4,real,0.6333333333333333,0.5666666666666667,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,4,KC_perm_all,0.7333333333333333,0.5666666666666667,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,4,KC_perm_within_subtype,0.65,0.5666666666666667,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
11,4,KCMBON_rewired,0.7166666666666667,0.5666666666666667,0.46374196322471267,0.03658025962363214,0.5709079214348765,0.7322770418356809,0.5475270185967546,0.18194232846115696,0.16037634897202613
12,0,real,0.7333333333333333,0.48333333333333334,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,0,KC_perm_all,0.9166666666666666,0.9,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,0,KC_perm_within_subtype,0.7,0.4,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,0,KCMBON_rewired,0.9166666666666666,0.8833333333333333,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,1,real,0.4666666666666667,0.43333333333333335,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,1,KC_perm_all,0.7666666666666667,0.7333333333333333,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,1,KC_perm_within_subtype,0.4666666666666667,0.43333333333333335,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,1,KCMBON_rewired,0.6333333333333333,0.6333333333333333,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,2,real,0.6,0.5166666666666667,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,2,KC_perm_all,0.6833333333333333,0.5333333333333333,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,2,KC_perm_within_subtype,0.6166666666666667,0.5166666666666667,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,2,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,3,real,0.65,0.5666666666666667,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,3,KC_perm_all,0.6833333333333333,0.5666666666666667,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,3,KC_perm_within_subtype,0.65,0.5666666666666667,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,3,KCMBON_rewired,0.6666666666666666,0.5666666666666667,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,4,real,0.65,0.5333333333333333,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,4,KC_perm_all,0.7666666666666667,0.5333333333333333,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,4,KC_perm_within_subtype,0.6166666666666667,0.5333333333333333,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
12,4,KCMBON_rewired,0.7333333333333333,0.5333333333333333,0.37471302477221685,0.08235263339484057,0.11117646993275389,0.17879181098784996,0.6441170079751093,0.13790688295915168,0.1783002895819398
13,0,real,0.65,0.5666666666666667,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,0,KC_perm_all,0.7166666666666667,0.5666666666666667,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,0,KC_perm_within_subtype,0.65,0.5666666666666667,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,0,KCMBON_rewired,0.6666666666666666,0.5666666666666667,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,1,real,0.8833333333333333,0.5333333333333333,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,1,KC_perm_all,0.95,0.8333333333333334,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,1,KC_perm_within_subtype,0.85,0.4666666666666667,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,1,KCMBON_rewired,0.9666666666666667,0.8166666666666667,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,2,real,0.8833333333333333,0.5666666666666667,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,2,KC_perm_all,0.95,0.8666666666666667,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,2,KC_perm_within_subtype,0.85,0.45,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,2,KCMBON_rewired,0.9666666666666667,0.85,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,3,real,0.9333333333333333,0.7833333333333333,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,3,KC_perm_all,0.9833333333333333,0.95,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,3,KC_perm_within_subtype,0.9333333333333333,0.6833333333333333,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,3,KCMBON_rewired,0.9666666666666667,0.9333333333333333,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,4,real,0.6166666666666667,0.5666666666666667,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,4,KC_perm_all,0.8333333333333334,0.7833333333333333,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,4,KC_perm_within_subtype,0.5833333333333334,0.5,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
13,4,KCMBON_rewired,0.7333333333333333,0.7333333333333333,0.3435089575531479,0.053700137725580244,0.11228972124895675,0.6694239375321173,0.1289745852039512,0.07760872882117635,0.15700462571596616
14,0,real,0.5166666666666667,0.4666666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,0,KC_perm_all,0.6166666666666667,0.5,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,0,KC_perm_within_subtype,0.5166666666666667,0.4666666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,0,KCMBON_rewired,0.55,0.4666666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,1,real,0.5833333333333334,0.4666666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,1,KC_perm_all,0.75,0.5,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,1,KC_perm_within_subtype,0.5666666666666667,0.4666666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,1,KCMBON_rewired,0.7166666666666667,0.4666666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,2,real,0.6666666666666666,0.6166666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,2,KC_perm_all,0.75,0.6166666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,2,KC_perm_within_subtype,0.6333333333333333,0.6166666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,2,KCMBON_rewired,0.7166666666666667,0.6166666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,3,real,0.55,0.5,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,3,KC_perm_all,0.6333333333333333,0.5,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,3,KC_perm_within_subtype,0.55,0.5,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,3,KCMBON_rewired,0.6666666666666666,0.5,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,4,real,0.6833333333333333,0.5666666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,4,KC_perm_all,0.7,0.5666666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,4,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
14,4,KCMBON_rewired,0.7,0.5666666666666667,0.3566730834779528,0.06347121003413764,0.16857209966219727,0.39553129228691825,0.5935491265307474,0.27268480362653735,0.19245099895362097
15,0,real,0.75,0.5,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,0,KC_perm_all,0.9,0.8,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,0,KC_perm_within_subtype,0.7333333333333333,0.5333333333333333,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,0,KCMBON_rewired,0.8666666666666667,0.6833333333333333,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,1,real,0.7166666666666667,0.5833333333333334,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,1,KC_perm_all,0.9,0.6166666666666667,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,1,KC_perm_within_subtype,0.6333333333333333,0.5833333333333334,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,1,KCMBON_rewired,0.8666666666666667,0.5833333333333334,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,2,real,0.6666666666666666,0.55,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,2,KC_perm_all,0.8166666666666667,0.7166666666666667,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,2,KC_perm_within_subtype,0.6166666666666667,0.48333333333333334,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,2,KCMBON_rewired,0.8166666666666667,0.6833333333333333,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,3,real,0.6333333333333333,0.48333333333333334,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,3,KC_perm_all,0.9,0.75,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,3,KC_perm_within_subtype,0.5833333333333334,0.4666666666666667,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,3,KCMBON_rewired,0.8166666666666667,0.6166666666666667,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,4,real,0.5666666666666667,0.55,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,4,KC_perm_all,0.8666666666666667,0.6333333333333333,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,4,KC_perm_within_subtype,0.5333333333333333,0.5,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
15,4,KCMBON_rewired,0.7,0.55,0.4819630000890487,0.030321492656174925,0.2089961866651675,0.07176085641319387,0.43849605696556,0.11552990195632633,0.169017573890112
16,0,real,0.7666666666666667,0.5166666666666667,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,0,KC_perm_all,0.9,0.55,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,0,KC_perm_within_subtype,0.75,0.5166666666666667,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,0,KCMBON_rewired,0.8,0.5166666666666667,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,1,real,0.8333333333333334,0.48333333333333334,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,1,KC_perm_all,0.9833333333333333,0.5,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,1,KC_perm_within_subtype,0.9,0.4666666666666667,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,1,KCMBON_rewired,0.9833333333333333,0.5166666666666667,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,2,real,0.5666666666666667,0.55,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,2,KC_perm_all,0.7,0.55,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,2,KC_perm_within_subtype,0.5666666666666667,0.55,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,2,KCMBON_rewired,0.6166666666666667,0.55,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,3,real,0.6,0.5333333333333333,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,3,KC_perm_all,0.7166666666666667,0.55,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,3,KC_perm_within_subtype,0.5833333333333334,0.48333333333333334,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,3,KCMBON_rewired,0.6833333333333333,0.55,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,4,real,0.8333333333333334,0.48333333333333334,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,4,KC_perm_all,0.9333333333333333,0.5666666666666667,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,4,KC_perm_within_subtype,0.8,0.4666666666666667,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
16,4,KCMBON_rewired,0.9333333333333333,0.5,0.3795348645637979,0.05460191548009949,0.42888278571384264,0.6325558990937382,0.787110438267119,0.1208010048232795,0.06859269483780066
17,0,real,0.75,0.5833333333333334,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,0,KC_perm_all,0.85,0.6333333333333333,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,0,KC_perm_within_subtype,0.7166666666666667,0.55,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,0,KCMBON_rewired,0.7833333333333333,0.6,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,1,real,0.6666666666666666,0.6166666666666667,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,1,KC_perm_all,0.7666666666666667,0.65,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,1,KC_perm_within_subtype,0.6666666666666666,0.6166666666666667,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,1,KCMBON_rewired,0.7166666666666667,0.6166666666666667,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,2,real,0.7,0.55,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,2,KC_perm_all,0.8833333333333333,0.65,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,2,KC_perm_within_subtype,0.65,0.5,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,2,KCMBON_rewired,0.7833333333333333,0.5833333333333334,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,3,real,0.7666666666666667,0.5666666666666667,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,3,KC_perm_all,0.8666666666666667,0.6166666666666667,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,3,KC_perm_within_subtype,0.75,0.5666666666666667,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,3,KCMBON_rewired,0.8833333333333333,0.5833333333333334,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,4,real,0.8,0.5666666666666667,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,4,KC_perm_all,0.8333333333333334,0.6,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,4,KC_perm_within_subtype,0.7833333333333333,0.5666666666666667,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
17,4,KCMBON_rewired,0.8333333333333334,0.5833333333333334,0.348341453056866,0.03479376272958551,0.2745469680167856,0.227133280469896,0.0015569688400453262,0.08581865519060533,0.2668656120130949
18,0,real,0.6166666666666667,0.4166666666666667,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,0,KC_perm_all,0.6333333333333333,0.48333333333333334,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,0,KC_perm_within_subtype,0.6666666666666666,0.4166666666666667,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,0,KCMBON_rewired,0.6333333333333333,0.4166666666666667,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,1,real,0.45,0.4166666666666667,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,1,KC_perm_all,0.85,0.4166666666666667,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,1,KC_perm_within_subtype,0.48333333333333334,0.4166666666666667,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,1,KCMBON_rewired,0.7833333333333333,0.43333333333333335,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,2,real,0.5833333333333334,0.5833333333333334,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,2,KC_perm_all,0.6,0.5833333333333334,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,2,KC_perm_within_subtype,0.5833333333333334,0.5833333333333334,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,2,KCMBON_rewired,0.6,0.5833333333333334,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,3,real,0.8,0.38333333333333336,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,3,KC_perm_all,0.7166666666666667,0.5166666666666667,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,3,KC_perm_within_subtype,0.7666666666666667,0.38333333333333336,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,3,KCMBON_rewired,0.75,0.4666666666666667,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,4,real,0.65,0.5666666666666667,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,4,KC_perm_all,0.6666666666666666,0.5666666666666667,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,4,KC_perm_within_subtype,0.65,0.5666666666666667,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
18,4,KCMBON_rewired,0.65,0.5666666666666667,0.40469071593708217,0.12375094360960015,0.11951953656242147,0.5785704034739781,0.9306842839763256,0.2677425295015058,0.17354395867432063
19,0,real,0.65,0.5666666666666667,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,0,KC_perm_all,0.7333333333333333,0.5666666666666667,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,0,KC_perm_within_subtype,0.65,0.5666666666666667,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,0,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,1,real,0.6,0.5166666666666667,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,1,KC_perm_all,0.7333333333333333,0.55,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,1,KC_perm_within_subtype,0.6166666666666667,0.5166666666666667,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,1,KCMBON_rewired,0.7166666666666667,0.5166666666666667,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,2,real,0.6833333333333333,0.5166666666666667,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,2,KC_perm_all,0.8166666666666667,0.85,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,2,KC_perm_within_subtype,0.7,0.45,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,2,KCMBON_rewired,0.75,0.6833333333333333,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,3,real,0.5833333333333334,0.55,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,3,KC_perm_all,0.6,0.55,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,3,KC_perm_within_subtype,0.5833333333333334,0.55,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,3,KCMBON_rewired,0.5833333333333334,0.5666666666666667,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,4,real,0.65,0.5833333333333334,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,4,KC_perm_all,0.7,0.5833333333333334,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,4,KC_perm_within_subtype,0.6166666666666667,0.5833333333333334,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
19,4,KCMBON_rewired,0.65,0.5833333333333334,0.3731941347008241,0.04898465276386495,0.22632931391748248,0.3607778965741634,0.09926555963491346,0.1240036869842978,0.23871850636011127
20,0,real,0.6166666666666667,0.45,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,0,KC_perm_all,0.75,0.45,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,0,KC_perm_within_subtype,0.6166666666666667,0.45,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,0,KCMBON_rewired,0.7166666666666667,0.45,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,1,real,0.5166666666666667,0.48333333333333334,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,1,KC_perm_all,0.65,0.48333333333333334,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,1,KC_perm_within_subtype,0.5166666666666667,0.48333333333333334,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,1,KCMBON_rewired,0.6833333333333333,0.48333333333333334,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,2,real,0.4666666666666667,0.36666666666666664,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,2,KC_perm_all,0.5666666666666667,0.36666666666666664,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,2,KC_perm_within_subtype,0.4666666666666667,0.36666666666666664,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,2,KCMBON_rewired,0.55,0.36666666666666664,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,3,real,0.5166666666666667,0.43333333333333335,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,3,KC_perm_all,0.7333333333333333,0.43333333333333335,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,3,KC_perm_within_subtype,0.5166666666666667,0.43333333333333335,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,3,KCMBON_rewired,0.6333333333333333,0.43333333333333335,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,4,real,0.6166666666666667,0.55,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,4,KC_perm_all,0.7666666666666667,0.55,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,4,KC_perm_within_subtype,0.6,0.55,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
20,4,KCMBON_rewired,0.7333333333333333,0.55,0.4301272083615363,0.11368961092880579,0.7050490865171882,0.556689843597125,0.2005679548061317,0.06326185679381031,0.02963233923141691
21,0,real,0.6,0.5666666666666667,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,0,KC_perm_all,0.6333333333333333,0.5666666666666667,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,0,KC_perm_within_subtype,0.6,0.5666666666666667,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,0,KCMBON_rewired,0.6166666666666667,0.5666666666666667,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,1,real,0.5666666666666667,0.5166666666666667,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,1,KC_perm_all,0.6166666666666667,0.5166666666666667,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,1,KC_perm_within_subtype,0.5666666666666667,0.5166666666666667,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,1,KCMBON_rewired,0.6,0.5166666666666667,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,2,real,0.6833333333333333,0.5833333333333334,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,2,KC_perm_all,0.7,0.5833333333333334,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,2,KC_perm_within_subtype,0.7,0.5833333333333334,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,2,KCMBON_rewired,0.7166666666666667,0.5833333333333334,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,3,real,0.5333333333333333,0.5,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,3,KC_perm_all,0.65,0.5,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,3,KC_perm_within_subtype,0.55,0.5,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,3,KCMBON_rewired,0.6166666666666667,0.5,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,4,real,0.6166666666666667,0.48333333333333334,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,4,KC_perm_all,0.7333333333333333,0.48333333333333334,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,4,KC_perm_within_subtype,0.65,0.48333333333333334,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
21,4,KCMBON_rewired,0.7333333333333333,0.48333333333333334,0.47296014112757573,0.08732175347575007,0.37905951229070567,0.2038640295744674,0.37552555128610254,0.24295159865031002,0.2364620884677916
22,0,real,0.55,0.5,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,0,KC_perm_all,0.5833333333333334,0.5,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,0,KC_perm_within_subtype,0.55,0.5,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,0,KCMBON_rewired,0.5666666666666667,0.5,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,1,real,0.6666666666666666,0.31666666666666665,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,1,KC_perm_all,0.9333333333333333,0.9666666666666667,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,1,KC_perm_within_subtype,0.7333333333333333,0.2833333333333333,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,1,KCMBON_rewired,0.95,0.9333333333333333,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,2,real,0.6,0.5666666666666667,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,2,KC_perm_all,0.75,0.5666666666666667,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,2,KC_perm_within_subtype,0.6,0.5666666666666667,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,2,KCMBON_rewired,0.7,0.5666666666666667,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,3,real,0.5833333333333334,0.45,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,3,KC_perm_all,0.85,0.45,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,3,KC_perm_within_subtype,0.5666666666666667,0.45,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,3,KCMBON_rewired,0.7666666666666667,0.45,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,4,real,0.7666666666666667,0.43333333333333335,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,4,KC_perm_all,0.8166666666666667,0.43333333333333335,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,4,KC_perm_within_subtype,0.8,0.43333333333333335,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
22,4,KCMBON_rewired,0.8,0.43333333333333335,0.3604424567452881,0.08785627060255488,0.29455798490801127,0.7488030254471026,0.28718918562977236,0.2627424693479284,0.09736742581285394
23,0,real,0.6333333333333333,0.4666666666666667,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,0,KC_perm_all,0.65,0.4666666666666667,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,0,KC_perm_within_subtype,0.6333333333333333,0.4666666666666667,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,0,KCMBON_rewired,0.6333333333333333,0.4666666666666667,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,1,real,0.5166666666666667,0.4666666666666667,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,1,KC_perm_all,0.7166666666666667,0.4666666666666667,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,1,KC_perm_within_subtype,0.5333333333333333,0.4666666666666667,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,1,KCMBON_rewired,0.6833333333333333,0.4666666666666667,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,2,real,0.5333333333333333,0.4666666666666667,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,2,KC_perm_all,0.6166666666666667,0.4666666666666667,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,2,KC_perm_within_subtype,0.5333333333333333,0.4666666666666667,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,2,KCMBON_rewired,0.6,0.4666666666666667,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,3,real,0.5666666666666667,0.43333333333333335,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,3,KC_perm_all,0.6333333333333333,0.43333333333333335,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,3,KC_perm_within_subtype,0.55,0.43333333333333335,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,3,KCMBON_rewired,0.6333333333333333,0.43333333333333335,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,4,real,0.48333333333333334,0.48333333333333334,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,4,KC_perm_all,0.5166666666666667,0.48333333333333334,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,4,KC_perm_within_subtype,0.48333333333333334,0.48333333333333334,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
23,4,KCMBON_rewired,0.48333333333333334,0.48333333333333334,0.4098822757921923,0.11141246115796245,0.3241720422137224,0.25051974137727573,0.11218093172782767,0.10085275510307753,0.054839374195879885
24,0,real,0.5,0.45,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,0,KC_perm_all,0.5833333333333334,0.45,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,0,KC_perm_within_subtype,0.5333333333333333,0.45,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,0,KCMBON_rewired,0.5833333333333334,0.45,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,1,real,0.7166666666666667,0.65,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,1,KC_perm_all,0.7333333333333333,0.65,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,1,KC_perm_within_subtype,0.7166666666666667,0.65,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,1,KCMBON_rewired,0.7166666666666667,0.65,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,2,real,0.65,0.5666666666666667,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,2,KC_perm_all,0.6833333333333333,0.5666666666666667,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,2,KC_perm_within_subtype,0.65,0.5666666666666667,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,2,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,3,real,0.6166666666666667,0.45,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,3,KC_perm_all,0.6833333333333333,0.45,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,3,KC_perm_within_subtype,0.6166666666666667,0.45,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,3,KCMBON_rewired,0.6666666666666666,0.45,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,4,real,0.5833333333333334,0.5333333333333333,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,4,KC_perm_all,0.6833333333333333,0.5333333333333333,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,4,KC_perm_within_subtype,0.5833333333333334,0.5333333333333333,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
24,4,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.4901123974347744,0.13321647107206203,0.3214005109462919,0.6027571868905652,0.5882891013156339,0.17456471186503034,0.0032402772299320324
25,0,real,0.6,0.6,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,0,KC_perm_all,0.6166666666666667,0.6,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,0,KC_perm_within_subtype,0.6,0.6,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,0,KCMBON_rewired,0.6166666666666667,0.6,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,1,real,0.6333333333333333,0.5333333333333333,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,1,KC_perm_all,0.7666666666666667,0.5666666666666667,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,1,KC_perm_within_subtype,0.7,0.5333333333333333,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,1,KCMBON_rewired,0.75,0.5333333333333333,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,2,real,0.6333333333333333,0.5666666666666667,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,2,KC_perm_all,0.8,0.5666666666666667,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,2,KC_perm_within_subtype,0.65,0.5666666666666667,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,2,KCMBON_rewired,0.7333333333333333,0.5666666666666667,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,3,real,0.5833333333333334,0.5,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,3,KC_perm_all,0.8666666666666667,0.6166666666666667,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,3,KC_perm_within_subtype,0.5833333333333334,0.48333333333333334,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,3,KCMBON_rewired,0.7666666666666667,0.5166666666666667,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,4,real,0.6333333333333333,0.6166666666666667,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,4,KC_perm_all,0.7166666666666667,0.6166666666666667,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,4,KC_perm_within_subtype,0.6833333333333333,0.6166666666666667,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
25,4,KCMBON_rewired,0.6833333333333333,0.6166666666666667,0.4062556576590469,0.03903463671625003,0.18043921395414242,0.12920666742834136,0.3184673453253745,0.23796021312553317,0.18210007083745
26,0,real,0.9166666666666666,0.85,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,0,KC_perm_all,0.9833333333333333,0.8666666666666667,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,0,KC_perm_within_subtype,0.9666666666666667,0.8833333333333333,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,0,KCMBON_rewired,0.9666666666666667,0.9,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,1,real,0.6166666666666667,0.48333333333333334,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,1,KC_perm_all,0.85,0.7333333333333333,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,1,KC_perm_within_subtype,0.6166666666666667,0.5,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,1,KCMBON_rewired,0.8666666666666667,0.65,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,2,real,0.9166666666666666,0.65,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,2,KC_perm_all,0.9833333333333333,0.9333333333333333,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,2,KC_perm_within_subtype,0.9166666666666666,0.6333333333333333,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,2,KCMBON_rewired,0.9666666666666667,0.8833333333333333,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,3,real,0.55,0.48333333333333334,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,3,KC_perm_all,0.6833333333333333,0.6333333333333333,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,3,KC_perm_within_subtype,0.5333333333333333,0.48333333333333334,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,3,KCMBON_rewired,0.6333333333333333,0.5833333333333334,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,4,real,0.55,0.5333333333333333,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,4,KC_perm_all,0.6166666666666667,0.6166666666666667,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,4,KC_perm_within_subtype,0.5,0.4666666666666667,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
26,4,KCMBON_rewired,0.6,0.5666666666666667,0.34207506956773504,0.036747992322378485,0.1508010072910127,0.8836265370867764,0.8999904298854676,0.12935310746365497,0.27307737461452136
27,0,real,0.65,0.5,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,0,KC_perm_all,0.8666666666666667,0.5,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,0,KC_perm_within_subtype,0.6,0.5,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,0,KCMBON_rewired,0.85,0.5,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,1,real,0.75,0.5833333333333334,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,1,KC_perm_all,0.75,0.5833333333333334,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,1,KC_perm_within_subtype,0.75,0.5833333333333334,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,1,KCMBON_rewired,0.75,0.5833333333333334,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,2,real,0.7166666666666667,0.48333333333333334,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,2,KC_perm_all,0.9,0.5,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,2,KC_perm_within_subtype,0.7166666666666667,0.48333333333333334,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,2,KCMBON_rewired,0.85,0.48333333333333334,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,3,real,0.8666666666666667,0.45,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,3,KC_perm_all,0.9833333333333333,0.55,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,3,KC_perm_within_subtype,0.8666666666666667,0.45,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,3,KCMBON_rewired,0.9666666666666667,0.48333333333333334,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,4,real,0.75,0.4666666666666667,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,4,KC_perm_all,1.0,0.5166666666666667,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,4,KC_perm_within_subtype,0.75,0.4666666666666667,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
27,4,KCMBON_rewired,0.8666666666666667,0.4666666666666667,0.373751798718242,0.06931272074407112,0.26554066026537765,0.5426964091411857,0.9443037379789073,0.1196774924077756,0.15109382882645733
28,0,real,0.6333333333333333,0.5166666666666667,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,0,KC_perm_all,0.65,0.5166666666666667,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,0,KC_perm_within_subtype,0.65,0.5166666666666667,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,0,KCMBON_rewired,0.65,0.5166666666666667,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,1,real,0.5166666666666667,0.45,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,1,KC_perm_all,0.55,0.45,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,1,KC_perm_within_subtype,0.5166666666666667,0.45,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,1,KCMBON_rewired,0.55,0.45,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,2,real,0.6333333333333333,0.6166666666666667,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,2,KC_perm_all,0.7,0.6166666666666667,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,2,KC_perm_within_subtype,0.65,0.6166666666666667,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,2,KCMBON_rewired,0.7,0.6166666666666667,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,3,real,0.65,0.48333333333333334,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,3,KC_perm_all,0.7,0.48333333333333334,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,3,KC_perm_within_subtype,0.65,0.48333333333333334,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,3,KCMBON_rewired,0.6666666666666666,0.48333333333333334,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,4,real,0.7333333333333333,0.4666666666666667,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,4,KC_perm_all,0.8166666666666667,0.4666666666666667,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,4,KC_perm_within_subtype,0.7166666666666667,0.4666666666666667,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
28,4,KCMBON_rewired,0.8,0.4666666666666667,0.3631114974333863,0.10538069307493259,0.4120351517629322,0.8615415973313412,0.33511741007028156,0.08005029551714604,0.13493247837582753
29,0,real,0.5666666666666667,0.5,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,0,KC_perm_all,0.65,0.5,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,0,KC_perm_within_subtype,0.5833333333333334,0.5,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,0,KCMBON_rewired,0.6166666666666667,0.5,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,1,real,0.55,0.55,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,1,KC_perm_all,0.6,0.55,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,1,KC_perm_within_subtype,0.55,0.55,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,1,KCMBON_rewired,0.6,0.55,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,2,real,0.5166666666666667,0.4666666666666667,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,2,KC_perm_all,0.55,0.4666666666666667,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,2,KC_perm_within_subtype,0.5166666666666667,0.4666666666666667,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,2,KCMBON_rewired,0.5333333333333333,0.4666666666666667,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,3,real,0.5,0.4166666666666667,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,3,KC_perm_all,0.8833333333333333,0.43333333333333335,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,3,KC_perm_within_subtype,0.5666666666666667,0.4166666666666667,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,3,KCMBON_rewired,0.8166666666666667,0.4166666666666667,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,4,real,0.45,0.43333333333333335,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,4,KC_perm_all,0.5166666666666667,0.43333333333333335,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,4,KC_perm_within_subtype,0.45,0.43333333333333335,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
29,4,KCMBON_rewired,0.48333333333333334,0.43333333333333335,0.4832841045790542,0.09273190633387314,0.451781342159437,0.15297106288219978,0.9967420934251415,0.07442893664309505,0.2632027326744328
30,0,real,0.6166666666666667,0.5,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,0,KC_perm_all,0.7666666666666667,0.55,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,0,KC_perm_within_subtype,0.6666666666666666,0.5,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,0,KCMBON_rewired,0.75,0.5166666666666667,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,1,real,0.6,0.55,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,1,KC_perm_all,0.6166666666666667,0.55,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,1,KC_perm_within_subtype,0.6,0.55,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,1,KCMBON_rewired,0.6166666666666667,0.5666666666666667,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,2,real,0.55,0.4666666666666667,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,2,KC_perm_all,0.7333333333333333,0.5833333333333334,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,2,KC_perm_within_subtype,0.55,0.4666666666666667,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,2,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,3,real,0.8166666666666667,0.4666666666666667,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,3,KC_perm_all,1.0,0.8666666666666667,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,3,KC_perm_within_subtype,0.7833333333333333,0.4166666666666667,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,3,KCMBON_rewired,0.9833333333333333,0.7666666666666667,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,4,real,0.55,0.4666666666666667,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,4,KC_perm_all,0.85,0.7833333333333333,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,4,KC_perm_within_subtype,0.5,0.43333333333333335,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
30,4,KCMBON_rewired,0.7333333333333333,0.55,0.48922962942884685,0.047417725018958086,0.1768057535145751,0.5669796301554171,0.048869353279752434,0.07359041729804959,0.22776494535848196
31,0,real,0.6833333333333333,0.6,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,0,KC_perm_all,0.9166666666666666,0.7833333333333333,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,0,KC_perm_within_subtype,0.7,0.5666666666666667,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,0,KCMBON_rewired,0.8,0.6333333333333333,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,1,real,0.9,0.6166666666666667,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,1,KC_perm_all,0.9833333333333333,0.9333333333333333,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,1,KC_perm_within_subtype,0.8666666666666667,0.48333333333333334,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,1,KCMBON_rewired,0.9666666666666667,0.85,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,2,real,0.8333333333333334,0.7333333333333333,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,2,KC_perm_all,1.0,0.9833333333333333,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,2,KC_perm_within_subtype,0.8333333333333334,0.6166666666666667,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,2,KCMBON_rewired,0.95,0.9333333333333333,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,3,real,0.9166666666666666,0.7333333333333333,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,3,KC_perm_all,1.0,1.0,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,3,KC_perm_within_subtype,0.8833333333333333,0.7,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,3,KCMBON_rewired,0.9833333333333333,0.95,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,4,real,0.8,0.5333333333333333,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,4,KC_perm_all,1.0,1.0,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,4,KC_perm_within_subtype,0.9166666666666666,0.6166666666666667,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
31,4,KCMBON_rewired,1.0,0.9833333333333333,0.35013183280014837,0.0315388221924121,0.14586565958450712,0.4028374675665899,0.2319875529515124,0.08124610285272116,0.013349873131129404
32,0,real,0.7333333333333333,0.48333333333333334,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,0,KC_perm_all,0.8833333333333333,0.6166666666666667,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,0,KC_perm_within_subtype,0.7,0.48333333333333334,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,0,KCMBON_rewired,0.85,0.5166666666666667,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,1,real,0.6666666666666666,0.5666666666666667,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,1,KC_perm_all,0.6833333333333333,0.5666666666666667,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,1,KC_perm_within_subtype,0.6666666666666666,0.5666666666666667,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,1,KCMBON_rewired,0.7,0.5666666666666667,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,2,real,0.5166666666666667,0.45,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,2,KC_perm_all,0.85,0.7833333333333333,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,2,KC_perm_within_subtype,0.5333333333333333,0.43333333333333335,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,2,KCMBON_rewired,0.8166666666666667,0.7833333333333333,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,3,real,0.6333333333333333,0.55,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,3,KC_perm_all,0.7166666666666667,0.55,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,3,KC_perm_within_subtype,0.6333333333333333,0.55,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,3,KCMBON_rewired,0.7,0.55,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,4,real,0.7666666666666667,0.48333333333333334,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,4,KC_perm_all,0.9,0.6833333333333333,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,4,KC_perm_within_subtype,0.6833333333333333,0.4666666666666667,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
32,4,KCMBON_rewired,0.85,0.5333333333333333,0.36437230377392715,0.04993330701043395,0.13206388507457006,0.14638183667099255,0.8130350080307519,0.14746829756782823,0.19679966120596712
33,0,real,0.7666666666666667,0.5,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,0,KC_perm_all,0.95,0.6166666666666667,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,0,KC_perm_within_subtype,0.8166666666666667,0.48333333333333334,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,0,KCMBON_rewired,0.9333333333333333,0.5,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,1,real,0.7166666666666667,0.5166666666666667,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,1,KC_perm_all,0.8833333333333333,0.6,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,1,KC_perm_within_subtype,0.6833333333333333,0.5166666666666667,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,1,KCMBON_rewired,0.8,0.5333333333333333,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,2,real,0.8666666666666667,0.4666666666666667,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,2,KC_perm_all,0.95,0.6333333333333333,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,2,KC_perm_within_subtype,0.8666666666666667,0.4666666666666667,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,2,KCMBON_rewired,0.9666666666666667,0.48333333333333334,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,3,real,0.8166666666666667,0.4666666666666667,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,3,KC_perm_all,0.9166666666666666,0.6333333333333333,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,3,KC_perm_within_subtype,0.7666666666666667,0.43333333333333335,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,3,KCMBON_rewired,0.8833333333333333,0.6,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,4,real,0.7,0.5166666666666667,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,4,KC_perm_all,0.9,0.5833333333333334,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,4,KC_perm_within_subtype,0.7333333333333333,0.5166666666666667,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
33,4,KCMBON_rewired,0.7666666666666667,0.5166666666666667,0.4254843709884502,0.04127429078364493,0.5435284058286919,0.7069329858013937,0.5198656972749709,0.13216141927639696,0.07029340837210468
34,0,real,0.7166666666666667,0.5166666666666667,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,0,KC_perm_all,0.9166666666666666,0.6333333333333333,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,0,KC_perm_within_subtype,0.6666666666666666,0.5166666666666667,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,0,KCMBON_rewired,0.85,0.6,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,1,real,0.65,0.5166666666666667,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,1,KC_perm_all,0.9333333333333333,0.65,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,1,KC_perm_within_subtype,0.6666666666666666,0.4666666666666667,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,1,KCMBON_rewired,0.9666666666666667,0.7333333333333333,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,2,real,0.75,0.5166666666666667,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,2,KC_perm_all,0.9833333333333333,0.8833333333333333,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,2,KC_perm_within_subtype,0.75,0.4666666666666667,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,2,KCMBON_rewired,0.9666666666666667,0.7666666666666667,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,3,real,0.7333333333333333,0.5,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,3,KC_perm_all,0.95,0.65,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,3,KC_perm_within_subtype,0.8333333333333334,0.48333333333333334,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,3,KCMBON_rewired,0.95,0.5333333333333333,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,4,real,0.5833333333333334,0.48333333333333334,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,4,KC_perm_all,0.9,0.6666666666666666,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,4,KC_perm_within_subtype,0.5666666666666667,0.4666666666666667,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
34,4,KCMBON_rewired,0.8166666666666667,0.5333333333333333,0.4651537597762855,0.039427687090613076,0.10204845807792118,0.08166437183401963,0.16321048985770173,0.06870787948688926,0.2306547435102389
35,0,real,0.5833333333333334,0.5666666666666667,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,0,KC_perm_all,0.6,0.5666666666666667,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,0,KC_perm_within_subtype,0.5833333333333334,0.5666666666666667,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,0,KCMBON_rewired,0.6,0.5666666666666667,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,1,real,0.6166666666666667,0.4166666666666667,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,1,KC_perm_all,0.7166666666666667,0.43333333333333335,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,1,KC_perm_within_subtype,0.6166666666666667,0.4166666666666667,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,1,KCMBON_rewired,0.7,0.4166666666666667,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,2,real,0.48333333333333334,0.48333333333333334,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,2,KC_perm_all,0.55,0.48333333333333334,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,2,KC_perm_within_subtype,0.48333333333333334,0.48333333333333334,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,2,KCMBON_rewired,0.5166666666666667,0.48333333333333334,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,3,real,0.55,0.55,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,3,KC_perm_all,0.6166666666666667,0.55,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,3,KC_perm_within_subtype,0.55,0.55,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,3,KCMBON_rewired,0.6,0.55,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,4,real,0.48333333333333334,0.4666666666666667,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,4,KC_perm_all,0.5333333333333333,0.4666666666666667,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,4,KC_perm_within_subtype,0.48333333333333334,0.4666666666666667,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
35,4,KCMBON_rewired,0.48333333333333334,0.4666666666666667,0.4607317628977609,0.1021594307896513,0.20547622556521397,0.9053906433769838,0.2528993868855379,0.15650902042773962,0.1882565351160802
37,0,real,0.48333333333333334,0.48333333333333334,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,0,KC_perm_all,0.48333333333333334,0.48333333333333334,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,0,KC_perm_within_subtype,0.48333333333333334,0.48333333333333334,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,0,KCMBON_rewired,0.48333333333333334,0.48333333333333334,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,1,real,0.4666666666666667,0.4666666666666667,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,1,KC_perm_all,0.5166666666666667,0.4666666666666667,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,1,KC_perm_within_subtype,0.4666666666666667,0.4666666666666667,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,1,KCMBON_rewired,0.5333333333333333,0.4666666666666667,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,2,real,0.5666666666666667,0.5666666666666667,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,2,KC_perm_all,0.6833333333333333,0.5666666666666667,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,2,KC_perm_within_subtype,0.5666666666666667,0.5666666666666667,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,2,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,3,real,0.6833333333333333,0.55,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,3,KC_perm_all,0.7833333333333333,0.55,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,3,KC_perm_within_subtype,0.7,0.55,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,3,KCMBON_rewired,0.7666666666666667,0.55,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,4,real,0.5166666666666667,0.5,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,4,KC_perm_all,0.6166666666666667,0.5,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,4,KC_perm_within_subtype,0.5166666666666667,0.5,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
37,4,KCMBON_rewired,0.5833333333333334,0.5,0.40286380477207007,0.13475949673184517,0.52693071241434,0.5144491829385388,0.5316802316240052,0.09004544531579975,0.293787228986772
36,0,real,0.6166666666666667,0.5666666666666667,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,0,KC_perm_all,0.6833333333333333,0.5666666666666667,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,0,KC_perm_within_subtype,0.6166666666666667,0.5666666666666667,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,0,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,1,real,0.7,0.55,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,1,KC_perm_all,0.8166666666666667,0.55,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,1,KC_perm_within_subtype,0.7333333333333333,0.55,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,1,KCMBON_rewired,0.8333333333333334,0.55,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,2,real,0.6166666666666667,0.43333333333333335,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,2,KC_perm_all,0.9333333333333333,0.65,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,2,KC_perm_within_subtype,0.6333333333333333,0.43333333333333335,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,2,KCMBON_rewired,0.8166666666666667,0.5,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,3,real,0.55,0.5333333333333333,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,3,KC_perm_all,0.7333333333333333,0.5333333333333333,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,3,KC_perm_within_subtype,0.5666666666666667,0.5333333333333333,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,3,KCMBON_rewired,0.7333333333333333,0.5333333333333333,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,4,real,0.6333333333333333,0.5333333333333333,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,4,KC_perm_all,0.8,0.5333333333333333,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,4,KC_perm_within_subtype,0.6333333333333333,0.5333333333333333,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
36,4,KCMBON_rewired,0.7166666666666667,0.5333333333333333,0.41798447329695054,0.09464335581020415,0.1596975186364645,0.11731282217027109,0.9817703725305867,0.0672512244349383,0.12246961779474469
39,0,real,0.5833333333333334,0.4,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,0,KC_perm_all,0.7666666666666667,0.4,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,0,KC_perm_within_subtype,0.6166666666666667,0.4,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,0,KCMBON_rewired,0.7,0.4,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,1,real,0.6333333333333333,0.48333333333333334,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,1,KC_perm_all,0.8,0.48333333333333334,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,1,KC_perm_within_subtype,0.6166666666666667,0.48333333333333334,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,1,KCMBON_rewired,0.8166666666666667,0.48333333333333334,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,2,real,0.5,0.5,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,2,KC_perm_all,0.6166666666666667,0.5,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,2,KC_perm_within_subtype,0.5166666666666667,0.5,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,2,KCMBON_rewired,0.5666666666666667,0.5,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,3,real,0.43333333333333335,0.38333333333333336,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,3,KC_perm_all,0.5333333333333333,0.38333333333333336,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,3,KC_perm_within_subtype,0.38333333333333336,0.38333333333333336,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,3,KCMBON_rewired,0.5,0.38333333333333336,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,4,real,0.6,0.5166666666666667,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,4,KC_perm_all,0.6666666666666666,0.5166666666666667,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,4,KC_perm_within_subtype,0.6333333333333333,0.5166666666666667,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
39,4,KCMBON_rewired,0.6333333333333333,0.5166666666666667,0.37133491539954266,0.13912869693464977,0.1913424914640768,0.7817474776897197,0.05415398583180074,0.2194929778187342,0.1977277538819759
38,0,real,0.5166666666666667,0.5166666666666667,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,0,KC_perm_all,0.6333333333333333,0.5166666666666667,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,0,KC_perm_within_subtype,0.5166666666666667,0.5166666666666667,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,0,KCMBON_rewired,0.5833333333333334,0.5166666666666667,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,1,real,0.5333333333333333,0.4666666666666667,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,1,KC_perm_all,0.6333333333333333,0.4666666666666667,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,1,KC_perm_within_subtype,0.5333333333333333,0.4666666666666667,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,1,KCMBON_rewired,0.6666666666666666,0.4666666666666667,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,2,real,0.5333333333333333,0.45,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,2,KC_perm_all,0.7166666666666667,0.45,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,2,KC_perm_within_subtype,0.5166666666666667,0.45,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,2,KCMBON_rewired,0.6666666666666666,0.45,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,3,real,0.48333333333333334,0.48333333333333334,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,3,KC_perm_all,0.7833333333333333,0.48333333333333334,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,3,KC_perm_within_subtype,0.5,0.48333333333333334,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,3,KCMBON_rewired,0.7333333333333333,0.48333333333333334,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,4,real,0.5,0.4666666666666667,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,4,KC_perm_all,0.5166666666666667,0.4666666666666667,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,4,KC_perm_within_subtype,0.5,0.4666666666666667,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
38,4,KCMBON_rewired,0.5,0.4666666666666667,0.4522392318368075,0.14561975089828563,0.12950870167336156,0.7628004040383585,0.4932677765674884,0.06964893719511595,0.2827231244298878
41,0,real,0.5833333333333334,0.4,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,0,KC_perm_all,0.7833333333333333,0.4666666666666667,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,0,KC_perm_within_subtype,0.6,0.4,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,0,KCMBON_rewired,0.7166666666666667,0.4,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,1,real,0.6833333333333333,0.48333333333333334,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,1,KC_perm_all,0.8333333333333334,0.48333333333333334,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,1,KC_perm_within_subtype,0.6166666666666667,0.48333333333333334,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,1,KCMBON_rewired,0.85,0.48333333333333334,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,2,real,0.5666666666666667,0.5,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,2,KC_perm_all,0.8,0.5166666666666667,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,2,KC_perm_within_subtype,0.5333333333333333,0.5,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,2,KCMBON_rewired,0.75,0.5,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,3,real,0.48333333333333334,0.38333333333333336,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,3,KC_perm_all,0.6166666666666667,0.4666666666666667,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,3,KC_perm_within_subtype,0.4666666666666667,0.38333333333333336,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,3,KCMBON_rewired,0.6,0.4166666666666667,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,4,real,0.6,0.5166666666666667,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,4,KC_perm_all,0.6833333333333333,0.5166666666666667,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,4,KC_perm_within_subtype,0.6166666666666667,0.5166666666666667,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
41,4,KCMBON_rewired,0.65,0.5166666666666667,0.49397301240680924,0.04523291697861453,0.4612274269767277,0.3680892280514313,0.9021104711615185,0.21904280803788231,0.2894686745444307
40,0,real,0.65,0.48333333333333334,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,0,KC_perm_all,0.85,0.6166666666666667,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,0,KC_perm_within_subtype,0.6333333333333333,0.48333333333333334,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,0,KCMBON_rewired,0.75,0.5333333333333333,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,1,real,0.6333333333333333,0.6,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,1,KC_perm_all,0.7,0.6,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,1,KC_perm_within_subtype,0.65,0.6,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,1,KCMBON_rewired,0.6833333333333333,0.6,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,2,real,0.6833333333333333,0.65,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,2,KC_perm_all,0.7,0.65,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,2,KC_perm_within_subtype,0.6833333333333333,0.65,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,2,KCMBON_rewired,0.7,0.65,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,3,real,0.5666666666666667,0.5,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,3,KC_perm_all,0.8333333333333334,0.8166666666666667,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,3,KC_perm_within_subtype,0.5666666666666667,0.43333333333333335,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,3,KCMBON_rewired,0.8,0.75,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,4,real,0.6166666666666667,0.5666666666666667,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,4,KC_perm_all,0.7333333333333333,0.5833333333333334,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,4,KC_perm_within_subtype,0.65,0.5666666666666667,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
40,4,KCMBON_rewired,0.7166666666666667,0.5666666666666667,0.37863799396106634,0.05222721575178157,0.2927997751934287,0.6988671772824943,0.8655046679643348,0.05323999071803606,0.2401020850724015
42,0,real,0.5833333333333334,0.38333333333333336,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,0,KC_perm_all,0.7666666666666667,0.38333333333333336,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,0,KC_perm_within_subtype,0.6,0.38333333333333336,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,0,KCMBON_rewired,0.7333333333333333,0.38333333333333336,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,1,real,0.6666666666666666,0.6166666666666667,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,1,KC_perm_all,0.7333333333333333,0.6166666666666667,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,1,KC_perm_within_subtype,0.6833333333333333,0.6166666666666667,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,1,KCMBON_rewired,0.7333333333333333,0.6166666666666667,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,2,real,0.45,0.43333333333333335,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,2,KC_perm_all,0.6166666666666667,0.43333333333333335,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,2,KC_perm_within_subtype,0.4666666666666667,0.43333333333333335,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,2,KCMBON_rewired,0.55,0.43333333333333335,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,3,real,0.75,0.5833333333333334,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,3,KC_perm_all,0.7833333333333333,0.5833333333333334,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,3,KC_perm_within_subtype,0.75,0.5833333333333334,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,3,KCMBON_rewired,0.7833333333333333,0.5833333333333334,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,4,real,0.55,0.48333333333333334,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,4,KC_perm_all,0.6833333333333333,0.48333333333333334,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,4,KC_perm_within_subtype,0.5666666666666667,0.48333333333333334,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
42,4,KCMBON_rewired,0.6333333333333333,0.48333333333333334,0.46817639357772245,0.0666398774094495,0.8114320161622587,0.8935206463332716,0.011361687008784406,0.186784071466634,0.08613589444998636
43,0,real,0.5333333333333333,0.48333333333333334,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,0,KC_perm_all,0.8166666666666667,0.6833333333333333,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,0,KC_perm_within_subtype,0.5333333333333333,0.45,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,0,KCMBON_rewired,0.7333333333333333,0.55,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,1,real,0.75,0.6666666666666666,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,1,KC_perm_all,0.7666666666666667,0.6666666666666666,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,1,KC_perm_within_subtype,0.7333333333333333,0.6666666666666666,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,1,KCMBON_rewired,0.75,0.6666666666666666,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,2,real,0.75,0.5333333333333333,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,2,KC_perm_all,0.8833333333333333,0.55,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,2,KC_perm_within_subtype,0.7166666666666667,0.5333333333333333,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,2,KCMBON_rewired,0.8833333333333333,0.5333333333333333,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,3,real,0.7333333333333333,0.5833333333333334,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,3,KC_perm_all,0.7833333333333333,0.5833333333333334,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,3,KC_perm_within_subtype,0.7,0.5833333333333334,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,3,KCMBON_rewired,0.7333333333333333,0.5833333333333334,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,4,real,0.6666666666666666,0.5833333333333334,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,4,KC_perm_all,0.7,0.5833333333333334,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,4,KC_perm_within_subtype,0.6666666666666666,0.5833333333333334,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
43,4,KCMBON_rewired,0.7,0.5833333333333334,0.41569422986398863,0.051861637908886926,0.19334107710520199,0.41657910654183616,0.9525757320173182,0.07495971808263847,0.15442147948374915
44,0,real,0.85,0.5,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,0,KC_perm_all,0.9166666666666666,0.8166666666666667,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,0,KC_perm_within_subtype,0.8333333333333334,0.48333333333333334,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,0,KCMBON_rewired,0.9166666666666666,0.6333333333333333,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,1,real,0.7333333333333333,0.5666666666666667,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,1,KC_perm_all,0.8333333333333334,0.6666666666666666,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,1,KC_perm_within_subtype,0.7166666666666667,0.5166666666666667,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,1,KCMBON_rewired,0.85,0.65,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,2,real,0.7833333333333333,0.6,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,2,KC_perm_all,0.9166666666666666,0.6833333333333333,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,2,KC_perm_within_subtype,0.7,0.48333333333333334,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,2,KCMBON_rewired,0.8666666666666667,0.6833333333333333,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,3,real,0.7833333333333333,0.5833333333333334,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,3,KC_perm_all,0.9166666666666666,0.85,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,3,KC_perm_within_subtype,0.75,0.4666666666666667,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,3,KCMBON_rewired,0.85,0.7,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,4,real,0.7166666666666667,0.5333333333333333,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,4,KC_perm_all,0.8833333333333333,0.6333333333333333,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,4,KC_perm_within_subtype,0.7,0.5,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
44,4,KCMBON_rewired,0.8,0.5333333333333333,0.35860194641885806,0.031909462735616116,0.7869633814864353,0.2628200889082866,0.8797715347131033,0.06076390432002243,0.27220168499967684
45,0,real,0.6166666666666667,0.5166666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,0,KC_perm_all,0.7833333333333333,0.5166666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,0,KC_perm_within_subtype,0.6666666666666666,0.5166666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,0,KCMBON_rewired,0.7333333333333333,0.5166666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,1,real,0.4166666666666667,0.4166666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,1,KC_perm_all,0.55,0.4166666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,1,KC_perm_within_subtype,0.4166666666666667,0.4166666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,1,KCMBON_rewired,0.4666666666666667,0.4166666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,2,real,0.4666666666666667,0.43333333333333335,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,2,KC_perm_all,0.5666666666666667,0.45,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,2,KC_perm_within_subtype,0.5,0.43333333333333335,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,2,KCMBON_rewired,0.5333333333333333,0.43333333333333335,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,3,real,0.5,0.4666666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,3,KC_perm_all,0.6333333333333333,0.4666666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,3,KC_perm_within_subtype,0.5,0.4666666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,3,KCMBON_rewired,0.6166666666666667,0.4666666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,4,real,0.55,0.5166666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,4,KC_perm_all,0.5666666666666667,0.5166666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,4,KC_perm_within_subtype,0.55,0.5166666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
45,4,KCMBON_rewired,0.55,0.5166666666666667,0.44674130057065,0.05631421695023358,0.5597332362840964,0.6805583275650645,0.4022742796297757,0.29554022611228076,0.14888181031217523
46,0,real,0.6833333333333333,0.5666666666666667,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,0,KC_perm_all,0.75,0.6,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,0,KC_perm_within_subtype,0.7,0.5666666666666667,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,0,KCMBON_rewired,0.7333333333333333,0.5833333333333334,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,1,real,0.7833333333333333,0.4666666666666667,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,1,KC_perm_all,0.9333333333333333,0.7833333333333333,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,1,KC_perm_within_subtype,0.7333333333333333,0.43333333333333335,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,1,KCMBON_rewired,0.9333333333333333,0.7666666666666667,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,2,real,0.65,0.48333333333333334,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,2,KC_perm_all,0.8333333333333334,0.6666666666666666,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,2,KC_perm_within_subtype,0.6833333333333333,0.48333333333333334,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,2,KCMBON_rewired,0.7666666666666667,0.6,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,3,real,0.65,0.48333333333333334,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,3,KC_perm_all,0.8666666666666667,0.6666666666666666,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,3,KC_perm_within_subtype,0.65,0.48333333333333334,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,3,KCMBON_rewired,0.8333333333333334,0.5666666666666667,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,4,real,0.65,0.5,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,4,KC_perm_all,0.9,0.6666666666666666,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,4,KC_perm_within_subtype,0.6666666666666666,0.48333333333333334,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
46,4,KCMBON_rewired,0.8666666666666667,0.5333333333333333,0.4310963161955977,0.032676435005666776,0.30662886379727405,0.9237214711836782,0.6383233292058169,0.16605140900905668,0.11242817685704963
47,0,real,0.8333333333333334,0.4666666666666667,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,0,KC_perm_all,1.0,0.9666666666666667,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,0,KC_perm_within_subtype,0.8333333333333334,0.4666666666666667,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,0,KCMBON_rewired,1.0,0.9166666666666666,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,1,real,0.6,0.5,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,1,KC_perm_all,0.75,0.6,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,1,KC_perm_within_subtype,0.6166666666666667,0.5,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,1,KCMBON_rewired,0.7666666666666667,0.6,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,2,real,0.6666666666666666,0.5,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,2,KC_perm_all,0.9333333333333333,0.6666666666666666,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,2,KC_perm_within_subtype,0.65,0.48333333333333334,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,2,KCMBON_rewired,0.8666666666666667,0.6166666666666667,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,3,real,0.7,0.6,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,3,KC_perm_all,0.85,0.6666666666666666,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,3,KC_perm_within_subtype,0.6833333333333333,0.6,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,3,KCMBON_rewired,0.7833333333333333,0.6,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,4,real,0.6333333333333333,0.5166666666666667,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,4,KC_perm_all,0.7833333333333333,0.5666666666666667,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,4,KC_perm_within_subtype,0.7,0.5166666666666667,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
47,4,KCMBON_rewired,0.7666666666666667,0.55,0.3988857878336538,0.030644057895544304,0.5172792522476285,0.6564794793660088,0.4612423386301402,0.23607910091945286,0.019388864522513403
48,0,real,0.5833333333333334,0.43333333333333335,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,0,KC_perm_all,0.8166666666666667,0.7833333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,0,KC_perm_within_subtype,0.55,0.4,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,0,KCMBON_rewired,0.7666666666666667,0.75,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,1,real,0.65,0.5333333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,1,KC_perm_all,0.8,0.5333333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,1,KC_perm_within_subtype,0.7,0.5333333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,1,KCMBON_rewired,0.7666666666666667,0.5333333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,2,real,0.5333333333333333,0.4666666666666667,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,2,KC_perm_all,0.75,0.6,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,2,KC_perm_within_subtype,0.5333333333333333,0.45,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,2,KCMBON_rewired,0.7166666666666667,0.5333333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,3,real,0.6,0.5333333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,3,KC_perm_all,0.7666666666666667,0.5333333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,3,KC_perm_within_subtype,0.6666666666666666,0.5333333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,3,KCMBON_rewired,0.7666666666666667,0.5333333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,4,real,0.6,0.5333333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,4,KC_perm_all,0.6833333333333333,0.5333333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,4,KC_perm_within_subtype,0.6,0.5333333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
48,4,KCMBON_rewired,0.6333333333333333,0.5333333333333333,0.3849281103035507,0.0686673214300393,0.17406155186138977,0.1617296876319426,0.9174669698590147,0.18410632165456825,0.18676386073000598
49,0,real,0.5166666666666667,0.43333333333333335,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,0,KC_perm_all,0.7333333333333333,0.6166666666666667,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,0,KC_perm_within_subtype,0.5333333333333333,0.43333333333333335,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,0,KCMBON_rewired,0.7,0.48333333333333334,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,1,real,0.65,0.4666666666666667,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,1,KC_perm_all,0.8833333333333333,0.8666666666666667,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,1,KC_perm_within_subtype,0.6166666666666667,0.4,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,1,KCMBON_rewired,0.8666666666666667,0.8666666666666667,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,2,real,0.75,0.55,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,2,KC_perm_all,0.85,0.55,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,2,KC_perm_within_subtype,0.75,0.55,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,2,KCMBON_rewired,0.8166666666666667,0.55,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,3,real,0.5833333333333334,0.5166666666666667,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,3,KC_perm_all,0.6833333333333333,0.5333333333333333,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,3,KC_perm_within_subtype,0.55,0.5166666666666667,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,3,KCMBON_rewired,0.65,0.5166666666666667,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,4,real,0.7166666666666667,0.6666666666666666,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,4,KC_perm_all,0.7333333333333333,0.6666666666666666,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,4,KC_perm_within_subtype,0.7166666666666667,0.6666666666666666,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
49,4,KCMBON_rewired,0.7333333333333333,0.6666666666666666,0.4142343535862709,0.0651986924867249,0.14098070762752316,0.8199614995856799,0.3855750303918455,0.13536893456443688,0.05163942480655037
50,0,real,0.6,0.5833333333333334,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,0,KC_perm_all,0.65,0.5833333333333334,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,0,KC_perm_within_subtype,0.6,0.5833333333333334,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,0,KCMBON_rewired,0.65,0.5833333333333334,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,1,real,0.5833333333333334,0.4166666666666667,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,1,KC_perm_all,0.8,0.45,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,1,KC_perm_within_subtype,0.5833333333333334,0.4166666666666667,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,1,KCMBON_rewired,0.8166666666666667,0.43333333333333335,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,2,real,0.6,0.5166666666666667,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,2,KC_perm_all,0.7,0.5333333333333333,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,2,KC_perm_within_subtype,0.6,0.5166666666666667,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,2,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,3,real,0.55,0.55,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,3,KC_perm_all,0.5833333333333334,0.55,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,3,KC_perm_within_subtype,0.55,0.55,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,3,KCMBON_rewired,0.5833333333333334,0.55,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,4,real,0.5166666666666667,0.48333333333333334,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,4,KC_perm_all,0.7166666666666667,0.5166666666666667,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,4,KC_perm_within_subtype,0.5,0.48333333333333334,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
50,4,KCMBON_rewired,0.65,0.48333333333333334,0.4855961425353532,0.04996933889317551,0.6704038760632415,0.8577394267897784,0.7270065956565666,0.05937051482434915,0.11893746996294521
51,0,real,0.6,0.45,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,0,KC_perm_all,0.7833333333333333,0.45,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,0,KC_perm_within_subtype,0.5833333333333334,0.45,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,0,KCMBON_rewired,0.7333333333333333,0.45,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,1,real,0.5,0.48333333333333334,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,1,KC_perm_all,0.6333333333333333,0.48333333333333334,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,1,KC_perm_within_subtype,0.5,0.48333333333333334,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,1,KCMBON_rewired,0.6333333333333333,0.48333333333333334,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,2,real,0.4666666666666667,0.36666666666666664,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,2,KC_perm_all,0.5666666666666667,0.36666666666666664,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,2,KC_perm_within_subtype,0.4666666666666667,0.36666666666666664,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,2,KCMBON_rewired,0.5166666666666667,0.36666666666666664,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,3,real,0.48333333333333334,0.43333333333333335,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,3,KC_perm_all,0.6833333333333333,0.43333333333333335,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,3,KC_perm_within_subtype,0.5166666666666667,0.43333333333333335,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,3,KCMBON_rewired,0.6,0.43333333333333335,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,4,real,0.5833333333333334,0.55,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,4,KC_perm_all,0.75,0.55,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,4,KC_perm_within_subtype,0.5833333333333334,0.55,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
51,4,KCMBON_rewired,0.7,0.55,0.4378219124483832,0.11663171579645273,0.6829780722759994,0.09198491344800598,0.025349441580596644,0.06404810317895662,0.21632609126638608
52,0,real,0.7166666666666667,0.5,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,0,KC_perm_all,0.9666666666666667,0.65,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,0,KC_perm_within_subtype,0.7833333333333333,0.5,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,0,KCMBON_rewired,0.9166666666666666,0.55,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,1,real,0.7333333333333333,0.5,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,1,KC_perm_all,0.9166666666666666,0.6333333333333333,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,1,KC_perm_within_subtype,0.7833333333333333,0.5,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,1,KCMBON_rewired,0.9,0.5333333333333333,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,2,real,0.5333333333333333,0.4666666666666667,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,2,KC_perm_all,0.7666666666666667,0.7333333333333333,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,2,KC_perm_within_subtype,0.5166666666666667,0.4666666666666667,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,2,KCMBON_rewired,0.7166666666666667,0.65,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,3,real,0.65,0.45,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,3,KC_perm_all,0.9666666666666667,0.8833333333333333,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,3,KC_perm_within_subtype,0.6333333333333333,0.4666666666666667,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,3,KCMBON_rewired,0.9333333333333333,0.8833333333333333,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,4,real,0.6666666666666666,0.5333333333333333,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,4,KC_perm_all,0.9166666666666666,0.6166666666666667,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,4,KC_perm_within_subtype,0.6333333333333333,0.5333333333333333,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
52,4,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.45963693314357296,0.03098657342874014,0.1174726719809417,0.10387827235527868,0.6924638812413374,0.19600639553511004,0.1929322779975034
53,0,real,0.6166666666666667,0.55,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,0,KC_perm_all,0.6833333333333333,0.55,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,0,KC_perm_within_subtype,0.6333333333333333,0.55,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,0,KCMBON_rewired,0.6666666666666666,0.55,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,1,real,0.65,0.6166666666666667,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,1,KC_perm_all,0.6666666666666666,0.6166666666666667,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,1,KC_perm_within_subtype,0.65,0.6166666666666667,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,1,KCMBON_rewired,0.6666666666666666,0.6166666666666667,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,2,real,0.5666666666666667,0.5,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,2,KC_perm_all,0.6333333333333333,0.5,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,2,KC_perm_within_subtype,0.5833333333333334,0.5,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,2,KCMBON_rewired,0.6333333333333333,0.5,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,3,real,0.6166666666666667,0.5666666666666667,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,3,KC_perm_all,0.7,0.5666666666666667,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,3,KC_perm_within_subtype,0.6333333333333333,0.5666666666666667,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,3,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,4,real,0.6666666666666666,0.5666666666666667,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,4,KC_perm_all,0.7833333333333333,0.5666666666666667,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,4,KC_perm_within_subtype,0.6666666666666666,0.5666666666666667,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
53,4,KCMBON_rewired,0.75,0.5666666666666667,0.49976107626586386,0.0738002763232595,0.6577767694426335,0.7982261535191401,0.1773313448944627,0.08520343590755368,0.1322027185958853
54,0,real,0.6,0.5,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,0,KC_perm_all,0.7666666666666667,0.5,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,0,KC_perm_within_subtype,0.6333333333333333,0.5,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,0,KCMBON_rewired,0.7166666666666667,0.5,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,1,real,0.6333333333333333,0.55,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,1,KC_perm_all,0.7333333333333333,0.55,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,1,KC_perm_within_subtype,0.6166666666666667,0.55,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,1,KCMBON_rewired,0.7333333333333333,0.55,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,2,real,0.6833333333333333,0.5,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,2,KC_perm_all,0.7166666666666667,0.5,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,2,KC_perm_within_subtype,0.7,0.5,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,2,KCMBON_rewired,0.7166666666666667,0.5,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,3,real,0.5666666666666667,0.55,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,3,KC_perm_all,0.75,0.55,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,3,KC_perm_within_subtype,0.6,0.55,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,3,KCMBON_rewired,0.65,0.55,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,4,real,0.5666666666666667,0.5,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,4,KC_perm_all,0.65,0.5,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,4,KC_perm_within_subtype,0.5666666666666667,0.5,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
54,4,KCMBON_rewired,0.6166666666666667,0.5,0.35321760506282723,0.14643528721947688,0.2407353269027612,0.11619713951304805,0.9671206577856756,0.10271719993900369,0.14407391271691056
55,0,real,0.7,0.4166666666666667,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,0,KC_perm_all,0.7833333333333333,0.5,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,0,KC_perm_within_subtype,0.6333333333333333,0.4,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,0,KCMBON_rewired,0.75,0.4166666666666667,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,1,real,0.6166666666666667,0.5666666666666667,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,1,KC_perm_all,0.6333333333333333,0.5666666666666667,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,1,KC_perm_within_subtype,0.6166666666666667,0.5666666666666667,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,1,KCMBON_rewired,0.65,0.5666666666666667,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,2,real,0.6,0.4666666666666667,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,2,KC_perm_all,0.65,0.48333333333333334,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,2,KC_perm_within_subtype,0.55,0.4666666666666667,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,2,KCMBON_rewired,0.65,0.4666666666666667,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,3,real,0.5333333333333333,0.5,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,3,KC_perm_all,0.6166666666666667,0.5333333333333333,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,3,KC_perm_within_subtype,0.5333333333333333,0.5,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,3,KCMBON_rewired,0.6166666666666667,0.5,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,4,real,0.6666666666666666,0.5833333333333334,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,4,KC_perm_all,0.7333333333333333,0.5833333333333334,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,4,KC_perm_within_subtype,0.7,0.5833333333333334,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
55,4,KCMBON_rewired,0.7166666666666667,0.5833333333333334,0.35974349974013775,0.05876684920976758,0.7662367358814743,0.0444290026611609,0.6872467998960041,0.09859506268430833,0.24255515334255337
56,0,real,0.6333333333333333,0.5333333333333333,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,0,KC_perm_all,0.65,0.5333333333333333,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,0,KC_perm_within_subtype,0.6333333333333333,0.5333333333333333,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,0,KCMBON_rewired,0.65,0.5333333333333333,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,1,real,0.48333333333333334,0.48333333333333334,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,1,KC_perm_all,0.5333333333333333,0.48333333333333334,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,1,KC_perm_within_subtype,0.48333333333333334,0.48333333333333334,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,1,KCMBON_rewired,0.5166666666666667,0.48333333333333334,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,2,real,0.55,0.55,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,2,KC_perm_all,0.5666666666666667,0.55,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,2,KC_perm_within_subtype,0.55,0.55,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,2,KCMBON_rewired,0.5666666666666667,0.55,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,3,real,0.5,0.5,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,3,KC_perm_all,0.5833333333333334,0.5,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,3,KC_perm_within_subtype,0.5,0.5,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,3,KCMBON_rewired,0.55,0.5,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,4,real,0.43333333333333335,0.4,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,4,KC_perm_all,0.6833333333333333,0.4,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,4,KC_perm_within_subtype,0.4166666666666667,0.4,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
56,4,KCMBON_rewired,0.6,0.4,0.4246369459648343,0.12252664657669818,0.5002453605730512,0.7200370518627092,0.6772276745197472,0.15407253743172294,0.24564295262199867
57,0,real,0.6166666666666667,0.6,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,0,KC_perm_all,0.6333333333333333,0.6,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,0,KC_perm_within_subtype,0.6166666666666667,0.6,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,0,KCMBON_rewired,0.6166666666666667,0.6,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,1,real,0.5666666666666667,0.5,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,1,KC_perm_all,0.6333333333333333,0.5,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,1,KC_perm_within_subtype,0.5666666666666667,0.5,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,1,KCMBON_rewired,0.6333333333333333,0.5,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,2,real,0.5833333333333334,0.5666666666666667,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,2,KC_perm_all,0.6166666666666667,0.5666666666666667,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,2,KC_perm_within_subtype,0.5833333333333334,0.5666666666666667,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,2,KCMBON_rewired,0.6166666666666667,0.5666666666666667,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,3,real,0.6666666666666666,0.6166666666666667,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,3,KC_perm_all,0.7333333333333333,0.6166666666666667,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,3,KC_perm_within_subtype,0.6833333333333333,0.6166666666666667,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,3,KCMBON_rewired,0.7333333333333333,0.6166666666666667,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,4,real,0.55,0.5333333333333333,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,4,KC_perm_all,0.5666666666666667,0.5333333333333333,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,4,KC_perm_within_subtype,0.55,0.5333333333333333,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
57,4,KCMBON_rewired,0.55,0.5333333333333333,0.48094107163157657,0.14925522283901,0.3154040967376325,0.6135616917211063,0.3644447597070221,0.10895431261224235,0.1296304301805576
58,0,real,0.7166666666666667,0.5833333333333334,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,0,KC_perm_all,0.9,0.6333333333333333,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,0,KC_perm_within_subtype,0.7333333333333333,0.5833333333333334,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,0,KCMBON_rewired,0.85,0.6,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,1,real,0.7333333333333333,0.6333333333333333,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,1,KC_perm_all,0.7833333333333333,0.6333333333333333,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,1,KC_perm_within_subtype,0.7166666666666667,0.6333333333333333,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,1,KCMBON_rewired,0.7666666666666667,0.6333333333333333,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,2,real,0.75,0.48333333333333334,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,2,KC_perm_all,1.0,0.9666666666666667,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,2,KC_perm_within_subtype,0.7833333333333333,0.45,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,2,KCMBON_rewired,0.9666666666666667,0.95,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,3,real,0.75,0.48333333333333334,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,3,KC_perm_all,0.9,0.85,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,3,KC_perm_within_subtype,0.75,0.48333333333333334,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,3,KCMBON_rewired,0.95,0.85,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,4,real,0.6833333333333333,0.5333333333333333,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,4,KC_perm_all,0.95,0.7166666666666667,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,4,KC_perm_within_subtype,0.7166666666666667,0.5333333333333333,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
58,4,KCMBON_rewired,0.8333333333333334,0.5666666666666667,0.44372281336027763,0.03220404648298346,0.15690480540974094,0.5388227603565866,0.6085462106759731,0.13021849173499497,0.044452642598819994
59,0,real,0.7666666666666667,0.5333333333333333,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,0,KC_perm_all,0.9666666666666667,0.9166666666666666,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,0,KC_perm_within_subtype,0.7333333333333333,0.48333333333333334,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,0,KCMBON_rewired,0.9166666666666666,0.8333333333333334,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,1,real,0.75,0.5833333333333334,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,1,KC_perm_all,0.9833333333333333,0.95,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,1,KC_perm_within_subtype,0.8333333333333334,0.5166666666666667,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,1,KCMBON_rewired,1.0,0.9666666666666667,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,2,real,0.7166666666666667,0.55,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,2,KC_perm_all,0.9,0.65,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,2,KC_perm_within_subtype,0.7333333333333333,0.5166666666666667,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,2,KCMBON_rewired,0.8833333333333333,0.6333333333333333,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,3,real,0.6833333333333333,0.5333333333333333,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,3,KC_perm_all,0.8666666666666667,0.6333333333333333,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,3,KC_perm_within_subtype,0.6333333333333333,0.5166666666666667,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,3,KCMBON_rewired,0.8333333333333334,0.65,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,4,real,0.6333333333333333,0.5166666666666667,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,4,KC_perm_all,0.8,0.7333333333333333,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,4,KC_perm_within_subtype,0.6833333333333333,0.5333333333333333,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
59,4,KCMBON_rewired,0.8,0.6666666666666666,0.4491262075338416,0.03317808780365804,0.2020986721506037,0.19711060774197087,0.9367380471903579,0.05746695690117893,0.18296343823255173
60,0,real,0.8666666666666667,0.5,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,0,KC_perm_all,0.95,0.5666666666666667,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,0,KC_perm_within_subtype,0.85,0.5,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,0,KCMBON_rewired,0.9166666666666666,0.5333333333333333,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,1,real,0.7166666666666667,0.65,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,1,KC_perm_all,0.7833333333333333,0.65,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,1,KC_perm_within_subtype,0.7,0.65,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,1,KCMBON_rewired,0.7666666666666667,0.65,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,2,real,0.7,0.65,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,2,KC_perm_all,0.7333333333333333,0.65,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,2,KC_perm_within_subtype,0.7166666666666667,0.65,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,2,KCMBON_rewired,0.7333333333333333,0.65,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,3,real,0.6333333333333333,0.5333333333333333,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,3,KC_perm_all,0.7333333333333333,0.55,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,3,KC_perm_within_subtype,0.65,0.5333333333333333,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,3,KCMBON_rewired,0.7666666666666667,0.5833333333333334,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,4,real,0.6833333333333333,0.5,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,4,KC_perm_all,0.8166666666666667,0.5833333333333334,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,4,KC_perm_within_subtype,0.6666666666666666,0.5,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
60,4,KCMBON_rewired,0.7833333333333333,0.5166666666666667,0.44634377563824673,0.040488612509652674,0.10553440870889547,0.9827932781969372,0.4162053804076586,0.09206270071192997,0.2180456101475234
61,0,real,0.65,0.45,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,0,KC_perm_all,0.6666666666666666,0.45,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,0,KC_perm_within_subtype,0.6666666666666666,0.45,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,0,KCMBON_rewired,0.6666666666666666,0.45,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,1,real,0.55,0.5,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,1,KC_perm_all,0.6,0.5,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,1,KC_perm_within_subtype,0.55,0.5,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,1,KCMBON_rewired,0.6,0.5,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,2,real,0.7666666666666667,0.5333333333333333,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,2,KC_perm_all,0.8166666666666667,0.5333333333333333,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,2,KC_perm_within_subtype,0.75,0.5333333333333333,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,2,KCMBON_rewired,0.7833333333333333,0.5333333333333333,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,3,real,0.75,0.6833333333333333,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,3,KC_perm_all,0.8333333333333334,0.6833333333333333,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,3,KC_perm_within_subtype,0.75,0.6833333333333333,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,3,KCMBON_rewired,0.7833333333333333,0.6833333333333333,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,4,real,0.5833333333333334,0.5833333333333334,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,4,KC_perm_all,0.5833333333333334,0.5833333333333334,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,4,KC_perm_within_subtype,0.5833333333333334,0.5833333333333334,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
61,4,KCMBON_rewired,0.5833333333333334,0.5833333333333334,0.3475055068705127,0.11243485195209706,0.47894785704384507,0.014941073823263344,0.5412851947772535,0.16963973814897756,0.13535427389972915
62,0,real,0.7166666666666667,0.6166666666666667,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,0,KC_perm_all,0.85,0.6166666666666667,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,0,KC_perm_within_subtype,0.7166666666666667,0.6166666666666667,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,0,KCMBON_rewired,0.8166666666666667,0.6166666666666667,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,1,real,0.65,0.4666666666666667,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,1,KC_perm_all,0.8333333333333334,0.48333333333333334,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,1,KC_perm_within_subtype,0.65,0.4666666666666667,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,1,KCMBON_rewired,0.8,0.4666666666666667,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,2,real,0.5,0.38333333333333336,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,2,KC_perm_all,0.8666666666666667,0.6666666666666666,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,2,KC_perm_within_subtype,0.48333333333333334,0.38333333333333336,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,2,KCMBON_rewired,0.7,0.43333333333333335,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,3,real,0.6333333333333333,0.45,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,3,KC_perm_all,0.75,0.4666666666666667,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,3,KC_perm_within_subtype,0.5666666666666667,0.45,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,3,KCMBON_rewired,0.75,0.45,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,4,real,0.55,0.5166666666666667,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,4,KC_perm_all,0.6666666666666666,0.5166666666666667,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,4,KC_perm_within_subtype,0.55,0.5,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
62,4,KCMBON_rewired,0.6,0.5,0.3902151588720666,0.05528537207212452,0.7189782192789592,0.4271565728254984,0.5524802850679305,0.10488435416614166,0.09123403989642433
63,0,real,0.65,0.5666666666666667,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,0,KC_perm_all,0.75,0.5666666666666667,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,0,KC_perm_within_subtype,0.7,0.5666666666666667,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,0,KCMBON_rewired,0.7333333333333333,0.5666666666666667,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,1,real,0.7666666666666667,0.48333333333333334,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,1,KC_perm_all,0.9166666666666666,0.5833333333333334,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,1,KC_perm_within_subtype,0.7,0.48333333333333334,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,1,KCMBON_rewired,0.8833333333333333,0.5166666666666667,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,2,real,0.5833333333333334,0.45,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,2,KC_perm_all,0.7333333333333333,0.65,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,2,KC_perm_within_subtype,0.6333333333333333,0.45,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,2,KCMBON_rewired,0.65,0.4666666666666667,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,3,real,0.5333333333333333,0.5333333333333333,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,3,KC_perm_all,0.7333333333333333,0.5333333333333333,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,3,KC_perm_within_subtype,0.5333333333333333,0.5333333333333333,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,3,KCMBON_rewired,0.6666666666666666,0.5333333333333333,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,4,real,0.6833333333333333,0.43333333333333335,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,4,KC_perm_all,0.9666666666666667,0.9166666666666666,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,4,KC_perm_within_subtype,0.8,0.36666666666666664,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
63,4,KCMBON_rewired,0.95,0.8666666666666667,0.4368055829767205,0.04162943598635636,0.23389704659322266,0.3035212635900428,0.6174868296681049,0.19764018642857833,0.2048715029502748
64,0,real,0.6,0.4,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,0,KC_perm_all,0.85,0.55,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,0,KC_perm_within_subtype,0.6166666666666667,0.4,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,0,KCMBON_rewired,0.75,0.43333333333333335,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,1,real,0.6,0.55,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,1,KC_perm_all,0.6666666666666666,0.5666666666666667,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,1,KC_perm_within_subtype,0.6166666666666667,0.55,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,1,KCMBON_rewired,0.6333333333333333,0.55,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,2,real,0.6166666666666667,0.5833333333333334,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,2,KC_perm_all,0.7333333333333333,0.5833333333333334,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,2,KC_perm_within_subtype,0.6333333333333333,0.5833333333333334,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,2,KCMBON_rewired,0.7166666666666667,0.5833333333333334,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,3,real,0.5833333333333334,0.4666666666666667,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,3,KC_perm_all,0.6333333333333333,0.4666666666666667,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,3,KC_perm_within_subtype,0.5666666666666667,0.4666666666666667,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,3,KCMBON_rewired,0.6333333333333333,0.4666666666666667,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,4,real,0.65,0.6,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,4,KC_perm_all,0.6666666666666666,0.6,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,4,KC_perm_within_subtype,0.65,0.6,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
64,4,KCMBON_rewired,0.6666666666666666,0.6,0.47816033659046364,0.057078722060389504,0.3513257173072584,0.6849744623039841,0.6276708854400952,0.28443860620744454,0.012284243608293782
65,0,real,0.5333333333333333,0.5333333333333333,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,0,KC_perm_all,0.5666666666666667,0.5333333333333333,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,0,KC_perm_within_subtype,0.5333333333333333,0.5333333333333333,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,0,KCMBON_rewired,0.5666666666666667,0.5333333333333333,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,1,real,0.55,0.55,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,1,KC_perm_all,0.6,0.55,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,1,KC_perm_within_subtype,0.55,0.55,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,1,KCMBON_rewired,0.6,0.55,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,2,real,0.5166666666666667,0.5166666666666667,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,2,KC_perm_all,0.5166666666666667,0.5166666666666667,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,2,KC_perm_within_subtype,0.5166666666666667,0.5166666666666667,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,2,KCMBON_rewired,0.5166666666666667,0.5166666666666667,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,3,real,0.6,0.5,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,3,KC_perm_all,0.6333333333333333,0.5,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,3,KC_perm_within_subtype,0.6,0.5,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,3,KCMBON_rewired,0.6166666666666667,0.5,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,4,real,0.5666666666666667,0.5,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,4,KC_perm_all,0.5666666666666667,0.5,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,4,KC_perm_within_subtype,0.5666666666666667,0.5,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
65,4,KCMBON_rewired,0.5666666666666667,0.5,0.36558484151430515,0.12836650012701095,0.24842454233477418,0.4351222348504465,0.7996744801967826,0.08408424609405982,0.24802719661182382
66,0,real,0.65,0.48333333333333334,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,0,KC_perm_all,0.85,0.65,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,0,KC_perm_within_subtype,0.6333333333333333,0.48333333333333334,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,0,KCMBON_rewired,0.7833333333333333,0.5333333333333333,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,1,real,0.6333333333333333,0.6,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,1,KC_perm_all,0.7166666666666667,0.6166666666666667,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,1,KC_perm_within_subtype,0.65,0.6,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,1,KCMBON_rewired,0.7,0.6166666666666667,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,2,real,0.6833333333333333,0.65,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,2,KC_perm_all,0.7,0.65,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,2,KC_perm_within_subtype,0.6833333333333333,0.65,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,2,KCMBON_rewired,0.7,0.65,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,3,real,0.5833333333333334,0.45,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,3,KC_perm_all,0.8333333333333334,0.7666666666666667,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,3,KC_perm_within_subtype,0.5166666666666667,0.4166666666666667,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,3,KCMBON_rewired,0.8166666666666667,0.6166666666666667,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,4,real,0.6333333333333333,0.5666666666666667,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,4,KC_perm_all,0.7333333333333333,0.5666666666666667,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,4,KC_perm_within_subtype,0.6333333333333333,0.5666666666666667,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
66,4,KCMBON_rewired,0.7333333333333333,0.5666666666666667,0.4679387966003352,0.047249043739534265,0.4209405723289826,0.027415652964891547,0.745089515509393,0.05304797686405351,0.14181299766361152
67,0,real,0.6333333333333333,0.5666666666666667,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,0,KC_perm_all,0.6833333333333333,0.5666666666666667,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,0,KC_perm_within_subtype,0.6333333333333333,0.5666666666666667,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,0,KCMBON_rewired,0.6666666666666666,0.5666666666666667,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,1,real,0.7666666666666667,0.4666666666666667,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,1,KC_perm_all,0.8833333333333333,0.5833333333333334,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,1,KC_perm_within_subtype,0.6833333333333333,0.4666666666666667,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,1,KCMBON_rewired,0.9333333333333333,0.55,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,2,real,0.8,0.43333333333333335,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,2,KC_perm_all,0.95,0.65,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,2,KC_perm_within_subtype,0.7833333333333333,0.43333333333333335,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,2,KCMBON_rewired,0.9166666666666666,0.55,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,3,real,0.85,0.45,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,3,KC_perm_all,0.95,0.7833333333333333,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,3,KC_perm_within_subtype,0.8,0.4,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,3,KCMBON_rewired,0.9333333333333333,0.7666666666666667,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,4,real,0.5666666666666667,0.48333333333333334,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,4,KC_perm_all,0.7333333333333333,0.5833333333333334,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,4,KC_perm_within_subtype,0.55,0.4666666666666667,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
67,4,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.46172505694561894,0.04289041145473141,0.37239263056350763,0.9916477040805458,0.03947741736833614,0.07833515518429644,0.20237614652763794
68,0,real,0.48333333333333334,0.4166666666666667,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,0,KC_perm_all,0.5666666666666667,0.4166666666666667,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,0,KC_perm_within_subtype,0.48333333333333334,0.4166666666666667,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,0,KCMBON_rewired,0.5,0.4166666666666667,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,1,real,0.5833333333333334,0.4,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,1,KC_perm_all,0.8666666666666667,0.4,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,1,KC_perm_within_subtype,0.6,0.4,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,1,KCMBON_rewired,0.8666666666666667,0.4,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,2,real,0.5833333333333334,0.5666666666666667,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,2,KC_perm_all,0.6166666666666667,0.5666666666666667,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,2,KC_perm_within_subtype,0.5833333333333334,0.5666666666666667,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,2,KCMBON_rewired,0.6333333333333333,0.5666666666666667,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,3,real,0.55,0.45,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,3,KC_perm_all,0.5833333333333334,0.45,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,3,KC_perm_within_subtype,0.55,0.45,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,3,KCMBON_rewired,0.5666666666666667,0.45,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,4,real,0.75,0.5,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,4,KC_perm_all,0.9166666666666666,0.5,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,4,KC_perm_within_subtype,0.75,0.5,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
68,4,KCMBON_rewired,0.8166666666666667,0.5,0.39792913986225753,0.10316309698231173,0.2803457539457726,0.9559918783757186,0.3029284721717115,0.2994656560127533,0.09875276330556432
69,0,real,0.65,0.6,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,0,KC_perm_all,0.7,0.6,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,0,KC_perm_within_subtype,0.6333333333333333,0.6,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,0,KCMBON_rewired,0.7,0.6,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,1,real,0.65,0.5,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,1,KC_perm_all,0.8,0.5,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,1,KC_perm_within_subtype,0.6333333333333333,0.5,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,1,KCMBON_rewired,0.8166666666666667,0.5,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,2,real,0.6666666666666666,0.4666666666666667,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,2,KC_perm_all,0.8833333333333333,0.4666666666666667,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,2,KC_perm_within_subtype,0.65,0.4666666666666667,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,2,KCMBON_rewired,0.8333333333333334,0.4666666666666667,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,3,real,0.6166666666666667,0.4666666666666667,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,3,KC_perm_all,0.7166666666666667,0.4666666666666667,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,3,KC_perm_within_subtype,0.6666666666666666,0.4666666666666667,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,3,KCMBON_rewired,0.7,0.48333333333333334,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,4,real,0.6666666666666666,0.6166666666666667,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,4,KC_perm_all,0.6666666666666666,0.6166666666666667,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,4,KC_perm_within_subtype,0.65,0.6166666666666667,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
69,4,KCMBON_rewired,0.6666666666666666,0.6166666666666667,0.34498237724091857,0.1367861671283211,0.11395409697063473,0.8269847582758344,0.5635369781848876,0.07070212090082016,0.15755033585458453
70,0,real,0.8,0.5333333333333333,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,0,KC_perm_all,0.9833333333333333,0.9,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,0,KC_perm_within_subtype,0.75,0.4166666666666667,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,0,KCMBON_rewired,0.85,0.6166666666666667,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,1,real,0.6666666666666666,0.5166666666666667,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,1,KC_perm_all,0.7666666666666667,0.65,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,1,KC_perm_within_subtype,0.5833333333333334,0.48333333333333334,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,1,KCMBON_rewired,0.7666666666666667,0.55,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,2,real,0.6833333333333333,0.5833333333333334,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,2,KC_perm_all,0.7833333333333333,0.6166666666666667,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,2,KC_perm_within_subtype,0.6333333333333333,0.55,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,2,KCMBON_rewired,0.6833333333333333,0.55,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,3,real,0.6666666666666666,0.5333333333333333,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,3,KC_perm_all,0.85,0.6166666666666667,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,3,KC_perm_within_subtype,0.6166666666666667,0.48333333333333334,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,3,KCMBON_rewired,0.7833333333333333,0.5666666666666667,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,4,real,0.6666666666666666,0.5333333333333333,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,4,KC_perm_all,0.8666666666666667,0.65,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,4,KC_perm_within_subtype,0.6166666666666667,0.5,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
70,4,KCMBON_rewired,0.7666666666666667,0.55,0.3688407433286611,0.04336657520558275,0.49038154391767586,0.7574305846488225,0.018998825468884973,0.0725594466903589,0.07849661726572534
71,0,real,0.6,0.5666666666666667,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,0,KC_perm_all,0.6166666666666667,0.5666666666666667,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,0,KC_perm_within_subtype,0.6,0.5666666666666667,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,0,KCMBON_rewired,0.6,0.5666666666666667,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,1,real,0.65,0.48333333333333334,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,1,KC_perm_all,0.9166666666666666,0.75,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,1,KC_perm_within_subtype,0.6666666666666666,0.4666666666666667,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,1,KCMBON_rewired,0.8666666666666667,0.6,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,2,real,0.7166666666666667,0.6,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,2,KC_perm_all,0.8,0.6,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,2,KC_perm_within_subtype,0.7166666666666667,0.6,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,2,KCMBON_rewired,0.7666666666666667,0.6,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,3,real,0.5333333333333333,0.45,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,3,KC_perm_all,0.8,0.6333333333333333,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,3,KC_perm_within_subtype,0.5666666666666667,0.45,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,3,KCMBON_rewired,0.75,0.5666666666666667,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,4,real,0.7333333333333333,0.45,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,4,KC_perm_all,0.8666666666666667,0.5666666666666667,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,4,KC_perm_within_subtype,0.85,0.45,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
71,4,KCMBON_rewired,0.8666666666666667,0.48333333333333334,0.38784851445132407,0.034458517283713665,0.1475546752278788,0.9671591469958469,0.28008413736207444,0.2768041659798228,0.11400088320410218
72,0,real,0.48333333333333334,0.36666666666666664,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,0,KC_perm_all,0.8333333333333334,0.8833333333333333,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,0,KC_perm_within_subtype,0.6,0.38333333333333336,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,0,KCMBON_rewired,0.9,0.8833333333333333,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,1,real,0.6333333333333333,0.4,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,1,KC_perm_all,0.95,0.7833333333333333,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,1,KC_perm_within_subtype,0.6666666666666666,0.4,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,1,KCMBON_rewired,0.9,0.5666666666666667,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,2,real,0.6666666666666666,0.43333333333333335,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,2,KC_perm_all,0.85,0.55,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,2,KC_perm_within_subtype,0.6833333333333333,0.43333333333333335,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,2,KCMBON_rewired,0.8,0.4666666666666667,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,3,real,0.5333333333333333,0.5333333333333333,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,3,KC_perm_all,0.5333333333333333,0.5333333333333333,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,3,KC_perm_within_subtype,0.5333333333333333,0.5333333333333333,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,3,KCMBON_rewired,0.55,0.5333333333333333,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,4,real,0.5,0.48333333333333334,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,4,KC_perm_all,0.6166666666666667,0.48333333333333334,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,4,KC_perm_within_subtype,0.5,0.48333333333333334,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
72,4,KCMBON_rewired,0.5833333333333334,0.48333333333333334,0.36972558728216187,0.0915823924417927,0.13622726951828565,0.9389602707208579,0.7578730168372293,0.24990957558399504,0.033165655588157705
73,0,real,0.7166666666666667,0.6166666666666667,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,0,KC_perm_all,0.9666666666666667,0.85,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,0,KC_perm_within_subtype,0.6333333333333333,0.45,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,0,KCMBON_rewired,0.8,0.6333333333333333,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,1,real,0.85,0.5166666666666667,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,1,KC_perm_all,0.95,0.85,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,1,KC_perm_within_subtype,0.8166666666666667,0.43333333333333335,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,1,KCMBON_rewired,0.9666666666666667,0.8333333333333334,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,2,real,0.6166666666666667,0.55,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,2,KC_perm_all,0.6833333333333333,0.6166666666666667,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,2,KC_perm_within_subtype,0.6166666666666667,0.55,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,2,KCMBON_rewired,0.6833333333333333,0.5833333333333334,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,3,real,0.6666666666666666,0.5666666666666667,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,3,KC_perm_all,0.7666666666666667,0.5666666666666667,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,3,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,3,KCMBON_rewired,0.75,0.5666666666666667,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,4,real,0.85,0.5333333333333333,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,4,KC_perm_all,0.9666666666666667,0.85,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,4,KC_perm_within_subtype,0.85,0.48333333333333334,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
73,4,KCMBON_rewired,0.9666666666666667,0.8,0.401417591061468,0.05270785013418273,0.12905841581527397,0.946650765470098,0.34272967698895357,0.06208198521454504,0.03162626055425734
74,0,real,0.55,0.43333333333333335,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,0,KC_perm_all,0.65,0.43333333333333335,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,0,KC_perm_within_subtype,0.5166666666666667,0.43333333333333335,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,0,KCMBON_rewired,0.6,0.43333333333333335,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,1,real,0.4666666666666667,0.45,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,1,KC_perm_all,0.6,0.45,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,1,KC_perm_within_subtype,0.45,0.45,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,1,KCMBON_rewired,0.6166666666666667,0.45,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,2,real,0.55,0.5,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,2,KC_perm_all,0.6166666666666667,0.5,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,2,KC_perm_within_subtype,0.5333333333333333,0.5,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,2,KCMBON_rewired,0.6166666666666667,0.5,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,3,real,0.7166666666666667,0.5666666666666667,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,3,KC_perm_all,0.7333333333333333,0.5666666666666667,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,3,KC_perm_within_subtype,0.7166666666666667,0.5666666666666667,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,3,KCMBON_rewired,0.7333333333333333,0.5666666666666667,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,4,real,0.43333333333333335,0.4,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,4,KC_perm_all,0.6,0.4,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,4,KC_perm_within_subtype,0.43333333333333335,0.4,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
74,4,KCMBON_rewired,0.5,0.4,0.4069568483956486,0.14242378095202737,0.34011436915067017,0.8123569316062345,0.3154398694271064,0.14394865083458677,0.22367337237933052
75,0,real,0.8,0.38333333333333336,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,0,KC_perm_all,0.9833333333333333,0.9333333333333333,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,0,KC_perm_within_subtype,0.8333333333333334,0.35,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,0,KCMBON_rewired,1.0,0.8,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,1,real,0.5833333333333334,0.55,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,1,KC_perm_all,0.65,0.55,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,1,KC_perm_within_subtype,0.5833333333333334,0.55,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,1,KCMBON_rewired,0.6333333333333333,0.55,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,2,real,0.6,0.48333333333333334,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,2,KC_perm_all,0.9,0.5833333333333334,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,2,KC_perm_within_subtype,0.5833333333333334,0.48333333333333334,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,2,KCMBON_rewired,0.85,0.5166666666666667,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,3,real,0.6833333333333333,0.5333333333333333,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,3,KC_perm_all,0.8666666666666667,0.5333333333333333,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,3,KC_perm_within_subtype,0.7,0.5333333333333333,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,3,KCMBON_rewired,0.8666666666666667,0.5333333333333333,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,4,real,0.6833333333333333,0.6333333333333333,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,4,KC_perm_all,0.7,0.6333333333333333,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,4,KC_perm_within_subtype,0.6833333333333333,0.6333333333333333,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
75,4,KCMBON_rewired,0.6833333333333333,0.6333333333333333,0.4969962907379727,0.04558522579810271,0.33260422716852495,0.6651559589732297,0.2697562885229565,0.14593572560334034,0.022334019243641912
76,0,real,0.5,0.5,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,0,KC_perm_all,0.5666666666666667,0.5,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,0,KC_perm_within_subtype,0.5166666666666667,0.5,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,0,KCMBON_rewired,0.5333333333333333,0.5,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,1,real,0.6666666666666666,0.5,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,1,KC_perm_all,0.7333333333333333,0.5,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,1,KC_perm_within_subtype,0.7,0.5,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,1,KCMBON_rewired,0.7333333333333333,0.5,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,2,real,0.6666666666666666,0.45,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,2,KC_perm_all,0.8166666666666667,0.4666666666666667,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,2,KC_perm_within_subtype,0.6333333333333333,0.45,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,2,KCMBON_rewired,0.85,0.4666666666666667,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,3,real,0.55,0.55,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,3,KC_perm_all,0.55,0.55,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,3,KC_perm_within_subtype,0.55,0.55,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,3,KCMBON_rewired,0.55,0.55,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,4,real,0.5666666666666667,0.55,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,4,KC_perm_all,0.6166666666666667,0.55,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,4,KC_perm_within_subtype,0.6,0.55,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
76,4,KCMBON_rewired,0.6166666666666667,0.55,0.38533453080957797,0.08405310390087795,0.1387050323240632,0.0376619577129614,0.33330034194573677,0.20412110883223875,0.2573120430742321
77,0,real,0.6166666666666667,0.48333333333333334,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,0,KC_perm_all,0.8333333333333334,0.5166666666666667,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,0,KC_perm_within_subtype,0.6333333333333333,0.48333333333333334,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,0,KCMBON_rewired,0.7666666666666667,0.48333333333333334,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,1,real,0.55,0.5166666666666667,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,1,KC_perm_all,0.6166666666666667,0.5166666666666667,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,1,KC_perm_within_subtype,0.55,0.5166666666666667,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,1,KCMBON_rewired,0.65,0.5166666666666667,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,2,real,0.5833333333333334,0.55,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,2,KC_perm_all,0.65,0.55,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,2,KC_perm_within_subtype,0.55,0.55,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,2,KCMBON_rewired,0.6166666666666667,0.55,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,3,real,0.5833333333333334,0.45,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,3,KC_perm_all,0.7666666666666667,0.6,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,3,KC_perm_within_subtype,0.5666666666666667,0.45,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,3,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,4,real,0.65,0.4666666666666667,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,4,KC_perm_all,0.95,0.8,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,4,KC_perm_within_subtype,0.65,0.4,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
77,4,KCMBON_rewired,0.85,0.6166666666666667,0.39728060762410833,0.07572282577590268,0.1537231863731679,0.4422604116376335,0.20919090303274082,0.17860163669229032,0.08492586990027375
78,0,real,0.6666666666666666,0.45,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,0,KC_perm_all,0.65,0.4666666666666667,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,0,KC_perm_within_subtype,0.6666666666666666,0.45,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,0,KCMBON_rewired,0.6333333333333333,0.45,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,1,real,0.55,0.5,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,1,KC_perm_all,0.6166666666666667,0.5,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,1,KC_perm_within_subtype,0.5333333333333333,0.5,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,1,KCMBON_rewired,0.6,0.5,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,2,real,0.7666666666666667,0.5333333333333333,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,2,KC_perm_all,0.8666666666666667,0.5333333333333333,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,2,KC_perm_within_subtype,0.7666666666666667,0.5333333333333333,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,2,KCMBON_rewired,0.8,0.5333333333333333,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,3,real,0.75,0.6833333333333333,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,3,KC_perm_all,0.75,0.6833333333333333,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,3,KC_perm_within_subtype,0.75,0.6833333333333333,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,3,KCMBON_rewired,0.7666666666666667,0.6833333333333333,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,4,real,0.5833333333333334,0.5833333333333334,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,4,KC_perm_all,0.5833333333333334,0.5833333333333334,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,4,KC_perm_within_subtype,0.5833333333333334,0.5833333333333334,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
78,4,KCMBON_rewired,0.5833333333333334,0.5833333333333334,0.36714163664366545,0.12758962520147618,0.2004896383548759,0.45963000605662274,0.6724433053486553,0.17074432355929306,0.05867546806373314
79,0,real,0.8,0.4,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,0,KC_perm_all,0.9833333333333333,0.9333333333333333,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,0,KC_perm_within_subtype,0.8333333333333334,0.4,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,0,KCMBON_rewired,0.9666666666666667,0.75,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,1,real,0.6833333333333333,0.4666666666666667,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,1,KC_perm_all,0.8833333333333333,0.5333333333333333,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,1,KC_perm_within_subtype,0.6666666666666666,0.4666666666666667,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,1,KCMBON_rewired,0.8333333333333334,0.5,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,2,real,0.6666666666666666,0.5833333333333334,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,2,KC_perm_all,0.8333333333333334,0.5833333333333334,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,2,KC_perm_within_subtype,0.6666666666666666,0.5833333333333334,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,2,KCMBON_rewired,0.7833333333333333,0.5833333333333334,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,3,real,0.5666666666666667,0.4166666666666667,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,3,KC_perm_all,0.8166666666666667,0.9166666666666666,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,3,KC_perm_within_subtype,0.5666666666666667,0.38333333333333336,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,3,KCMBON_rewired,0.6833333333333333,0.8,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,4,real,0.5166666666666667,0.5166666666666667,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,4,KC_perm_all,0.6,0.5333333333333333,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,4,KC_perm_within_subtype,0.5166666666666667,0.5166666666666667,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
79,4,KCMBON_rewired,0.5166666666666667,0.5166666666666667,0.4002878433758088,0.07305550620254968,0.1610531117911893,0.487710258970307,0.7595566787029818,0.16066591719618636,0.06603322294178741
80,0,real,0.4666666666666667,0.45,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,0,KC_perm_all,0.5833333333333334,0.45,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,0,KC_perm_within_subtype,0.4666666666666667,0.45,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,0,KCMBON_rewired,0.5,0.45,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,1,real,0.4666666666666667,0.4166666666666667,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,1,KC_perm_all,0.48333333333333334,0.4166666666666667,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,1,KC_perm_within_subtype,0.4666666666666667,0.4166666666666667,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,1,KCMBON_rewired,0.4666666666666667,0.4166666666666667,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,2,real,0.5166666666666667,0.4666666666666667,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,2,KC_perm_all,0.6833333333333333,0.4666666666666667,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,2,KC_perm_within_subtype,0.55,0.4666666666666667,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,2,KCMBON_rewired,0.6833333333333333,0.4666666666666667,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,3,real,0.55,0.48333333333333334,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,3,KC_perm_all,0.5833333333333334,0.48333333333333334,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,3,KC_perm_within_subtype,0.55,0.48333333333333334,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,3,KCMBON_rewired,0.5833333333333334,0.48333333333333334,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,4,real,0.5666666666666667,0.5166666666666667,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,4,KC_perm_all,0.6666666666666666,0.5166666666666667,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,4,KC_perm_within_subtype,0.5833333333333334,0.5166666666666667,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
80,4,KCMBON_rewired,0.6333333333333333,0.5166666666666667,0.44465821046479226,0.08490751364677274,0.8894165558411833,0.32336800162053897,0.08800674531202016,0.12497374084025184,0.28173157534573595
81,0,real,0.5666666666666667,0.5666666666666667,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,0,KC_perm_all,0.5833333333333334,0.5666666666666667,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,0,KC_perm_within_subtype,0.5666666666666667,0.5666666666666667,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,0,KCMBON_rewired,0.5666666666666667,0.5666666666666667,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,1,real,0.5333333333333333,0.5166666666666667,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,1,KC_perm_all,0.5333333333333333,0.5166666666666667,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,1,KC_perm_within_subtype,0.5333333333333333,0.5166666666666667,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,1,KCMBON_rewired,0.5666666666666667,0.5166666666666667,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,2,real,0.5,0.5,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,2,KC_perm_all,0.65,0.5,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,2,KC_perm_within_subtype,0.5166666666666667,0.5,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,2,KCMBON_rewired,0.6333333333333333,0.5,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,3,real,0.6666666666666666,0.4666666666666667,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,3,KC_perm_all,0.7,0.4666666666666667,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,3,KC_perm_within_subtype,0.6833333333333333,0.4666666666666667,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,3,KCMBON_rewired,0.7,0.4666666666666667,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,4,real,0.48333333333333334,0.48333333333333334,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,4,KC_perm_all,0.48333333333333334,0.48333333333333334,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,4,KC_perm_within_subtype,0.48333333333333334,0.48333333333333334,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
81,4,KCMBON_rewired,0.48333333333333334,0.48333333333333334,0.38104437901189336,0.1160918105284159,0.4035599805951662,0.451035590525875,0.6013833945228272,0.28811816952394437,0.25098846907878675
82,0,real,0.65,0.48333333333333334,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,0,KC_perm_all,0.75,0.48333333333333334,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,0,KC_perm_within_subtype,0.6166666666666667,0.48333333333333334,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,0,KCMBON_rewired,0.7,0.48333333333333334,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,1,real,0.5833333333333334,0.43333333333333335,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,1,KC_perm_all,0.6833333333333333,0.43333333333333335,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,1,KC_perm_within_subtype,0.6,0.43333333333333335,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,1,KCMBON_rewired,0.6333333333333333,0.43333333333333335,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,2,real,0.65,0.5166666666666667,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,2,KC_perm_all,0.7166666666666667,0.5166666666666667,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,2,KC_perm_within_subtype,0.65,0.5166666666666667,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,2,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,3,real,0.5833333333333334,0.5333333333333333,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,3,KC_perm_all,0.6333333333333333,0.5333333333333333,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,3,KC_perm_within_subtype,0.6,0.5333333333333333,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,3,KCMBON_rewired,0.65,0.5333333333333333,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,4,real,0.6166666666666667,0.48333333333333334,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,4,KC_perm_all,0.65,0.48333333333333334,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,4,KC_perm_within_subtype,0.6166666666666667,0.48333333333333334,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
82,4,KCMBON_rewired,0.6333333333333333,0.48333333333333334,0.35458942687508543,0.0789219861140342,0.6904761565558476,0.9942786292299383,0.39899109807603,0.10748131599532554,0.2871328509206961
83,0,real,0.6166666666666667,0.45,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,0,KC_perm_all,0.95,0.48333333333333334,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,0,KC_perm_within_subtype,0.6833333333333333,0.43333333333333335,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,0,KCMBON_rewired,0.8666666666666667,0.45,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,1,real,0.65,0.48333333333333334,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,1,KC_perm_all,0.7,0.5333333333333333,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,1,KC_perm_within_subtype,0.6166666666666667,0.48333333333333334,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,1,KCMBON_rewired,0.6666666666666666,0.48333333333333334,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,2,real,0.5833333333333334,0.5333333333333333,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,2,KC_perm_all,0.7166666666666667,0.5333333333333333,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,2,KC_perm_within_subtype,0.6,0.5333333333333333,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,2,KCMBON_rewired,0.6666666666666666,0.5333333333333333,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,3,real,0.6166666666666667,0.5833333333333334,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,3,KC_perm_all,0.6666666666666666,0.5833333333333334,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,3,KC_perm_within_subtype,0.6333333333333333,0.5833333333333334,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,3,KCMBON_rewired,0.65,0.5833333333333334,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,4,real,0.65,0.4,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,4,KC_perm_all,0.8833333333333333,0.45,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,4,KC_perm_within_subtype,0.5833333333333334,0.4,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
83,4,KCMBON_rewired,0.7333333333333333,0.4166666666666667,0.4413888087688167,0.050812658358881435,0.8751266404530846,0.3445559061555417,0.5064182509162474,0.06493165036711579,0.2547847674017811
84,0,real,0.5833333333333334,0.5,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,0,KC_perm_all,0.9,0.8166666666666667,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,0,KC_perm_within_subtype,0.6,0.5333333333333333,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,0,KCMBON_rewired,0.7666666666666667,0.5833333333333334,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,1,real,0.7,0.5166666666666667,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,1,KC_perm_all,0.9666666666666667,0.8,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,1,KC_perm_within_subtype,0.6666666666666666,0.4666666666666667,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,1,KCMBON_rewired,0.9333333333333333,0.7333333333333333,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,2,real,0.7833333333333333,0.6,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,2,KC_perm_all,0.8166666666666667,0.5833333333333334,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,2,KC_perm_within_subtype,0.75,0.5666666666666667,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,2,KCMBON_rewired,0.8166666666666667,0.5833333333333334,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,3,real,0.7833333333333333,0.55,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,3,KC_perm_all,0.8833333333333333,0.6166666666666667,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,3,KC_perm_within_subtype,0.8,0.55,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,3,KCMBON_rewired,0.8333333333333334,0.55,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,4,real,0.7,0.5,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,4,KC_perm_all,0.8666666666666667,0.6,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,4,KC_perm_within_subtype,0.7,0.5,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
84,4,KCMBON_rewired,0.7833333333333333,0.5,0.4742939541714174,0.03417479558121944,0.26311400650549993,0.871532486669358,0.45780638776195187,0.08947505714750541,0.10916835815174115
85,0,real,0.5666666666666667,0.5333333333333333,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,0,KC_perm_all,0.6333333333333333,0.5333333333333333,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,0,KC_perm_within_subtype,0.5666666666666667,0.5333333333333333,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,0,KCMBON_rewired,0.6,0.5333333333333333,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,1,real,0.5166666666666667,0.38333333333333336,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,1,KC_perm_all,0.6333333333333333,0.38333333333333336,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,1,KC_perm_within_subtype,0.5,0.38333333333333336,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,1,KCMBON_rewired,0.7166666666666667,0.38333333333333336,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,2,real,0.5,0.4,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,2,KC_perm_all,0.6333333333333333,0.43333333333333335,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,2,KC_perm_within_subtype,0.5166666666666667,0.4,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,2,KCMBON_rewired,0.55,0.4,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,3,real,0.65,0.5166666666666667,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,3,KC_perm_all,0.8166666666666667,0.5166666666666667,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,3,KC_perm_within_subtype,0.7333333333333333,0.5166666666666667,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,3,KCMBON_rewired,0.8166666666666667,0.5166666666666667,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,4,real,0.5333333333333333,0.4,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,4,KC_perm_all,0.7833333333333333,0.4,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,4,KC_perm_within_subtype,0.5333333333333333,0.4,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
85,4,KCMBON_rewired,0.7333333333333333,0.4,0.34001143722461535,0.10911566094309673,0.4704575629778139,0.4733384615335298,0.7739870904710743,0.05516470170915445,0.0358665466954726
86,0,real,0.55,0.4666666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,0,KC_perm_all,0.5833333333333334,0.4666666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,0,KC_perm_within_subtype,0.5666666666666667,0.4666666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,0,KCMBON_rewired,0.5833333333333334,0.4666666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,1,real,0.5333333333333333,0.5166666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,1,KC_perm_all,0.5666666666666667,0.5166666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,1,KC_perm_within_subtype,0.5333333333333333,0.5166666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,1,KCMBON_rewired,0.5666666666666667,0.5166666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,2,real,0.65,0.5166666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,2,KC_perm_all,0.6833333333333333,0.5166666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,2,KC_perm_within_subtype,0.65,0.5166666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,2,KCMBON_rewired,0.6833333333333333,0.5166666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,3,real,0.6166666666666667,0.4666666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,3,KC_perm_all,0.6833333333333333,0.4666666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,3,KC_perm_within_subtype,0.6166666666666667,0.4666666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,3,KCMBON_rewired,0.65,0.4666666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,4,real,0.5166666666666667,0.5166666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,4,KC_perm_all,0.55,0.5166666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,4,KC_perm_within_subtype,0.5166666666666667,0.5166666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
86,4,KCMBON_rewired,0.5166666666666667,0.5166666666666667,0.4975651730192145,0.14128580678150604,0.7244297662860361,0.0182392076131299,0.8512530680271212,0.2533018433954877,0.08883251574993505
87,0,real,0.5,0.4666666666666667,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,0,KC_perm_all,0.6,0.4666666666666667,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,0,KC_perm_within_subtype,0.5,0.4666666666666667,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,0,KCMBON_rewired,0.5333333333333333,0.4666666666666667,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,1,real,0.5166666666666667,0.43333333333333335,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,1,KC_perm_all,0.6333333333333333,0.43333333333333335,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,1,KC_perm_within_subtype,0.55,0.43333333333333335,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,1,KCMBON_rewired,0.7333333333333333,0.5,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,2,real,0.65,0.6,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,2,KC_perm_all,0.6666666666666666,0.6,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,2,KC_perm_within_subtype,0.65,0.6,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,2,KCMBON_rewired,0.65,0.6,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,3,real,0.5166666666666667,0.5,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,3,KC_perm_all,0.6,0.5,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,3,KC_perm_within_subtype,0.5166666666666667,0.5,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,3,KCMBON_rewired,0.5833333333333334,0.5,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,4,real,0.6,0.45,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,4,KC_perm_all,0.7166666666666667,0.5166666666666667,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,4,KC_perm_within_subtype,0.6,0.45,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
87,4,KCMBON_rewired,0.6666666666666666,0.45,0.41311962936731433,0.07022638817291699,0.36000169733053766,0.8794207289673537,0.8236366013752474,0.05594342248441493,0.234546803616334
88,0,real,0.5666666666666667,0.45,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,0,KC_perm_all,0.7166666666666667,0.4666666666666667,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,0,KC_perm_within_subtype,0.6,0.45,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,0,KCMBON_rewired,0.6833333333333333,0.45,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,1,real,0.65,0.6166666666666667,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,1,KC_perm_all,0.7666666666666667,0.6166666666666667,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,1,KC_perm_within_subtype,0.6666666666666666,0.6166666666666667,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,1,KCMBON_rewired,0.7333333333333333,0.6166666666666667,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,2,real,0.5666666666666667,0.5333333333333333,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,2,KC_perm_all,0.6333333333333333,0.5333333333333333,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,2,KC_perm_within_subtype,0.5666666666666667,0.5333333333333333,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,2,KCMBON_rewired,0.6166666666666667,0.5333333333333333,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,3,real,0.5333333333333333,0.5166666666666667,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,3,KC_perm_all,0.75,0.5166666666666667,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,3,KC_perm_within_subtype,0.5333333333333333,0.5166666666666667,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,3,KCMBON_rewired,0.6166666666666667,0.5166666666666667,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,4,real,0.6166666666666667,0.5,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,4,KC_perm_all,0.6833333333333333,0.5,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,4,KC_perm_within_subtype,0.6166666666666667,0.5,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
88,4,KCMBON_rewired,0.65,0.5,0.3893313273835183,0.07229331388947575,0.619150912134336,0.05382415576768441,0.48229454327672205,0.21122461309455906,0.12425081733241256
89,0,real,0.85,0.55,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,0,KC_perm_all,0.9833333333333333,0.6333333333333333,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,0,KC_perm_within_subtype,0.8666666666666667,0.5166666666666667,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,0,KCMBON_rewired,0.9333333333333333,0.5166666666666667,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,1,real,0.7166666666666667,0.6166666666666667,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,1,KC_perm_all,0.9333333333333333,0.65,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,1,KC_perm_within_subtype,0.75,0.6166666666666667,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,1,KCMBON_rewired,0.9166666666666666,0.6166666666666667,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,2,real,0.6833333333333333,0.5666666666666667,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,2,KC_perm_all,0.85,0.6166666666666667,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,2,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,2,KCMBON_rewired,0.7833333333333333,0.5833333333333334,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,3,real,0.6666666666666666,0.5833333333333334,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,3,KC_perm_all,0.7666666666666667,0.65,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,3,KC_perm_within_subtype,0.65,0.5833333333333334,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,3,KCMBON_rewired,0.7333333333333333,0.5833333333333334,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,4,real,0.75,0.65,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,4,KC_perm_all,0.8166666666666667,0.6666666666666666,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,4,KC_perm_within_subtype,0.75,0.65,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
89,4,KCMBON_rewired,0.7833333333333333,0.65,0.41189148449788415,0.037981962672755554,0.605267258051226,0.5891431046782413,0.06905472309244277,0.11402298182952393,0.03996495810326991
90,0,real,0.55,0.5,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,0,KC_perm_all,0.6333333333333333,0.5,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,0,KC_perm_within_subtype,0.5333333333333333,0.5,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,0,KCMBON_rewired,0.6166666666666667,0.5,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,1,real,0.65,0.6333333333333333,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,1,KC_perm_all,0.6833333333333333,0.6333333333333333,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,1,KC_perm_within_subtype,0.65,0.6333333333333333,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,1,KCMBON_rewired,0.6833333333333333,0.6333333333333333,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,2,real,0.5833333333333334,0.55,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,2,KC_perm_all,0.7333333333333333,0.55,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,2,KC_perm_within_subtype,0.6,0.55,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,2,KCMBON_rewired,0.7333333333333333,0.55,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,3,real,0.55,0.48333333333333334,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,3,KC_perm_all,0.5666666666666667,0.48333333333333334,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,3,KC_perm_within_subtype,0.55,0.48333333333333334,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,3,KCMBON_rewired,0.5666666666666667,0.48333333333333334,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,4,real,0.6,0.55,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,4,KC_perm_all,0.65,0.55,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,4,KC_perm_within_subtype,0.6,0.55,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
90,4,KCMBON_rewired,0.6166666666666667,0.55,0.4930459247474512,0.06772965213466531,0.5046843860009702,0.21260860223876157,0.22026609728725713,0.25810520214737864,0.06178222221588671
91,0,real,0.5166666666666667,0.43333333333333335,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,0,KC_perm_all,0.7166666666666667,0.4666666666666667,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,0,KC_perm_within_subtype,0.55,0.43333333333333335,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,0,KCMBON_rewired,0.6833333333333333,0.43333333333333335,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,1,real,0.4666666666666667,0.43333333333333335,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,1,KC_perm_all,0.7333333333333333,0.43333333333333335,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,1,KC_perm_within_subtype,0.48333333333333334,0.43333333333333335,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,1,KCMBON_rewired,0.7666666666666667,0.43333333333333335,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,2,real,0.65,0.5166666666666667,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,2,KC_perm_all,0.75,0.5166666666666667,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,2,KC_perm_within_subtype,0.6333333333333333,0.5166666666666667,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,2,KCMBON_rewired,0.7166666666666667,0.5166666666666667,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,3,real,0.5333333333333333,0.5166666666666667,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,3,KC_perm_all,0.6166666666666667,0.5166666666666667,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,3,KC_perm_within_subtype,0.55,0.5166666666666667,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,3,KCMBON_rewired,0.5833333333333334,0.5166666666666667,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,4,real,0.5166666666666667,0.5,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,4,KC_perm_all,0.5666666666666667,0.5,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,4,KC_perm_within_subtype,0.5333333333333333,0.5,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
91,4,KCMBON_rewired,0.5666666666666667,0.5,0.4344522680243045,0.0993124101674293,0.3899119234453206,0.8474592727757929,0.48436528116118915,0.05707578166987911,0.13995544821368833
92,0,real,0.65,0.6166666666666667,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,0,KC_perm_all,0.7,0.6166666666666667,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,0,KC_perm_within_subtype,0.6833333333333333,0.6166666666666667,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,0,KCMBON_rewired,0.7,0.6166666666666667,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,1,real,0.5333333333333333,0.5,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,1,KC_perm_all,0.65,0.5,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,1,KC_perm_within_subtype,0.55,0.5,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,1,KCMBON_rewired,0.6666666666666666,0.5,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,2,real,0.6666666666666666,0.5333333333333333,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,2,KC_perm_all,0.7,0.5333333333333333,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,2,KC_perm_within_subtype,0.6666666666666666,0.5333333333333333,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,2,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,3,real,0.6,0.4666666666666667,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,3,KC_perm_all,0.7666666666666667,0.5166666666666667,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,3,KC_perm_within_subtype,0.6,0.4666666666666667,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,3,KCMBON_rewired,0.6666666666666666,0.4666666666666667,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,4,real,0.5833333333333334,0.5,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,4,KC_perm_all,0.6666666666666666,0.5,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,4,KC_perm_within_subtype,0.6166666666666667,0.5,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
92,4,KCMBON_rewired,0.65,0.5,0.45816885633534477,0.0770521822999585,0.10575090679925538,0.0040946238952065195,0.19052927137371667,0.23067974828929833,0.2699579864093559
93,0,real,0.65,0.5333333333333333,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,0,KC_perm_all,0.7333333333333333,0.5333333333333333,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,0,KC_perm_within_subtype,0.65,0.5333333333333333,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,0,KCMBON_rewired,0.7333333333333333,0.5333333333333333,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,1,real,0.48333333333333334,0.4666666666666667,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,1,KC_perm_all,0.55,0.4666666666666667,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,1,KC_perm_within_subtype,0.48333333333333334,0.4666666666666667,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,1,KCMBON_rewired,0.55,0.4666666666666667,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,2,real,0.5666666666666667,0.45,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,2,KC_perm_all,0.75,0.45,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,2,KC_perm_within_subtype,0.6,0.45,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,2,KCMBON_rewired,0.7333333333333333,0.45,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,3,real,0.5,0.5,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,3,KC_perm_all,0.5,0.5,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,3,KC_perm_within_subtype,0.5,0.5,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,3,KCMBON_rewired,0.5,0.5,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,4,real,0.65,0.5833333333333334,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,4,KC_perm_all,0.6833333333333333,0.5833333333333334,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,4,KC_perm_within_subtype,0.65,0.5833333333333334,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
93,4,KCMBON_rewired,0.6833333333333333,0.5833333333333334,0.47090927713363123,0.12050836751303426,0.24481567983121819,0.4237558964391823,0.19309471454830582,0.07605809014825218,0.007038632625564007
94,0,real,0.6,0.5833333333333334,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,0,KC_perm_all,0.6333333333333333,0.5833333333333334,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,0,KC_perm_within_subtype,0.6,0.5833333333333334,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,0,KCMBON_rewired,0.6333333333333333,0.5833333333333334,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,1,real,0.6166666666666667,0.4166666666666667,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,1,KC_perm_all,0.8,0.45,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,1,KC_perm_within_subtype,0.6166666666666667,0.4166666666666667,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,1,KCMBON_rewired,0.8,0.43333333333333335,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,2,real,0.6166666666666667,0.5166666666666667,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,2,KC_perm_all,0.6833333333333333,0.5333333333333333,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,2,KC_perm_within_subtype,0.6166666666666667,0.5166666666666667,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,2,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,3,real,0.55,0.55,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,3,KC_perm_all,0.6,0.55,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,3,KC_perm_within_subtype,0.55,0.55,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,3,KCMBON_rewired,0.6,0.55,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,4,real,0.5166666666666667,0.48333333333333334,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,4,KC_perm_all,0.7333333333333333,0.5,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,4,KC_perm_within_subtype,0.5,0.48333333333333334,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
94,4,KCMBON_rewired,0.6666666666666666,0.48333333333333334,0.4346692240622587,0.06201138950786531,0.5979692229482361,0.3579073129236361,0.9154063708759727,0.05854239757020514,0.026986211861396346
95,0,real,0.5,0.48333333333333334,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,0,KC_perm_all,0.5,0.48333333333333334,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,0,KC_perm_within_subtype,0.48333333333333334,0.48333333333333334,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,0,KCMBON_rewired,0.5,0.48333333333333334,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,1,real,0.5833333333333334,0.55,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,1,KC_perm_all,0.6166666666666667,0.55,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,1,KC_perm_within_subtype,0.5833333333333334,0.55,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,1,KCMBON_rewired,0.6166666666666667,0.55,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,2,real,0.6,0.5333333333333333,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,2,KC_perm_all,0.8166666666666667,0.5333333333333333,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,2,KC_perm_within_subtype,0.5666666666666667,0.5333333333333333,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,2,KCMBON_rewired,0.8,0.5333333333333333,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,3,real,0.5,0.48333333333333334,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,3,KC_perm_all,0.6,0.48333333333333334,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,3,KC_perm_within_subtype,0.5,0.48333333333333334,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,3,KCMBON_rewired,0.5833333333333334,0.48333333333333334,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,4,real,0.5833333333333334,0.43333333333333335,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,4,KC_perm_all,0.9,0.43333333333333335,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,4,KC_perm_within_subtype,0.6,0.43333333333333335,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
95,4,KCMBON_rewired,0.8,0.43333333333333335,0.45575740989057034,0.12553967247416378,0.28460217819377776,0.06636292530182157,0.1423128495455951,0.21455909032822157,0.008155007176043666
96,0,real,0.5833333333333334,0.5666666666666667,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,0,KC_perm_all,0.5833333333333334,0.5666666666666667,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,0,KC_perm_within_subtype,0.5833333333333334,0.5666666666666667,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,0,KCMBON_rewired,0.5833333333333334,0.5666666666666667,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,1,real,0.6166666666666667,0.43333333333333335,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,1,KC_perm_all,0.7,0.43333333333333335,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,1,KC_perm_within_subtype,0.6333333333333333,0.43333333333333335,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,1,KCMBON_rewired,0.7166666666666667,0.43333333333333335,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,2,real,0.65,0.6333333333333333,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,2,KC_perm_all,0.65,0.6333333333333333,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,2,KC_perm_within_subtype,0.65,0.6333333333333333,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,2,KCMBON_rewired,0.65,0.6333333333333333,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,3,real,0.4666666666666667,0.4166666666666667,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,3,KC_perm_all,0.5333333333333333,0.4166666666666667,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,3,KC_perm_within_subtype,0.4666666666666667,0.4166666666666667,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,3,KCMBON_rewired,0.5333333333333333,0.4166666666666667,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,4,real,0.65,0.6,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,4,KC_perm_all,0.65,0.6,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,4,KC_perm_within_subtype,0.65,0.6,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
96,4,KCMBON_rewired,0.65,0.6,0.4219840873687847,0.09772761698582262,0.8490725777773812,0.7895392149503594,0.8457652310493736,0.14980913215329614,0.14667243423532136
97,0,real,0.85,0.5333333333333333,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,0,KC_perm_all,0.9833333333333333,0.85,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,0,KC_perm_within_subtype,0.8166666666666667,0.45,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,0,KCMBON_rewired,0.9166666666666666,0.7166666666666667,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,1,real,0.6666666666666666,0.5,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,1,KC_perm_all,0.7666666666666667,0.5833333333333334,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,1,KC_perm_within_subtype,0.7166666666666667,0.5166666666666667,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,1,KCMBON_rewired,0.8,0.5833333333333334,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,2,real,0.7333333333333333,0.5833333333333334,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,2,KC_perm_all,0.9,0.6833333333333333,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,2,KC_perm_within_subtype,0.6666666666666666,0.4666666666666667,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,2,KCMBON_rewired,0.9333333333333333,0.7,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,3,real,0.7666666666666667,0.55,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,3,KC_perm_all,0.9666666666666667,0.9166666666666666,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,3,KC_perm_within_subtype,0.7,0.4166666666666667,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,3,KCMBON_rewired,0.95,0.9166666666666666,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,4,real,0.65,0.5166666666666667,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,4,KC_perm_all,0.9,0.7,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,4,KC_perm_within_subtype,0.65,0.5,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
97,4,KCMBON_rewired,0.7833333333333333,0.5833333333333334,0.395592912913964,0.04664647102612673,0.25675069186342697,0.643078261298136,0.8344431851293747,0.060336560820293365,0.12505108456357247
98,0,real,0.5,0.4666666666666667,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,0,KC_perm_all,0.5833333333333334,0.4666666666666667,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,0,KC_perm_within_subtype,0.5,0.4666666666666667,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,0,KCMBON_rewired,0.5,0.4666666666666667,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,1,real,0.6333333333333333,0.5333333333333333,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,1,KC_perm_all,0.65,0.5333333333333333,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,1,KC_perm_within_subtype,0.6333333333333333,0.5333333333333333,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,1,KCMBON_rewired,0.65,0.5333333333333333,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,2,real,0.75,0.45,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,2,KC_perm_all,0.85,0.45,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,2,KC_perm_within_subtype,0.7833333333333333,0.45,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,2,KCMBON_rewired,0.7666666666666667,0.48333333333333334,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,3,real,0.7166666666666667,0.4,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,3,KC_perm_all,0.95,0.8833333333333333,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,3,KC_perm_within_subtype,0.7833333333333333,0.4,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,3,KCMBON_rewired,0.9333333333333333,0.7166666666666667,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,4,real,0.6833333333333333,0.4166666666666667,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,4,KC_perm_all,0.6666666666666666,0.55,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,4,KC_perm_within_subtype,0.7,0.4166666666666667,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
98,4,KCMBON_rewired,0.6833333333333333,0.4666666666666667,0.44004403745844456,0.08972008885642516,0.10163077691767755,0.3347021787712675,0.29216061145697503,0.1586933793306684,0.21008902519843287
99,0,real,0.55,0.5,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,0,KC_perm_all,0.55,0.5,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,0,KC_perm_within_subtype,0.55,0.5,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,0,KCMBON_rewired,0.55,0.5,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,1,real,0.6333333333333333,0.2833333333333333,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,1,KC_perm_all,0.8833333333333333,0.7166666666666667,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,1,KC_perm_within_subtype,0.6833333333333333,0.2833333333333333,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,1,KCMBON_rewired,0.8166666666666667,0.6166666666666667,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,2,real,0.5666666666666667,0.5666666666666667,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,2,KC_perm_all,0.6333333333333333,0.5666666666666667,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,2,KC_perm_within_subtype,0.6,0.5666666666666667,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,2,KCMBON_rewired,0.6166666666666667,0.5666666666666667,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,3,real,0.5833333333333334,0.45,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,3,KC_perm_all,0.7166666666666667,0.45,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,3,KC_perm_within_subtype,0.5666666666666667,0.45,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,3,KCMBON_rewired,0.6666666666666666,0.45,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,4,real,0.7333333333333333,0.43333333333333335,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,4,KC_perm_all,0.75,0.43333333333333335,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,4,KC_perm_within_subtype,0.7333333333333333,0.43333333333333335,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
99,4,KCMBON_rewired,0.7666666666666667,0.43333333333333335,0.3913632829452875,0.10095374668013668,0.36644121524010376,0.521916821520839,0.8256282262757335,0.26187266043762325,0.2596562859099091
100,0,real,0.7666666666666667,0.5,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,0,KC_perm_all,0.9333333333333333,0.5,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,0,KC_perm_within_subtype,0.7666666666666667,0.5,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,0,KCMBON_rewired,0.8833333333333333,0.5,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,1,real,0.7,0.65,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,1,KC_perm_all,0.7166666666666667,0.65,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,1,KC_perm_within_subtype,0.6833333333333333,0.65,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,1,KCMBON_rewired,0.7333333333333333,0.65,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,2,real,0.6833333333333333,0.65,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,2,KC_perm_all,0.7,0.65,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,2,KC_perm_within_subtype,0.6833333333333333,0.65,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,2,KCMBON_rewired,0.7,0.65,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,3,real,0.6166666666666667,0.5333333333333333,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,3,KC_perm_all,0.6666666666666666,0.55,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,3,KC_perm_within_subtype,0.6,0.5333333333333333,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,3,KCMBON_rewired,0.65,0.5333333333333333,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,4,real,0.5666666666666667,0.5,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,4,KC_perm_all,0.7,0.5166666666666667,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,4,KC_perm_within_subtype,0.6,0.5,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
100,4,KCMBON_rewired,0.7,0.5,0.3772892223162913,0.07125946956610463,0.22135544464240894,0.47889580994412007,0.4260083471661311,0.0926636637691958,0.2759076371238042
101,0,real,0.5,0.5,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,0,KC_perm_all,0.5833333333333334,0.5,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,0,KC_perm_within_subtype,0.5,0.5,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,0,KCMBON_rewired,0.55,0.5,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,1,real,0.6,0.55,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,1,KC_perm_all,0.65,0.55,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,1,KC_perm_within_subtype,0.6,0.55,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,1,KCMBON_rewired,0.6166666666666667,0.55,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,2,real,0.5833333333333334,0.55,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,2,KC_perm_all,0.5833333333333334,0.55,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,2,KC_perm_within_subtype,0.5833333333333334,0.55,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,2,KCMBON_rewired,0.6,0.55,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,3,real,0.5666666666666667,0.5166666666666667,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,3,KC_perm_all,0.7833333333333333,0.5166666666666667,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,3,KC_perm_within_subtype,0.6,0.5166666666666667,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,3,KCMBON_rewired,0.75,0.5166666666666667,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,4,real,0.65,0.4166666666666667,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,4,KC_perm_all,0.8166666666666667,0.4166666666666667,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,4,KC_perm_within_subtype,0.65,0.4166666666666667,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
101,4,KCMBON_rewired,0.8,0.4166666666666667,0.38186305300337486,0.13204485209600464,0.18955157451253937,0.2991887683948908,0.7362992310903962,0.16457486467316854,0.26146152458184685
102,0,real,0.8666666666666667,0.7666666666666667,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,0,KC_perm_all,1.0,0.95,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,0,KC_perm_within_subtype,0.9,0.8,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,0,KCMBON_rewired,0.9833333333333333,0.9666666666666667,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,1,real,0.7166666666666667,0.5666666666666667,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,1,KC_perm_all,0.8166666666666667,0.6833333333333333,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,1,KC_perm_within_subtype,0.7166666666666667,0.5666666666666667,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,1,KCMBON_rewired,0.8,0.6333333333333333,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,2,real,0.75,0.7333333333333333,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,2,KC_perm_all,0.8833333333333333,0.9833333333333333,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,2,KC_perm_within_subtype,0.7,0.7166666666666667,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,2,KCMBON_rewired,0.8833333333333333,0.95,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,3,real,0.6666666666666666,0.5666666666666667,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,3,KC_perm_all,0.8333333333333334,0.6333333333333333,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,3,KC_perm_within_subtype,0.6666666666666666,0.5666666666666667,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,3,KCMBON_rewired,0.7333333333333333,0.5833333333333334,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,4,real,0.7333333333333333,0.55,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,4,KC_perm_all,0.8333333333333334,0.6333333333333333,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,4,KC_perm_within_subtype,0.7166666666666667,0.5166666666666667,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
102,4,KCMBON_rewired,0.7833333333333333,0.5666666666666667,0.36180353099676366,0.03542825164235919,0.12176699498099944,0.8061057942867237,0.8904951697414875,0.09408306463419232,0.06320090116382976
103,0,real,0.6333333333333333,0.38333333333333336,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,0,KC_perm_all,0.8666666666666667,0.43333333333333335,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,0,KC_perm_within_subtype,0.6166666666666667,0.38333333333333336,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,0,KCMBON_rewired,0.8,0.4,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,1,real,0.6,0.5166666666666667,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,1,KC_perm_all,0.7833333333333333,0.5166666666666667,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,1,KC_perm_within_subtype,0.6,0.5166666666666667,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,1,KCMBON_rewired,0.7666666666666667,0.5166666666666667,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,2,real,0.5166666666666667,0.45,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,2,KC_perm_all,0.6666666666666666,0.4666666666666667,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,2,KC_perm_within_subtype,0.48333333333333334,0.45,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,2,KCMBON_rewired,0.6833333333333333,0.45,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,3,real,0.5333333333333333,0.43333333333333335,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,3,KC_perm_all,0.85,0.45,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,3,KC_perm_within_subtype,0.48333333333333334,0.43333333333333335,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,3,KCMBON_rewired,0.8333333333333334,0.43333333333333335,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,4,real,0.5166666666666667,0.4166666666666667,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,4,KC_perm_all,0.7,0.43333333333333335,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,4,KC_perm_within_subtype,0.5166666666666667,0.4166666666666667,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
103,4,KCMBON_rewired,0.65,0.4166666666666667,0.4664907513775782,0.04469786452438122,0.8652784818647408,0.16989877989280402,0.47253238874233555,0.2263383166765735,0.2968344158878428
104,0,real,0.6333333333333333,0.48333333333333334,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,0,KC_perm_all,0.7166666666666667,0.48333333333333334,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,0,KC_perm_within_subtype,0.6166666666666667,0.48333333333333334,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,0,KCMBON_rewired,0.7,0.48333333333333334,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,1,real,0.6666666666666666,0.45,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,1,KC_perm_all,0.85,0.45,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,1,KC_perm_within_subtype,0.7,0.45,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,1,KCMBON_rewired,0.8166666666666667,0.4666666666666667,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,2,real,0.6833333333333333,0.4666666666666667,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,2,KC_perm_all,0.8333333333333334,0.5,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,2,KC_perm_within_subtype,0.7,0.4666666666666667,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,2,KCMBON_rewired,0.8166666666666667,0.48333333333333334,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,3,real,0.6833333333333333,0.5,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,3,KC_perm_all,0.85,0.5,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,3,KC_perm_within_subtype,0.6666666666666666,0.5,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,3,KCMBON_rewired,0.8333333333333334,0.5,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,4,real,0.8166666666666667,0.5166666666666667,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,4,KC_perm_all,0.9333333333333333,0.5166666666666667,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,4,KC_perm_within_subtype,0.8,0.5166666666666667,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
104,4,KCMBON_rewired,0.9,0.5166666666666667,0.35514085975546444,0.060551966679347265,0.5297809099342848,0.2689757237344058,0.41722494118668296,0.19001790511051578,0.07499137362079053
105,0,real,0.5666666666666667,0.55,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,0,KC_perm_all,0.65,0.55,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,0,KC_perm_within_subtype,0.5666666666666667,0.55,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,0,KCMBON_rewired,0.6,0.55,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,1,real,0.5333333333333333,0.5,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,1,KC_perm_all,0.6,0.5,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,1,KC_perm_within_subtype,0.5333333333333333,0.5,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,1,KCMBON_rewired,0.5833333333333334,0.5,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,2,real,0.5666666666666667,0.55,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,2,KC_perm_all,0.6166666666666667,0.55,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,2,KC_perm_within_subtype,0.5666666666666667,0.55,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,2,KCMBON_rewired,0.6,0.55,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,3,real,0.4,0.36666666666666664,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,3,KC_perm_all,0.48333333333333334,0.36666666666666664,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,3,KC_perm_within_subtype,0.4,0.36666666666666664,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,3,KCMBON_rewired,0.43333333333333335,0.36666666666666664,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,4,real,0.6,0.5166666666666667,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,4,KC_perm_all,0.6833333333333333,0.5166666666666667,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,4,KC_perm_within_subtype,0.6,0.5166666666666667,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
105,4,KCMBON_rewired,0.65,0.5166666666666667,0.4328981286502477,0.10620846614807387,0.8312071383357307,0.4945170407917147,0.08235364444244116,0.22372827534352918,0.21403711728355762
106,0,real,0.6333333333333333,0.43333333333333335,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,0,KC_perm_all,0.95,0.65,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,0,KC_perm_within_subtype,0.5833333333333334,0.43333333333333335,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,0,KCMBON_rewired,0.95,0.48333333333333334,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,1,real,0.5833333333333334,0.48333333333333334,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,1,KC_perm_all,0.7666666666666667,0.5,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,1,KC_perm_within_subtype,0.6166666666666667,0.48333333333333334,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,1,KCMBON_rewired,0.7833333333333333,0.48333333333333334,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,2,real,0.7,0.55,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,2,KC_perm_all,0.7166666666666667,0.55,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,2,KC_perm_within_subtype,0.7,0.55,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,2,KCMBON_rewired,0.7166666666666667,0.55,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,3,real,0.8333333333333334,0.45,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,3,KC_perm_all,0.9833333333333333,0.48333333333333334,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,3,KC_perm_within_subtype,0.85,0.45,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,3,KCMBON_rewired,0.9833333333333333,0.4666666666666667,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,4,real,0.6,0.5666666666666667,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,4,KC_perm_all,0.65,0.5666666666666667,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,4,KC_perm_within_subtype,0.5833333333333334,0.5666666666666667,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
106,4,KCMBON_rewired,0.6333333333333333,0.5666666666666667,0.43873855564426856,0.07872048541640742,0.16587819530574885,0.7352712490126481,0.5133980896809527,0.11805313297080425,0.04916403699185566
107,0,real,0.5166666666666667,0.4666666666666667,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,0,KC_perm_all,0.6666666666666666,0.4666666666666667,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,0,KC_perm_within_subtype,0.5333333333333333,0.4666666666666667,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,0,KCMBON_rewired,0.6666666666666666,0.4666666666666667,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,1,real,0.5833333333333334,0.5166666666666667,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,1,KC_perm_all,0.6666666666666666,0.5166666666666667,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,1,KC_perm_within_subtype,0.5833333333333334,0.5166666666666667,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,1,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,2,real,0.6,0.43333333333333335,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,2,KC_perm_all,0.7333333333333333,0.43333333333333335,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,2,KC_perm_within_subtype,0.65,0.43333333333333335,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,2,KCMBON_rewired,0.7166666666666667,0.43333333333333335,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,3,real,0.5333333333333333,0.4666666666666667,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,3,KC_perm_all,0.7,0.4666666666666667,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,3,KC_perm_within_subtype,0.5333333333333333,0.4666666666666667,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,3,KCMBON_rewired,0.6666666666666666,0.4666666666666667,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,4,real,0.5166666666666667,0.48333333333333334,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,4,KC_perm_all,0.55,0.48333333333333334,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,4,KC_perm_within_subtype,0.5333333333333333,0.48333333333333334,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
107,4,KCMBON_rewired,0.55,0.48333333333333334,0.4092032883733657,0.07536406017139996,0.550197711796016,0.37693907608912014,0.12241879075076129,0.24461702847775088,0.08051499615078894
108,0,real,0.7166666666666667,0.5666666666666667,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,0,KC_perm_all,0.8666666666666667,0.5666666666666667,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,0,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,0,KCMBON_rewired,0.7333333333333333,0.5666666666666667,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,1,real,0.7166666666666667,0.48333333333333334,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,1,KC_perm_all,0.8833333333333333,0.55,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,1,KC_perm_within_subtype,0.6833333333333333,0.48333333333333334,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,1,KCMBON_rewired,0.85,0.5,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,2,real,0.85,0.48333333333333334,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,2,KC_perm_all,0.9666666666666667,0.8333333333333334,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,2,KC_perm_within_subtype,0.8333333333333334,0.35,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,2,KCMBON_rewired,0.9666666666666667,0.8166666666666667,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,3,real,0.7333333333333333,0.4666666666666667,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,3,KC_perm_all,0.85,0.6166666666666667,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,3,KC_perm_within_subtype,0.6666666666666666,0.45,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,3,KCMBON_rewired,0.85,0.48333333333333334,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,4,real,0.7333333333333333,0.5166666666666667,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,4,KC_perm_all,0.85,0.5333333333333333,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,4,KC_perm_within_subtype,0.75,0.5166666666666667,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
108,4,KCMBON_rewired,0.8,0.5166666666666667,0.345604049185471,0.05861877406009412,0.4474667968258243,0.1836980111328618,0.4476675962832435,0.09533304688388236,0.10592408901609036
109,0,real,0.65,0.5666666666666667,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,0,KC_perm_all,0.7333333333333333,0.5833333333333334,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,0,KC_perm_within_subtype,0.65,0.5666666666666667,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,0,KCMBON_rewired,0.7666666666666667,0.5666666666666667,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,1,real,0.75,0.55,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,1,KC_perm_all,0.8333333333333334,0.55,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,1,KC_perm_within_subtype,0.7833333333333333,0.55,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,1,KCMBON_rewired,0.85,0.55,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,2,real,0.6833333333333333,0.45,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,2,KC_perm_all,0.95,0.7833333333333333,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,2,KC_perm_within_subtype,0.7,0.43333333333333335,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,2,KCMBON_rewired,0.9333333333333333,0.75,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,3,real,0.65,0.5333333333333333,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,3,KC_perm_all,0.8333333333333334,0.55,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,3,KC_perm_within_subtype,0.6166666666666667,0.5333333333333333,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,3,KCMBON_rewired,0.7333333333333333,0.5333333333333333,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,4,real,0.6666666666666666,0.5333333333333333,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,4,KC_perm_all,0.8666666666666667,0.55,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,4,KC_perm_within_subtype,0.6666666666666666,0.5333333333333333,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
109,4,KCMBON_rewired,0.7833333333333333,0.5333333333333333,0.4188370630681918,0.061830448410166425,0.10772912475998499,0.23436696939369386,0.1396796946634165,0.06769184235801921,0.20748496898594324
110,0,real,0.7166666666666667,0.5,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,0,KC_perm_all,0.8666666666666667,0.7166666666666667,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,0,KC_perm_within_subtype,0.6833333333333333,0.48333333333333334,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,0,KCMBON_rewired,0.7833333333333333,0.6,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,1,real,0.9,0.4666666666666667,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,1,KC_perm_all,1.0,0.9166666666666666,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,1,KC_perm_within_subtype,0.9,0.4166666666666667,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,1,KCMBON_rewired,1.0,0.9166666666666666,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,2,real,0.7666666666666667,0.5,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,2,KC_perm_all,0.9166666666666666,0.6,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,2,KC_perm_within_subtype,0.7,0.5,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,2,KCMBON_rewired,0.95,0.5666666666666667,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,3,real,0.6,0.5333333333333333,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,3,KC_perm_all,0.6666666666666666,0.6,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,3,KC_perm_within_subtype,0.5833333333333334,0.5333333333333333,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,3,KCMBON_rewired,0.65,0.5666666666666667,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,4,real,0.7166666666666667,0.45,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,4,KC_perm_all,0.95,0.75,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,4,KC_perm_within_subtype,0.7333333333333333,0.45,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
110,4,KCMBON_rewired,0.9333333333333333,0.6,0.4268461820434186,0.042281482047654764,0.18385705965853907,0.5017079026793791,0.8747783755538936,0.11051418466866617,0.09473753747807098
111,0,real,0.45,0.3333333333333333,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,0,KC_perm_all,0.8166666666666667,0.35,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,0,KC_perm_within_subtype,0.43333333333333335,0.3333333333333333,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,0,KCMBON_rewired,0.7333333333333333,0.3333333333333333,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,1,real,0.6166666666666667,0.5166666666666667,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,1,KC_perm_all,0.6333333333333333,0.5166666666666667,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,1,KC_perm_within_subtype,0.6166666666666667,0.5166666666666667,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,1,KCMBON_rewired,0.6333333333333333,0.5166666666666667,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,2,real,0.7,0.65,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,2,KC_perm_all,0.75,0.65,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,2,KC_perm_within_subtype,0.6833333333333333,0.65,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,2,KCMBON_rewired,0.7333333333333333,0.65,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,3,real,0.5,0.4,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,3,KC_perm_all,0.6333333333333333,0.4166666666666667,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,3,KC_perm_within_subtype,0.5333333333333333,0.4,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,3,KCMBON_rewired,0.5833333333333334,0.4,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,4,real,0.5833333333333334,0.5333333333333333,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,4,KC_perm_all,0.65,0.5333333333333333,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,4,KC_perm_within_subtype,0.6,0.5333333333333333,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
111,4,KCMBON_rewired,0.6333333333333333,0.5333333333333333,0.39312680079205187,0.10805356877484279,0.4002562907661327,0.5612664408147541,0.806745288009025,0.1518010234714458,0.22059591912526794
112,0,real,0.7666666666666667,0.5166666666666667,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,0,KC_perm_all,0.9333333333333333,0.7833333333333333,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,0,KC_perm_within_subtype,0.7333333333333333,0.5166666666666667,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,0,KCMBON_rewired,0.9333333333333333,0.6333333333333333,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,1,real,0.7166666666666667,0.5166666666666667,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,1,KC_perm_all,0.9333333333333333,0.6833333333333333,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,1,KC_perm_within_subtype,0.7333333333333333,0.5166666666666667,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,1,KCMBON_rewired,0.9,0.5833333333333334,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,2,real,0.7833333333333333,0.5666666666666667,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,2,KC_perm_all,0.9333333333333333,0.7666666666666667,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,2,KC_perm_within_subtype,0.7666666666666667,0.55,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,2,KCMBON_rewired,0.9,0.65,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,3,real,0.6833333333333333,0.5666666666666667,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,3,KC_perm_all,0.8666666666666667,0.7,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,3,KC_perm_within_subtype,0.65,0.5666666666666667,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,3,KCMBON_rewired,0.8166666666666667,0.6,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,4,real,0.7,0.4666666666666667,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,4,KC_perm_all,0.9333333333333333,0.8333333333333334,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,4,KC_perm_within_subtype,0.7,0.43333333333333335,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
112,4,KCMBON_rewired,0.9,0.75,0.4533818306012975,0.03366803383154118,0.6439198856271048,0.38685318210623204,0.7112389439457232,0.05081053263310514,0.016035765141895073
113,0,real,0.6333333333333333,0.5333333333333333,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,0,KC_perm_all,0.8166666666666667,0.5833333333333334,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,0,KC_perm_within_subtype,0.6166666666666667,0.5333333333333333,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,0,KCMBON_rewired,0.8,0.5666666666666667,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,1,real,0.5833333333333334,0.4,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,1,KC_perm_all,0.8666666666666667,0.6666666666666666,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,1,KC_perm_within_subtype,0.5833333333333334,0.38333333333333336,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,1,KCMBON_rewired,0.8833333333333333,0.6166666666666667,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,2,real,0.5833333333333334,0.4166666666666667,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,2,KC_perm_all,0.8166666666666667,0.6666666666666666,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,2,KC_perm_within_subtype,0.5333333333333333,0.4,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,2,KCMBON_rewired,0.8,0.6,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,3,real,0.75,0.55,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,3,KC_perm_all,0.8833333333333333,0.6666666666666666,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,3,KC_perm_within_subtype,0.7166666666666667,0.5166666666666667,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,3,KCMBON_rewired,0.8333333333333334,0.5333333333333333,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,4,real,0.6666666666666666,0.43333333333333335,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,4,KC_perm_all,0.9166666666666666,0.6666666666666666,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,4,KC_perm_within_subtype,0.6333333333333333,0.4,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
113,4,KCMBON_rewired,0.8166666666666667,0.5166666666666667,0.49141536718431167,0.036052401232020886,0.7957259343180128,0.528019956297201,0.5827361546741138,0.054442341015194115,0.20958210968352084
114,0,real,0.8166666666666667,0.5,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,0,KC_perm_all,0.95,0.7166666666666667,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,0,KC_perm_within_subtype,0.8166666666666667,0.5,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,0,KCMBON_rewired,0.95,0.6166666666666667,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,1,real,0.7166666666666667,0.5666666666666667,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,1,KC_perm_all,1.0,1.0,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,1,KC_perm_within_subtype,0.75,0.5,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,1,KCMBON_rewired,0.9833333333333333,0.9833333333333333,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,2,real,0.7333333333333333,0.6,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,2,KC_perm_all,0.9,0.8,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,2,KC_perm_within_subtype,0.7166666666666667,0.48333333333333334,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,2,KCMBON_rewired,0.9,0.7833333333333333,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,3,real,0.6666666666666666,0.4666666666666667,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,3,KC_perm_all,0.85,0.8833333333333333,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,3,KC_perm_within_subtype,0.6666666666666666,0.45,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,3,KCMBON_rewired,0.7833333333333333,0.7666666666666667,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,4,real,0.75,0.5666666666666667,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,4,KC_perm_all,0.9,0.7333333333333333,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,4,KC_perm_within_subtype,0.7166666666666667,0.5,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
114,4,KCMBON_rewired,0.8833333333333333,0.65,0.38333940462188604,0.044037141556651026,0.12421135469650497,0.22058409829319417,0.7778391201582855,0.12743459876660795,0.0454136519701665
115,0,real,0.5333333333333333,0.5333333333333333,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,0,KC_perm_all,0.6,0.5333333333333333,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,0,KC_perm_within_subtype,0.55,0.5333333333333333,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,0,KCMBON_rewired,0.6,0.5333333333333333,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,1,real,0.7166666666666667,0.5,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,1,KC_perm_all,0.8666666666666667,0.5166666666666667,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,1,KC_perm_within_subtype,0.7,0.5,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,1,KCMBON_rewired,0.8333333333333334,0.5333333333333333,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,2,real,0.6166666666666667,0.5833333333333334,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,2,KC_perm_all,0.7166666666666667,0.5833333333333334,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,2,KC_perm_within_subtype,0.65,0.5833333333333334,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,2,KCMBON_rewired,0.6833333333333333,0.5833333333333334,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,3,real,0.6333333333333333,0.5,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,3,KC_perm_all,0.7166666666666667,0.5166666666666667,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,3,KC_perm_within_subtype,0.6333333333333333,0.5,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,3,KCMBON_rewired,0.7,0.5166666666666667,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,4,real,0.65,0.5166666666666667,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,4,KC_perm_all,0.85,0.5166666666666667,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,4,KC_perm_within_subtype,0.7,0.5166666666666667,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
115,4,KCMBON_rewired,0.7666666666666667,0.5166666666666667,0.39453132322703105,0.04026531411773595,0.25114712310234444,0.6369735881157158,0.35206842804772914,0.27869006423948023,0.2987226215695614
116,0,real,0.6166666666666667,0.4666666666666667,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,0,KC_perm_all,0.8666666666666667,0.5,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,0,KC_perm_within_subtype,0.65,0.4666666666666667,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,0,KCMBON_rewired,0.8,0.4666666666666667,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,1,real,0.5666666666666667,0.5333333333333333,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,1,KC_perm_all,0.7666666666666667,0.5333333333333333,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,1,KC_perm_within_subtype,0.5666666666666667,0.5333333333333333,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,1,KCMBON_rewired,0.7166666666666667,0.5333333333333333,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,2,real,0.55,0.5333333333333333,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,2,KC_perm_all,0.65,0.5333333333333333,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,2,KC_perm_within_subtype,0.55,0.5333333333333333,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,2,KCMBON_rewired,0.6166666666666667,0.5333333333333333,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,3,real,0.6666666666666666,0.43333333333333335,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,3,KC_perm_all,0.85,0.4666666666666667,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,3,KC_perm_within_subtype,0.6333333333333333,0.43333333333333335,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,3,KCMBON_rewired,0.85,0.4666666666666667,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,4,real,0.6833333333333333,0.4666666666666667,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,4,KC_perm_all,0.8666666666666667,0.4666666666666667,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,4,KC_perm_within_subtype,0.6833333333333333,0.4666666666666667,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
116,4,KCMBON_rewired,0.8166666666666667,0.4666666666666667,0.4495772967087165,0.08023778273599595,0.213744935389378,0.9624726788427761,0.36673386469692876,0.17697768755475396,0.0014383567934543537
117,0,real,0.6166666666666667,0.6166666666666667,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,0,KC_perm_all,0.65,0.6166666666666667,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,0,KC_perm_within_subtype,0.6166666666666667,0.6166666666666667,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,0,KCMBON_rewired,0.65,0.6166666666666667,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,1,real,0.7833333333333333,0.5333333333333333,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,1,KC_perm_all,0.8833333333333333,0.6,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,1,KC_perm_within_subtype,0.7166666666666667,0.5166666666666667,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,1,KCMBON_rewired,0.8166666666666667,0.5166666666666667,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,2,real,0.7,0.5333333333333333,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,2,KC_perm_all,0.95,0.9,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,2,KC_perm_within_subtype,0.6666666666666666,0.4666666666666667,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,2,KCMBON_rewired,0.9166666666666666,0.7833333333333333,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,3,real,0.75,0.48333333333333334,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,3,KC_perm_all,0.9833333333333333,0.8,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,3,KC_perm_within_subtype,0.7,0.4666666666666667,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,3,KCMBON_rewired,0.9,0.6333333333333333,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,4,real,0.65,0.5,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,4,KC_perm_all,0.8166666666666667,0.5833333333333334,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,4,KC_perm_within_subtype,0.6333333333333333,0.5,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
117,4,KCMBON_rewired,0.7166666666666667,0.5,0.4767006908787571,0.03736073273901313,0.23190391266544083,0.27790253192921865,0.26634700590047916,0.09734550213338586,0.16389413571874703
118,0,real,0.5,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,0,KC_perm_all,0.6166666666666667,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,0,KC_perm_within_subtype,0.5333333333333333,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,0,KCMBON_rewired,0.6333333333333333,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,1,real,0.6166666666666667,0.6,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,1,KC_perm_all,0.6333333333333333,0.6,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,1,KC_perm_within_subtype,0.6166666666666667,0.6,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,1,KCMBON_rewired,0.6166666666666667,0.6,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,2,real,0.5166666666666667,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,2,KC_perm_all,0.55,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,2,KC_perm_within_subtype,0.5,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,2,KCMBON_rewired,0.55,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,3,real,0.5333333333333333,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,3,KC_perm_all,0.65,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,3,KC_perm_within_subtype,0.5333333333333333,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,3,KCMBON_rewired,0.65,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,4,real,0.5166666666666667,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,4,KC_perm_all,0.5333333333333333,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,4,KC_perm_within_subtype,0.5166666666666667,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
118,4,KCMBON_rewired,0.5333333333333333,0.5,0.49524537901860877,0.09062462565739879,0.7411785652159185,0.5997956763639453,0.9889288545859615,0.10590050456394798,0.2789569674128556
119,0,real,0.65,0.6333333333333333,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,0,KC_perm_all,0.7166666666666667,0.6333333333333333,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,0,KC_perm_within_subtype,0.65,0.6333333333333333,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,0,KCMBON_rewired,0.7,0.6333333333333333,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,1,real,0.7,0.5666666666666667,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,1,KC_perm_all,0.7166666666666667,0.5666666666666667,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,1,KC_perm_within_subtype,0.7,0.5666666666666667,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,1,KCMBON_rewired,0.7166666666666667,0.5666666666666667,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,2,real,0.48333333333333334,0.4,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,2,KC_perm_all,0.75,0.4,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,2,KC_perm_within_subtype,0.5166666666666667,0.4,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,2,KCMBON_rewired,0.7,0.4,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,3,real,0.7,0.55,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,3,KC_perm_all,0.8333333333333334,0.55,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,3,KC_perm_within_subtype,0.7,0.55,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,3,KCMBON_rewired,0.75,0.55,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,4,real,0.5833333333333334,0.5666666666666667,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,4,KC_perm_all,0.6833333333333333,0.5666666666666667,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,4,KC_perm_within_subtype,0.6,0.5666666666666667,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382
119,4,KCMBON_rewired,0.6666666666666666,0.5666666666666667,0.4228982619549645,0.11855075150086447,0.30237515650557956,0.13602876925574553,0.058475782217287955,0.08306552738357878,0.17720327847519382


==> anc/results/mb_local10.csv <==
theta_id,seed,cond,learn,final,APBP_SHARE,KC_SPARSITY,ETA,G_MM,G_FB,PN_FRAC,TRIAL_DROP
1,0,real,0.8,0.5333333333333333,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,0,KCMBON_local,0.7666666666666667,0.5166666666666667,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,1,real,0.9333333333333333,0.6333333333333333,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,1,KCMBON_local,0.9333333333333333,0.7,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,2,real,0.7833333333333333,0.48333333333333334,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,2,KCMBON_local,0.7833333333333333,0.5,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,3,real,0.6333333333333333,0.5666666666666667,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,3,KCMBON_local,0.6166666666666667,0.55,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,4,real,0.9166666666666666,0.9,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,4,KCMBON_local,0.8666666666666667,0.9166666666666666,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,5,real,0.8666666666666667,0.7,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,5,KCMBON_local,0.8333333333333334,0.6,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,6,real,0.6833333333333333,0.55,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,6,KCMBON_local,0.6666666666666666,0.55,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,7,real,0.75,0.6333333333333333,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,7,KCMBON_local,0.7333333333333333,0.6333333333333333,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,8,real,0.7833333333333333,0.5333333333333333,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,8,KCMBON_local,0.8166666666666667,0.5166666666666667,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,9,real,0.8333333333333334,0.5666666666666667,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
1,9,KCMBON_local,0.8,0.5333333333333333,0.17059633067437635,0.06313096369990008,0.23836120622100077,0.9109207322293923,0.36998630749914924,0.13777812366486075,0.2159496216370418
0,0,real,0.7666666666666667,0.5666666666666667,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,0,KCMBON_local,0.8,0.5666666666666667,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,1,real,0.5333333333333333,0.4666666666666667,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,1,KCMBON_local,0.55,0.4666666666666667,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,2,real,0.5833333333333334,0.45,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,2,KCMBON_local,0.6333333333333333,0.45,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,3,real,0.5833333333333334,0.5166666666666667,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,3,KCMBON_local,0.65,0.5166666666666667,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,4,real,0.7333333333333333,0.4166666666666667,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,4,KCMBON_local,0.6833333333333333,0.4166666666666667,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,5,real,0.6833333333333333,0.55,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,5,KCMBON_local,0.6833333333333333,0.55,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,6,real,0.7166666666666667,0.5666666666666667,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,6,KCMBON_local,0.7,0.5666666666666667,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,7,real,0.6,0.5166666666666667,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,7,KCMBON_local,0.6333333333333333,0.5166666666666667,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,8,real,0.6,0.45,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,8,KCMBON_local,0.6333333333333333,0.45,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,9,real,0.6333333333333333,0.5,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
0,9,KCMBON_local,0.65,0.5,0.18889901321591956,0.06126607278814756,0.8422087337496809,0.13491736182235736,0.21093364880399865,0.2845222038483297,0.2105900463363492
2,0,real,0.8666666666666667,0.5666666666666667,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,0,KCMBON_local,0.8166666666666667,0.5666666666666667,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,1,real,0.8333333333333334,0.7,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,1,KCMBON_local,0.65,0.5333333333333333,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,2,real,0.9333333333333333,0.8666666666666667,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,2,KCMBON_local,0.6666666666666666,0.5166666666666667,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,3,real,0.75,0.5666666666666667,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,3,KCMBON_local,0.6666666666666666,0.5166666666666667,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,4,real,0.9,0.9,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,4,KCMBON_local,0.9666666666666667,0.48333333333333334,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,5,real,0.7166666666666667,0.5666666666666667,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,5,KCMBON_local,0.6833333333333333,0.55,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,6,real,0.8333333333333334,0.6166666666666667,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,6,KCMBON_local,0.7333333333333333,0.5666666666666667,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,7,real,0.8333333333333334,0.5666666666666667,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,7,KCMBON_local,0.7166666666666667,0.5166666666666667,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,8,real,0.8666666666666667,0.75,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,8,KCMBON_local,0.6666666666666666,0.5,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,9,real,0.8833333333333333,0.6833333333333333,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
2,9,KCMBON_local,0.6833333333333333,0.5,0.046846068513390585,0.056118449886023145,0.33534063519690216,0.6572926938987546,0.4835014405473131,0.2832253644157291,0.2744575204932818
3,0,real,0.9666666666666667,0.8833333333333333,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,0,KCMBON_local,0.9833333333333333,0.9833333333333333,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,1,real,0.8166666666666667,0.5,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,1,KCMBON_local,0.8666666666666667,0.5333333333333333,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,2,real,0.65,0.5333333333333333,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,2,KCMBON_local,0.7333333333333333,0.5833333333333334,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,3,real,0.9166666666666666,0.65,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,3,KCMBON_local,0.9333333333333333,0.8833333333333333,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,4,real,0.9166666666666666,0.6666666666666666,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,4,KCMBON_local,0.9833333333333333,0.7,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,5,real,0.7,0.5666666666666667,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,5,KCMBON_local,0.7,0.5666666666666667,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,6,real,0.6333333333333333,0.6,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,6,KCMBON_local,0.6,0.55,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,7,real,0.9,0.5166666666666667,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,7,KCMBON_local,0.9,0.5333333333333333,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,8,real,0.6833333333333333,0.6166666666666667,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,8,KCMBON_local,0.7333333333333333,0.55,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,9,real,0.7166666666666667,0.6,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
3,9,KCMBON_local,0.7,0.5333333333333333,0.2969949325937757,0.05034342684631479,0.22883596157496075,0.7819230744425937,0.5680816122286906,0.08792219132424003,0.10802874699183565
5,0,real,0.8333333333333334,0.95,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,0,KCMBON_local,0.9833333333333333,0.8,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,1,real,0.9,0.65,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,1,KCMBON_local,0.7666666666666667,0.5333333333333333,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,2,real,0.8833333333333333,0.8833333333333333,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,2,KCMBON_local,0.9333333333333333,0.6833333333333333,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,3,real,0.75,0.6833333333333333,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,3,KCMBON_local,0.7333333333333333,0.6833333333333333,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,4,real,0.8333333333333334,0.7666666666666667,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,4,KCMBON_local,0.6833333333333333,0.5333333333333333,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,5,real,0.9333333333333333,0.9166666666666666,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,5,KCMBON_local,0.6333333333333333,0.5,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,6,real,0.9333333333333333,0.9166666666666666,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,6,KCMBON_local,0.8166666666666667,0.7666666666666667,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,7,real,0.9,0.7666666666666667,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,7,KCMBON_local,0.75,0.5333333333333333,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,8,real,0.9333333333333333,0.9,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,8,KCMBON_local,0.8333333333333334,0.7,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,9,real,0.75,0.6,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
5,9,KCMBON_local,0.7333333333333333,0.6,0.07558810090532772,0.07539301052300483,0.11174790823765533,0.20532978242021876,0.07821102401645465,0.11241004974395663,0.28151719591338603
4,0,real,0.7833333333333333,0.6166666666666667,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,0,KCMBON_local,0.9333333333333333,0.7666666666666667,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,1,real,0.6833333333333333,0.5666666666666667,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,1,KCMBON_local,0.75,0.5333333333333333,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,2,real,0.7833333333333333,0.48333333333333334,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,2,KCMBON_local,0.8833333333333333,0.6,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,3,real,0.6666666666666666,0.48333333333333334,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,3,KCMBON_local,0.8,0.5333333333333333,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,4,real,0.6333333333333333,0.5333333333333333,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,4,KCMBON_local,0.7,0.5333333333333333,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,5,real,0.8833333333333333,0.5666666666666667,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,5,KCMBON_local,0.9166666666666666,0.55,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,6,real,0.6666666666666666,0.5333333333333333,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,6,KCMBON_local,0.8166666666666667,0.5166666666666667,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,7,real,0.7666666666666667,0.5666666666666667,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,7,KCMBON_local,0.85,0.5666666666666667,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,8,real,0.6,0.5,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,8,KCMBON_local,0.75,0.55,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,9,real,0.6666666666666666,0.55,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
4,9,KCMBON_local,0.8666666666666667,0.6833333333333333,0.3257688557256068,0.046458453425337554,0.19829038901666912,0.29805539288010446,0.744324517474888,0.1163549095774377,0.1942119685162864
6,0,real,0.6,0.5,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,0,KCMBON_local,0.6,0.5,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,1,real,0.5833333333333334,0.5666666666666667,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,1,KCMBON_local,0.5833333333333334,0.5666666666666667,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,2,real,0.6333333333333333,0.43333333333333335,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,2,KCMBON_local,0.7833333333333333,0.45,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,3,real,0.5166666666666667,0.4666666666666667,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,3,KCMBON_local,0.55,0.4666666666666667,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,4,real,0.6166666666666667,0.6,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,4,KCMBON_local,0.6166666666666667,0.6,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,5,real,0.6166666666666667,0.5333333333333333,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,5,KCMBON_local,0.65,0.5333333333333333,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,6,real,0.5833333333333334,0.5833333333333334,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,6,KCMBON_local,0.6,0.5833333333333334,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,7,real,0.7166666666666667,0.5,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,7,KCMBON_local,0.7666666666666667,0.5,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,8,real,0.6166666666666667,0.6166666666666667,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,8,KCMBON_local,0.6166666666666667,0.6166666666666667,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,9,real,0.7,0.65,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
6,9,KCMBON_local,0.7,0.65,0.28301940495017053,0.06636367958536617,0.3053480721165262,0.6805486282399761,0.5638642120323332,0.29566902501116143,0.20387397698462642
7,0,real,1.0,0.9166666666666666,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,0,KCMBON_local,0.9166666666666666,0.48333333333333334,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,1,real,0.9666666666666667,0.8333333333333334,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,1,KCMBON_local,0.7666666666666667,0.5166666666666667,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,2,real,0.9833333333333333,0.9333333333333333,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,2,KCMBON_local,0.6666666666666666,0.48333333333333334,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,3,real,0.9666666666666667,0.75,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,3,KCMBON_local,0.7833333333333333,0.5,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,4,real,0.9166666666666666,0.7666666666666667,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,4,KCMBON_local,0.7166666666666667,0.5333333333333333,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,5,real,0.9833333333333333,0.9666666666666667,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,5,KCMBON_local,0.9,0.4666666666666667,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,6,real,1.0,0.8666666666666667,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,6,KCMBON_local,0.8333333333333334,0.5,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,7,real,0.9666666666666667,0.95,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,7,KCMBON_local,0.8333333333333334,0.48333333333333334,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,8,real,1.0,1.0,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,8,KCMBON_local,0.9666666666666667,0.5333333333333333,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,9,real,0.9166666666666666,0.6333333333333333,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
7,9,KCMBON_local,0.7666666666666667,0.5833333333333334,0.04172613715637189,0.0728280726195251,0.5182505833209329,0.4956175788459465,0.379707159825974,0.09848265084434908,0.09277458079965775
8,0,real,0.7666666666666667,0.6333333333333333,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,0,KCMBON_local,0.6833333333333333,0.5833333333333334,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,1,real,0.7833333333333333,0.8,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,1,KCMBON_local,0.7,0.6,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,2,real,1.0,0.9333333333333333,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,2,KCMBON_local,0.9666666666666667,0.75,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,3,real,0.9833333333333333,0.9333333333333333,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,3,KCMBON_local,0.9666666666666667,0.8,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,4,real,0.9333333333333333,0.7333333333333333,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,4,KCMBON_local,0.8333333333333334,0.55,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,5,real,0.9333333333333333,0.7666666666666667,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,5,KCMBON_local,0.8166666666666667,0.5333333333333333,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,6,real,0.9833333333333333,0.9,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,6,KCMBON_local,0.8833333333333333,0.6,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,7,real,0.9,0.8333333333333334,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,7,KCMBON_local,0.8333333333333334,0.6,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,8,real,0.9833333333333333,0.9166666666666666,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,8,KCMBON_local,0.85,0.6333333333333333,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,9,real,0.8,0.85,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
8,9,KCMBON_local,0.6833333333333333,0.5666666666666667,0.07865694004502867,0.04830913064377335,0.10196285375786522,0.5347398934946779,0.9679772408008924,0.13613266252942766,0.1453638704315713
9,0,real,0.7333333333333333,0.55,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,0,KCMBON_local,0.7833333333333333,0.5333333333333333,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,1,real,0.6333333333333333,0.6,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,1,KCMBON_local,0.6333333333333333,0.6166666666666667,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,2,real,0.7,0.6,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,2,KCMBON_local,0.7833333333333333,0.6166666666666667,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,3,real,0.8333333333333334,0.5833333333333334,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,3,KCMBON_local,0.85,0.5333333333333333,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,4,real,0.8,0.6666666666666666,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,4,KCMBON_local,0.75,0.55,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,5,real,0.8333333333333334,0.5666666666666667,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,5,KCMBON_local,0.8833333333333333,0.6,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,6,real,0.75,0.55,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,6,KCMBON_local,0.8833333333333333,0.6666666666666666,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,7,real,0.7666666666666667,0.6333333333333333,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,7,KCMBON_local,0.8833333333333333,0.8,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,8,real,0.7,0.5333333333333333,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,8,KCMBON_local,0.8166666666666667,0.6333333333333333,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,9,real,0.8166666666666667,0.5666666666666667,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
9,9,KCMBON_local,0.8333333333333334,0.55,0.3440924515631217,0.034315458570062664,0.47239571689387433,0.5990024227801589,0.6502894344474675,0.057517705086781515,0.25784175708064466
10,0,real,0.6833333333333333,0.5333333333333333,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,0,KCMBON_local,0.6833333333333333,0.5333333333333333,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,1,real,0.55,0.5,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,1,KCMBON_local,0.5833333333333334,0.5,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,2,real,0.6333333333333333,0.5333333333333333,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,2,KCMBON_local,0.6166666666666667,0.5333333333333333,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,3,real,0.7666666666666667,0.4,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,3,KCMBON_local,0.75,0.4,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,4,real,0.6666666666666666,0.4666666666666667,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,4,KCMBON_local,0.65,0.4666666666666667,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,5,real,0.7833333333333333,0.55,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,5,KCMBON_local,0.7666666666666667,0.55,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,6,real,0.6,0.4666666666666667,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,6,KCMBON_local,0.6166666666666667,0.4666666666666667,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,7,real,0.85,0.4666666666666667,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,7,KCMBON_local,0.9,0.4666666666666667,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,8,real,0.6333333333333333,0.5333333333333333,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,8,KCMBON_local,0.65,0.5333333333333333,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,9,real,0.65,0.5333333333333333,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
10,9,KCMBON_local,0.6833333333333333,0.5333333333333333,0.22851197154995945,0.11416183535754816,0.3972570817415019,0.19522704753154632,0.5575005209315618,0.13464476955721105,0.14006967982197693
11,0,real,0.6166666666666667,0.5166666666666667,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,0,KCMBON_local,0.9,0.5166666666666667,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,1,real,0.48333333333333334,0.48333333333333334,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,1,KCMBON_local,0.5333333333333333,0.48333333333333334,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,2,real,0.5333333333333333,0.5166666666666667,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,2,KCMBON_local,0.5333333333333333,0.5166666666666667,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,3,real,0.6,0.5,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,3,KCMBON_local,0.6333333333333333,0.5,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,4,real,0.5166666666666667,0.4,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,4,KCMBON_local,0.6,0.4,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,5,real,0.5833333333333334,0.5666666666666667,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,5,KCMBON_local,0.5833333333333334,0.5666666666666667,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,6,real,0.7166666666666667,0.5166666666666667,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,6,KCMBON_local,0.7666666666666667,0.5166666666666667,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,7,real,0.8,0.4166666666666667,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,7,KCMBON_local,0.9166666666666666,0.45,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,8,real,0.7,0.6666666666666666,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,8,KCMBON_local,0.7166666666666667,0.6666666666666666,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,9,real,0.5166666666666667,0.45,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
11,9,KCMBON_local,0.75,0.45,0.3104080907663617,0.11231948215059083,0.1527152179103367,0.26621135577345856,0.4125128865225619,0.2518473939985861,0.2403213214489293
12,0,real,0.6333333333333333,0.48333333333333334,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,0,KCMBON_local,0.6833333333333333,0.48333333333333334,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,1,real,0.7166666666666667,0.5333333333333333,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,1,KCMBON_local,0.75,0.5333333333333333,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,2,real,0.6833333333333333,0.5,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,2,KCMBON_local,0.7333333333333333,0.5,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,3,real,0.5,0.48333333333333334,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,3,KCMBON_local,0.5333333333333333,0.48333333333333334,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,4,real,0.55,0.5166666666666667,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,4,KCMBON_local,0.55,0.5166666666666667,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,5,real,0.5,0.36666666666666664,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,5,KCMBON_local,0.55,0.36666666666666664,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,6,real,0.6166666666666667,0.5833333333333334,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,6,KCMBON_local,0.7,0.5833333333333334,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,7,real,0.5166666666666667,0.4666666666666667,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,7,KCMBON_local,0.5333333333333333,0.4666666666666667,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,8,real,0.5833333333333334,0.5333333333333333,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,8,KCMBON_local,0.6,0.5333333333333333,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,9,real,0.6,0.48333333333333334,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
12,9,KCMBON_local,0.5833333333333334,0.48333333333333334,0.20576581784856313,0.07112104793520607,0.6214403973198702,0.5353397015669331,0.7344253368335955,0.27993006231886874,0.24910886410706315
13,0,real,0.85,0.65,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,0,KCMBON_local,0.8166666666666667,0.5333333333333333,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,1,real,0.8333333333333334,0.8166666666666667,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,1,KCMBON_local,0.75,0.7166666666666667,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,2,real,0.95,0.65,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,2,KCMBON_local,0.9333333333333333,0.6,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,3,real,0.8833333333333333,0.6,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,3,KCMBON_local,0.7666666666666667,0.55,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,4,real,1.0,0.8833333333333333,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,4,KCMBON_local,1.0,1.0,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,5,real,0.9666666666666667,0.9,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,5,KCMBON_local,0.8666666666666667,0.75,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,6,real,0.8833333333333333,0.5833333333333334,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,6,KCMBON_local,0.85,0.6,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,7,real,0.9666666666666667,0.9333333333333333,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,7,KCMBON_local,0.9333333333333333,0.75,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,8,real,0.9666666666666667,1.0,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,8,KCMBON_local,0.9333333333333333,0.9833333333333333,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,9,real,1.0,0.85,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
13,9,KCMBON_local,0.9666666666666667,0.65,0.10255292178662433,0.04138699163432585,0.15371912066222587,0.9600940247996682,0.3852139491019452,0.1600256178193636,0.15754105677926555
14,0,real,0.9833333333333333,0.95,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,0,KCMBON_local,1.0,0.9,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,1,real,0.9,0.7,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,1,KCMBON_local,0.7666666666666667,0.5833333333333334,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,2,real,0.75,0.55,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,2,KCMBON_local,0.75,0.5333333333333333,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,3,real,0.9166666666666666,0.65,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,3,KCMBON_local,0.8333333333333334,0.5666666666666667,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,4,real,0.8166666666666667,0.7,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,4,KCMBON_local,0.75,0.5833333333333334,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,5,real,0.9666666666666667,0.8166666666666667,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,5,KCMBON_local,0.8833333333333333,0.6666666666666666,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,6,real,1.0,0.8166666666666667,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,6,KCMBON_local,0.8833333333333333,0.6333333333333333,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,7,real,0.9166666666666666,0.7166666666666667,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,7,KCMBON_local,0.85,0.5166666666666667,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,8,real,0.7666666666666667,0.6333333333333333,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,8,KCMBON_local,0.75,0.6,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,9,real,0.8666666666666667,0.8,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
14,9,KCMBON_local,0.75,0.6,0.09608160633306113,0.036151271940904,0.8662410238298056,0.7288381354018034,0.9059905971064084,0.11930836282958583,0.2546008045915616
15,0,real,0.7666666666666667,0.6166666666666667,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,0,KCMBON_local,0.7166666666666667,0.5833333333333334,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,1,real,0.9666666666666667,0.8333333333333334,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,1,KCMBON_local,0.85,0.5166666666666667,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,2,real,0.9166666666666666,0.8333333333333334,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,2,KCMBON_local,0.8833333333333333,0.48333333333333334,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,3,real,0.7333333333333333,0.6833333333333333,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,3,KCMBON_local,0.7166666666666667,0.6833333333333333,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,4,real,0.95,0.8166666666666667,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,4,KCMBON_local,0.7333333333333333,0.5,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,5,real,0.8666666666666667,0.65,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,5,KCMBON_local,0.7166666666666667,0.5166666666666667,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,6,real,0.8,0.6833333333333333,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,6,KCMBON_local,0.7,0.55,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,7,real,0.7,0.6333333333333333,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,7,KCMBON_local,0.6666666666666666,0.6333333333333333,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,8,real,0.7,0.6666666666666666,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,8,KCMBON_local,0.6333333333333333,0.5333333333333333,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,9,real,0.9333333333333333,0.85,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
15,9,KCMBON_local,0.7833333333333333,0.55,0.0669607582274234,0.03511323963614381,0.41743298377415555,0.6797974464440578,0.1613399690217172,0.25620524828382235,0.2969574519523297
16,0,real,0.7166666666666667,0.6,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,0,KCMBON_local,0.7166666666666667,0.6,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,1,real,0.7833333333333333,0.7333333333333333,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,1,KCMBON_local,0.7833333333333333,0.7333333333333333,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,2,real,0.9666666666666667,0.8666666666666667,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,2,KCMBON_local,0.9833333333333333,0.8833333333333333,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,3,real,0.55,0.48333333333333334,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,3,KCMBON_local,0.55,0.48333333333333334,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,4,real,0.5166666666666667,0.5,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,4,KCMBON_local,0.5,0.4666666666666667,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,5,real,0.6833333333333333,0.55,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,5,KCMBON_local,0.7,0.5166666666666667,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,6,real,0.9166666666666666,0.48333333333333334,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,6,KCMBON_local,0.9,0.48333333333333334,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,7,real,0.6833333333333333,0.55,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,7,KCMBON_local,0.6666666666666666,0.55,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,8,real,0.6166666666666667,0.48333333333333334,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,8,KCMBON_local,0.5833333333333334,0.48333333333333334,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,9,real,0.6833333333333333,0.5,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
16,9,KCMBON_local,0.6833333333333333,0.4666666666666667,0.15741328737483584,0.0639118322214761,0.18549951132453624,0.6624362063836897,0.475354478896015,0.24181653496342456,0.24623802408058143
17,0,real,0.65,0.55,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,0,KCMBON_local,0.6666666666666666,0.55,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,1,real,0.5666666666666667,0.5166666666666667,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,1,KCMBON_local,0.5666666666666667,0.5166666666666667,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,2,real,1.0,0.7833333333333333,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,2,KCMBON_local,0.9833333333333333,0.9,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,3,real,0.6833333333333333,0.5666666666666667,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,3,KCMBON_local,0.6833333333333333,0.5666666666666667,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,4,real,0.8,0.55,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,4,KCMBON_local,0.8,0.55,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,5,real,0.7333333333333333,0.5,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,5,KCMBON_local,0.7833333333333333,0.5,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,6,real,0.9166666666666666,0.7333333333333333,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,6,KCMBON_local,0.9166666666666666,0.85,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,7,real,0.8666666666666667,0.6666666666666666,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,7,KCMBON_local,0.8666666666666667,0.7,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,8,real,0.65,0.55,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,8,KCMBON_local,0.6666666666666666,0.55,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,9,real,0.9166666666666666,0.6666666666666666,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
17,9,KCMBON_local,0.9333333333333333,0.65,0.17993996148553426,0.1315135033520829,0.10631002703043746,0.17516968959607965,0.027188840788857714,0.16570063130960552,0.12263748642885848
18,0,real,0.55,0.5333333333333333,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,0,KCMBON_local,0.6166666666666667,0.5333333333333333,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,1,real,0.65,0.43333333333333335,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,1,KCMBON_local,0.6666666666666666,0.43333333333333335,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,2,real,0.5166666666666667,0.43333333333333335,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,2,KCMBON_local,0.6,0.43333333333333335,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,3,real,0.5333333333333333,0.45,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,3,KCMBON_local,0.55,0.45,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,4,real,0.6666666666666666,0.5,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,4,KCMBON_local,0.6666666666666666,0.5,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,5,real,0.7833333333333333,0.48333333333333334,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,5,KCMBON_local,0.8833333333333333,0.48333333333333334,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,6,real,0.5833333333333334,0.55,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,6,KCMBON_local,0.5833333333333334,0.55,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,7,real,0.7166666666666667,0.48333333333333334,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,7,KCMBON_local,0.7,0.48333333333333334,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,8,real,0.7166666666666667,0.5833333333333334,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,8,KCMBON_local,0.7833333333333333,0.5833333333333334,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,9,real,0.48333333333333334,0.45,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
18,9,KCMBON_local,0.5,0.45,0.25448460477091234,0.14039223214970942,0.22763899735040735,0.9385583462149621,0.5870693846759363,0.06280205223913983,0.040785433836130834
19,0,real,0.7,0.5,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,0,KCMBON_local,0.65,0.48333333333333334,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,1,real,0.7666666666666667,0.45,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,1,KCMBON_local,0.75,0.45,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,2,real,0.6833333333333333,0.48333333333333334,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,2,KCMBON_local,0.65,0.45,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,3,real,0.6166666666666667,0.4666666666666667,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,3,KCMBON_local,0.55,0.45,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,4,real,0.6166666666666667,0.55,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,4,KCMBON_local,0.6166666666666667,0.55,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,5,real,0.7666666666666667,0.5833333333333334,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,5,KCMBON_local,0.7166666666666667,0.5833333333333334,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,6,real,0.8333333333333334,0.4666666666666667,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,6,KCMBON_local,0.7833333333333333,0.4666666666666667,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,7,real,0.7166666666666667,0.5333333333333333,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,7,KCMBON_local,0.6,0.5333333333333333,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,8,real,0.6666666666666666,0.5166666666666667,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,8,KCMBON_local,0.65,0.5166666666666667,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,9,real,0.7,0.43333333333333335,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
19,9,KCMBON_local,0.6,0.4166666666666667,0.14117521467918978,0.09013795873347133,0.7852680769027477,0.45590939514514545,0.8268674676879013,0.14140245461557097,0.12844589338336249
20,0,real,0.95,0.9333333333333333,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,0,KCMBON_local,1.0,0.75,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,1,real,0.9666666666666667,0.85,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,1,KCMBON_local,0.8666666666666667,0.6,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,2,real,0.9833333333333333,0.9833333333333333,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,2,KCMBON_local,0.75,0.6333333333333333,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,3,real,0.9833333333333333,0.8666666666666667,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,3,KCMBON_local,0.85,0.55,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,4,real,0.8833333333333333,0.7166666666666667,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,4,KCMBON_local,0.7333333333333333,0.5333333333333333,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,5,real,0.8833333333333333,0.95,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,5,KCMBON_local,0.9333333333333333,0.8666666666666667,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,6,real,1.0,0.9333333333333333,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,6,KCMBON_local,0.9833333333333333,0.6833333333333333,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,7,real,0.9833333333333333,1.0,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,7,KCMBON_local,0.9333333333333333,0.7,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,8,real,0.9666666666666667,0.8666666666666667,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,8,KCMBON_local,1.0,1.0,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,9,real,0.9333333333333333,0.6166666666666667,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
20,9,KCMBON_local,0.75,0.5833333333333334,0.04878819100763987,0.06516974637269977,0.11554458524859146,0.8342726323090673,0.32296744831625934,0.09885936287617351,0.1304353996671477
21,0,real,0.7833333333333333,0.55,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,0,KCMBON_local,0.7666666666666667,0.55,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,1,real,0.7166666666666667,0.5666666666666667,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,1,KCMBON_local,0.75,0.5666666666666667,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,2,real,0.8666666666666667,0.5,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,2,KCMBON_local,0.9333333333333333,0.5166666666666667,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,3,real,0.8333333333333334,0.45,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,3,KCMBON_local,0.9166666666666666,0.45,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,4,real,0.6166666666666667,0.5333333333333333,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,4,KCMBON_local,0.6333333333333333,0.5166666666666667,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,5,real,0.8666666666666667,0.5,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,5,KCMBON_local,0.8333333333333334,0.5,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,6,real,0.7666666666666667,0.5333333333333333,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,6,KCMBON_local,0.7833333333333333,0.5333333333333333,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,7,real,0.65,0.6166666666666667,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,7,KCMBON_local,0.65,0.6166666666666667,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,8,real,0.7,0.6,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,8,KCMBON_local,0.7166666666666667,0.6,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,9,real,0.7,0.5166666666666667,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
21,9,KCMBON_local,0.7,0.5166666666666667,0.18034253463770047,0.04399692770334953,0.8534901003014979,0.23995022719596354,0.9731747692112087,0.2644507097133407,0.18502107813549504
22,0,real,0.9333333333333333,0.6666666666666666,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,0,KCMBON_local,0.95,0.5333333333333333,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,1,real,0.8666666666666667,0.8,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,1,KCMBON_local,0.8833333333333333,0.9166666666666666,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,2,real,0.6166666666666667,0.55,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,2,KCMBON_local,0.5666666666666667,0.48333333333333334,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,3,real,0.5666666666666667,0.6166666666666667,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,3,KCMBON_local,0.55,0.5,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,4,real,0.6666666666666666,0.5333333333333333,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,4,KCMBON_local,0.6666666666666666,0.5,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,5,real,0.7666666666666667,0.5166666666666667,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,5,KCMBON_local,0.7166666666666667,0.5,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,6,real,0.8666666666666667,0.5333333333333333,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,6,KCMBON_local,0.8166666666666667,0.5333333333333333,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,7,real,0.7166666666666667,0.55,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,7,KCMBON_local,0.65,0.5333333333333333,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,8,real,0.85,0.5833333333333334,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,8,KCMBON_local,0.7166666666666667,0.5,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,9,real,0.9333333333333333,0.6833333333333333,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
22,9,KCMBON_local,0.85,0.4666666666666667,0.12514814898731072,0.08091461905255874,0.18109798281243564,0.4393659144886938,0.9456761085229961,0.20216064712783938,0.28292884423753367
23,0,real,0.6333333333333333,0.55,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,0,KCMBON_local,0.6166666666666667,0.55,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,1,real,0.85,0.7,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,1,KCMBON_local,0.8166666666666667,0.7,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,2,real,0.8333333333333334,0.5333333333333333,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,2,KCMBON_local,0.7833333333333333,0.5333333333333333,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,3,real,0.9333333333333333,0.6666666666666666,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,3,KCMBON_local,0.7166666666666667,0.4666666666666667,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,4,real,0.85,0.6166666666666667,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,4,KCMBON_local,0.75,0.48333333333333334,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,5,real,0.6166666666666667,0.55,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,5,KCMBON_local,0.6,0.5333333333333333,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,6,real,0.8833333333333333,0.6666666666666666,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,6,KCMBON_local,0.7833333333333333,0.5,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,7,real,0.6833333333333333,0.5333333333333333,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,7,KCMBON_local,0.65,0.5333333333333333,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,8,real,0.65,0.5333333333333333,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,8,KCMBON_local,0.5833333333333334,0.5333333333333333,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,9,real,0.8,0.55,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
23,9,KCMBON_local,0.7166666666666667,0.55,0.09024087279905534,0.06900446627717341,0.36569193614235973,0.7911215440594909,0.11845571318640369,0.15422522869553043,0.27020531969371603
24,0,real,0.6833333333333333,0.5166666666666667,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,0,KCMBON_local,0.7833333333333333,0.5166666666666667,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,1,real,0.5833333333333334,0.5,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,1,KCMBON_local,0.6,0.5,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,2,real,0.7,0.5666666666666667,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,2,KCMBON_local,0.7333333333333333,0.5666666666666667,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,3,real,0.8,0.5166666666666667,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,3,KCMBON_local,0.9166666666666666,0.5,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,4,real,0.5666666666666667,0.5333333333333333,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,4,KCMBON_local,0.6166666666666667,0.5333333333333333,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,5,real,0.6833333333333333,0.48333333333333334,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,5,KCMBON_local,0.8166666666666667,0.5666666666666667,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,6,real,0.65,0.5333333333333333,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,6,KCMBON_local,0.65,0.5166666666666667,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,7,real,0.7833333333333333,0.5166666666666667,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,7,KCMBON_local,0.8333333333333334,0.5166666666666667,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,8,real,0.8,0.4666666666666667,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,8,KCMBON_local,0.9666666666666667,0.7833333333333333,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,9,real,0.7166666666666667,0.5,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
24,9,KCMBON_local,0.9166666666666666,0.5,0.3171958431649828,0.07910669940905804,0.15803315803954215,0.15502541325919542,0.7884202822731615,0.07403760986283223,0.08867985281804389
25,0,real,0.8833333333333333,0.5333333333333333,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,0,KCMBON_local,0.8833333333333333,0.5333333333333333,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,1,real,0.9666666666666667,0.7666666666666667,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,1,KCMBON_local,0.85,0.5333333333333333,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,2,real,0.95,0.6166666666666667,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,2,KCMBON_local,0.9,0.48333333333333334,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,3,real,0.7333333333333333,0.5833333333333334,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,3,KCMBON_local,0.65,0.5166666666666667,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,4,real,0.7166666666666667,0.5833333333333334,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,4,KCMBON_local,0.6333333333333333,0.5666666666666667,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,5,real,0.9333333333333333,0.6166666666666667,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,5,KCMBON_local,0.85,0.5,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,6,real,0.8166666666666667,0.6666666666666666,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,6,KCMBON_local,0.8333333333333334,0.55,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,7,real,0.7833333333333333,0.5166666666666667,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,7,KCMBON_local,0.6833333333333333,0.5,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,8,real,0.95,0.7833333333333333,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,8,KCMBON_local,0.8166666666666667,0.48333333333333334,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,9,real,0.8833333333333333,0.55,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
25,9,KCMBON_local,0.7666666666666667,0.5,0.1424096465931164,0.10303718490602319,0.29685779657213,0.035371427113927906,0.8062587574834912,0.06608842849884822,0.12112927988951683
26,0,real,0.7333333333333333,0.5333333333333333,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,0,KCMBON_local,0.7333333333333333,0.5166666666666667,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,1,real,0.7333333333333333,0.4666666666666667,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,1,KCMBON_local,0.6333333333333333,0.4,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,2,real,0.7333333333333333,0.48333333333333334,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,2,KCMBON_local,0.65,0.45,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,3,real,0.85,0.4666666666666667,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,3,KCMBON_local,0.7833333333333333,0.4666666666666667,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,4,real,0.6666666666666666,0.4666666666666667,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,4,KCMBON_local,0.6,0.4666666666666667,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,5,real,0.85,0.48333333333333334,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,5,KCMBON_local,0.7,0.4666666666666667,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,6,real,0.8166666666666667,0.5,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,6,KCMBON_local,0.7333333333333333,0.48333333333333334,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,7,real,0.7,0.5833333333333334,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,7,KCMBON_local,0.65,0.5833333333333334,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,8,real,0.75,0.43333333333333335,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,8,KCMBON_local,0.7,0.43333333333333335,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,9,real,0.6666666666666666,0.55,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
26,9,KCMBON_local,0.6666666666666666,0.55,0.11876694318111329,0.09205735490169058,0.8088947181101418,0.9041647353560885,0.5430222136344757,0.10064638136990946,0.042657898848674665
27,0,real,0.6833333333333333,0.6,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,0,KCMBON_local,0.7166666666666667,0.6,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,1,real,0.75,0.7333333333333333,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,1,KCMBON_local,0.7833333333333333,0.7333333333333333,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,2,real,0.7833333333333333,0.6333333333333333,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,2,KCMBON_local,0.9833333333333333,0.9,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,3,real,0.48333333333333334,0.48333333333333334,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,3,KCMBON_local,0.5,0.48333333333333334,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,4,real,0.5,0.4666666666666667,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,4,KCMBON_local,0.5,0.4666666666666667,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,5,real,0.5333333333333333,0.45,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,5,KCMBON_local,0.6833333333333333,0.5166666666666667,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,6,real,0.8166666666666667,0.4666666666666667,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,6,KCMBON_local,0.8833333333333333,0.4666666666666667,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,7,real,0.6333333333333333,0.55,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,7,KCMBON_local,0.6333333333333333,0.55,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,8,real,0.48333333333333334,0.48333333333333334,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,8,KCMBON_local,0.55,0.48333333333333334,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,9,real,0.55,0.48333333333333334,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
27,9,KCMBON_local,0.6833333333333333,0.4666666666666667,0.3127457457403717,0.04933140692098442,0.18394082867055606,0.9823828263630254,0.3645553217987686,0.24199888291727867,0.26464290659931633
28,0,real,0.9666666666666667,0.7833333333333333,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,0,KCMBON_local,0.8333333333333334,0.6333333333333333,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,1,real,0.9666666666666667,0.9166666666666666,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,1,KCMBON_local,0.9,0.5833333333333334,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,2,real,0.85,0.7666666666666667,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,2,KCMBON_local,0.7166666666666667,0.6,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,3,real,0.9166666666666666,0.9,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,3,KCMBON_local,0.95,0.9333333333333333,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,4,real,0.95,0.8833333333333333,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,4,KCMBON_local,0.9166666666666666,0.8833333333333333,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,5,real,0.9166666666666666,0.9333333333333333,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,5,KCMBON_local,0.75,0.6666666666666666,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,6,real,1.0,0.85,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,6,KCMBON_local,0.85,0.65,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,7,real,0.9833333333333333,0.9,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,7,KCMBON_local,0.9666666666666667,0.8333333333333334,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,8,real,0.8333333333333334,0.6666666666666666,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,8,KCMBON_local,0.75,0.5833333333333334,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,9,real,0.9666666666666667,0.9166666666666666,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
28,9,KCMBON_local,0.95,0.8333333333333334,0.05463942534360389,0.05321697240040432,0.1345632406801269,0.4170506498583953,0.018401591818586676,0.06472504913940501,0.2479912100491247
29,0,real,0.8666666666666667,0.5666666666666667,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,0,KCMBON_local,0.8333333333333334,0.5166666666666667,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,1,real,0.85,0.5166666666666667,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,1,KCMBON_local,0.8,0.5333333333333333,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,2,real,0.7833333333333333,0.6,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,2,KCMBON_local,0.7833333333333333,0.5666666666666667,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,3,real,0.8,0.6,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,3,KCMBON_local,0.7,0.48333333333333334,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,4,real,0.9333333333333333,0.6166666666666667,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,4,KCMBON_local,0.9333333333333333,0.55,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,5,real,0.7833333333333333,0.55,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,5,KCMBON_local,0.75,0.55,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,6,real,0.7666666666666667,0.6166666666666667,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,6,KCMBON_local,0.7333333333333333,0.6,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,7,real,0.8,0.55,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,7,KCMBON_local,0.7333333333333333,0.5333333333333333,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,8,real,0.95,0.7666666666666667,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,8,KCMBON_local,0.9,0.6666666666666666,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,9,real,0.9166666666666666,0.6833333333333333,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
29,9,KCMBON_local,0.8666666666666667,0.43333333333333335,0.14672807279254627,0.07413450201749647,0.6290574307312934,0.21018788453437812,0.4046386736723506,0.09236063568095186,0.11588385378107603
30,0,real,0.85,0.6,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,0,KCMBON_local,0.65,0.48333333333333334,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,1,real,0.9333333333333333,0.5833333333333334,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,1,KCMBON_local,0.8166666666666667,0.5166666666666667,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,2,real,0.9333333333333333,0.8166666666666667,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,2,KCMBON_local,0.8333333333333334,0.5333333333333333,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,3,real,0.95,0.7833333333333333,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,3,KCMBON_local,0.8666666666666667,0.43333333333333335,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,4,real,0.6833333333333333,0.5833333333333334,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,4,KCMBON_local,0.6666666666666666,0.5833333333333334,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,5,real,0.9,0.55,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,5,KCMBON_local,0.75,0.5166666666666667,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,6,real,0.9333333333333333,0.75,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,6,KCMBON_local,0.8166666666666667,0.43333333333333335,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,7,real,0.8,0.7333333333333333,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,7,KCMBON_local,0.65,0.48333333333333334,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,8,real,0.8833333333333333,0.6,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,8,KCMBON_local,0.8333333333333334,0.5833333333333334,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,9,real,0.9666666666666667,0.8,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
30,9,KCMBON_local,0.75,0.5166666666666667,0.10055757587821681,0.09605462322913469,0.3574049537565606,0.951370595681121,0.9995611605662026,0.08302443047926404,0.009189716053318902
31,0,real,0.75,0.6,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,0,KCMBON_local,0.75,0.6166666666666667,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,1,real,0.6833333333333333,0.6166666666666667,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,1,KCMBON_local,0.6666666666666666,0.5833333333333334,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,2,real,0.9,0.6166666666666667,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,2,KCMBON_local,0.9333333333333333,0.6833333333333333,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,3,real,0.75,0.65,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,3,KCMBON_local,0.7166666666666667,0.6333333333333333,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,4,real,0.8666666666666667,0.7166666666666667,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,4,KCMBON_local,0.9,0.6333333333333333,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,5,real,0.9166666666666666,0.7,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,5,KCMBON_local,0.8833333333333333,0.6333333333333333,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,6,real,0.7833333333333333,0.6833333333333333,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,6,KCMBON_local,0.7666666666666667,0.6166666666666667,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,7,real,0.8333333333333334,0.65,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,7,KCMBON_local,0.8833333333333333,0.65,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,8,real,0.7833333333333333,0.6333333333333333,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,8,KCMBON_local,0.85,0.6333333333333333,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,9,real,0.8333333333333334,0.6166666666666667,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
31,9,KCMBON_local,0.8,0.6166666666666667,0.23042070444436247,0.033064718391393376,0.3248153925995782,0.4904233801994412,0.4193629849547555,0.08553210572686538,0.29239451061964616
32,0,real,0.95,0.9333333333333333,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,0,KCMBON_local,0.9666666666666667,0.9666666666666667,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,1,real,0.9,0.8,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,1,KCMBON_local,0.8833333333333333,0.7,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,2,real,0.9333333333333333,0.8166666666666667,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,2,KCMBON_local,0.9333333333333333,0.8166666666666667,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,3,real,0.9,0.7,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,3,KCMBON_local,0.9,0.6333333333333333,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,4,real,0.9833333333333333,0.9,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,4,KCMBON_local,1.0,0.8333333333333334,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,5,real,0.95,0.7666666666666667,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,5,KCMBON_local,0.9166666666666666,0.7333333333333333,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,6,real,0.95,0.7333333333333333,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,6,KCMBON_local,0.9666666666666667,0.65,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,7,real,0.8666666666666667,0.6666666666666666,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,7,KCMBON_local,0.85,0.6666666666666666,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,8,real,1.0,0.9833333333333333,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,8,KCMBON_local,1.0,0.9833333333333333,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,9,real,1.0,0.9166666666666666,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
32,9,KCMBON_local,1.0,0.85,0.1720163904143269,0.03861361622965949,0.34417376977754677,0.8141822829190175,0.8716313328113636,0.0682195962903996,0.05743368020510108
33,0,real,0.6,0.5,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,0,KCMBON_local,0.6,0.5,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,1,real,0.5333333333333333,0.5,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,1,KCMBON_local,0.5333333333333333,0.5,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,2,real,0.7166666666666667,0.4666666666666667,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,2,KCMBON_local,0.7166666666666667,0.4666666666666667,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,3,real,0.65,0.5166666666666667,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,3,KCMBON_local,0.6333333333333333,0.5166666666666667,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,4,real,0.7333333333333333,0.5666666666666667,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,4,KCMBON_local,0.75,0.5666666666666667,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,5,real,0.6833333333333333,0.55,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,5,KCMBON_local,0.7166666666666667,0.55,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,6,real,0.8333333333333334,0.45,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,6,KCMBON_local,0.8333333333333334,0.4666666666666667,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,7,real,0.6333333333333333,0.5166666666666667,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,7,KCMBON_local,0.6833333333333333,0.5166666666666667,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,8,real,0.75,0.5,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,8,KCMBON_local,0.7333333333333333,0.5,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,9,real,0.8666666666666667,0.5,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
33,9,KCMBON_local,0.9,0.45,0.1858904137073689,0.12820813349208673,0.16075544390831,0.34953627262238307,0.8421062074833824,0.2130615705557226,0.09778779487227965
35,0,real,0.9833333333333333,0.9,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,0,KCMBON_local,0.9666666666666667,0.8666666666666667,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,1,real,0.9333333333333333,0.6833333333333333,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,1,KCMBON_local,0.9666666666666667,0.7166666666666667,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,2,real,0.95,0.75,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,2,KCMBON_local,1.0,0.9833333333333333,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,3,real,0.9,0.7,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,3,KCMBON_local,0.9166666666666666,0.7333333333333333,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,4,real,0.9166666666666666,0.7666666666666667,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,4,KCMBON_local,0.9,0.7666666666666667,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,5,real,0.75,0.65,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,5,KCMBON_local,0.8333333333333334,0.7,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,6,real,0.9833333333333333,0.8833333333333333,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,6,KCMBON_local,1.0,1.0,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,7,real,0.9666666666666667,0.85,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,7,KCMBON_local,0.9666666666666667,0.95,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,8,real,0.9,0.8333333333333334,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,8,KCMBON_local,0.9666666666666667,0.8666666666666667,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,9,real,0.8166666666666667,0.7166666666666667,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
35,9,KCMBON_local,0.8,0.6166666666666667,0.23515529930635212,0.033942928179751176,0.31034638579162316,0.43467364791794355,0.935825058980208,0.0725932464013264,0.06251168157584894
34,0,real,0.6833333333333333,0.45,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,0,KCMBON_local,0.8,0.45,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,1,real,0.5833333333333334,0.5166666666666667,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,1,KCMBON_local,0.6666666666666666,0.5166666666666667,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,2,real,0.6833333333333333,0.6333333333333333,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,2,KCMBON_local,0.6833333333333333,0.6333333333333333,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,3,real,0.6833333333333333,0.4,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,3,KCMBON_local,0.7666666666666667,0.4,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,4,real,0.6333333333333333,0.5166666666666667,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,4,KCMBON_local,0.6666666666666666,0.5166666666666667,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,5,real,0.7333333333333333,0.43333333333333335,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,5,KCMBON_local,0.8,0.43333333333333335,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,6,real,0.6666666666666666,0.5166666666666667,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,6,KCMBON_local,0.7166666666666667,0.5166666666666667,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,7,real,0.65,0.5333333333333333,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,7,KCMBON_local,0.65,0.5333333333333333,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,8,real,0.6666666666666666,0.65,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,8,KCMBON_local,0.6666666666666666,0.65,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,9,real,0.7,0.5166666666666667,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
34,9,KCMBON_local,0.7166666666666667,0.5166666666666667,0.25844340404038674,0.07630682178274681,0.4302277381411001,0.9951849042993787,0.630995414816957,0.21062469707735948,0.07527969890373055
37,0,real,0.6,0.5166666666666667,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,0,KCMBON_local,0.6,0.5166666666666667,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,1,real,0.65,0.5833333333333334,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,1,KCMBON_local,0.6833333333333333,0.5833333333333334,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,2,real,0.5166666666666667,0.48333333333333334,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,2,KCMBON_local,0.5666666666666667,0.48333333333333334,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,3,real,0.6166666666666667,0.5833333333333334,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,3,KCMBON_local,0.6333333333333333,0.5833333333333334,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,4,real,0.5833333333333334,0.5666666666666667,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,4,KCMBON_local,0.5833333333333334,0.5666666666666667,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,5,real,0.85,0.4666666666666667,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,5,KCMBON_local,0.8833333333333333,0.48333333333333334,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,6,real,0.7166666666666667,0.55,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,6,KCMBON_local,0.7833333333333333,0.55,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,7,real,0.5666666666666667,0.5166666666666667,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,7,KCMBON_local,0.6,0.5166666666666667,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,8,real,0.7333333333333333,0.4666666666666667,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,8,KCMBON_local,0.8,0.5333333333333333,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,9,real,0.55,0.55,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
37,9,KCMBON_local,0.55,0.55,0.34539789487088646,0.07223733003201105,0.19476291542290122,0.30601680408626974,0.5138733577906217,0.08012544117166479,0.14187382783169342
36,0,real,0.6833333333333333,0.43333333333333335,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,0,KCMBON_local,0.8166666666666667,0.6166666666666667,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,1,real,0.6833333333333333,0.6166666666666667,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,1,KCMBON_local,0.6666666666666666,0.6166666666666667,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,2,real,0.6,0.48333333333333334,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,2,KCMBON_local,0.6166666666666667,0.48333333333333334,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,3,real,0.5333333333333333,0.48333333333333334,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,3,KCMBON_local,0.6833333333333333,0.55,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,4,real,0.5666666666666667,0.5,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,4,KCMBON_local,0.6333333333333333,0.5,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,5,real,0.65,0.5166666666666667,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,5,KCMBON_local,0.6833333333333333,0.5166666666666667,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,6,real,0.6166666666666667,0.4666666666666667,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,6,KCMBON_local,0.8,0.5,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,7,real,0.6,0.5833333333333334,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,7,KCMBON_local,0.6,0.5833333333333334,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,8,real,0.5333333333333333,0.48333333333333334,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,8,KCMBON_local,0.5333333333333333,0.48333333333333334,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,9,real,0.55,0.48333333333333334,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
36,9,KCMBON_local,0.55,0.5,0.2741098558275035,0.04316723306004918,0.20092825459674307,0.6028868580178761,0.12561235547064104,0.2716346451472523,0.2509373718646292
39,0,real,0.8,0.55,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,0,KCMBON_local,0.8,0.5166666666666667,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,1,real,0.7333333333333333,0.5333333333333333,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,1,KCMBON_local,0.7666666666666667,0.5333333333333333,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,2,real,0.9833333333333333,0.7833333333333333,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,2,KCMBON_local,1.0,0.8,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,3,real,0.9,0.65,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,3,KCMBON_local,0.9666666666666667,0.5833333333333334,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,4,real,0.55,0.5166666666666667,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,4,KCMBON_local,0.5333333333333333,0.48333333333333334,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,5,real,0.9166666666666666,0.6,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,5,KCMBON_local,0.9,0.5333333333333333,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,6,real,0.9666666666666667,0.8833333333333333,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,6,KCMBON_local,0.95,0.9,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,7,real,0.6166666666666667,0.5833333333333334,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,7,KCMBON_local,0.6333333333333333,0.5833333333333334,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,8,real,0.9,0.5666666666666667,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,8,KCMBON_local,0.95,0.65,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,9,real,0.9333333333333333,0.65,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
39,9,KCMBON_local,0.9666666666666667,0.6,0.21023875348070975,0.09649387024369202,0.10001996562066355,0.6057810471881564,0.9928794675727799,0.11402461270557623,0.07053902339272147
38,0,real,0.9833333333333333,0.85,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,0,KCMBON_local,0.8833333333333333,0.55,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,1,real,0.9333333333333333,0.6,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,1,KCMBON_local,0.8833333333333333,0.5666666666666667,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,2,real,0.8166666666666667,0.6833333333333333,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,2,KCMBON_local,0.6666666666666666,0.5333333333333333,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,3,real,0.9666666666666667,0.8833333333333333,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,3,KCMBON_local,0.9166666666666666,0.6,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,4,real,0.8833333333333333,0.9,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,4,KCMBON_local,0.9833333333333333,0.8333333333333334,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,5,real,0.9333333333333333,0.7833333333333333,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,5,KCMBON_local,0.7833333333333333,0.5166666666666667,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,6,real,0.9166666666666666,0.9333333333333333,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,6,KCMBON_local,0.95,0.8833333333333333,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,7,real,0.8833333333333333,0.8,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,7,KCMBON_local,0.8333333333333334,0.9166666666666666,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,8,real,0.9333333333333333,0.7833333333333333,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,8,KCMBON_local,0.75,0.5333333333333333,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,9,real,0.8166666666666667,0.7,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
38,9,KCMBON_local,0.6333333333333333,0.55,0.05870667352701023,0.07381606487212032,0.1051754619715399,0.6399984965494654,0.231278096368263,0.059890983387437334,0.2187916024813197
40,0,real,0.5666666666666667,0.5166666666666667,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,0,KCMBON_local,0.6666666666666666,0.5166666666666667,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,1,real,0.5666666666666667,0.5,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,1,KCMBON_local,0.5666666666666667,0.5,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,2,real,0.65,0.5666666666666667,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,2,KCMBON_local,0.7,0.5666666666666667,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,3,real,0.6166666666666667,0.4666666666666667,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,3,KCMBON_local,0.7166666666666667,0.4666666666666667,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,4,real,0.5666666666666667,0.5333333333333333,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,4,KCMBON_local,0.5666666666666667,0.5333333333333333,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,5,real,0.55,0.4666666666666667,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,5,KCMBON_local,0.6833333333333333,0.4666666666666667,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,6,real,0.6333333333333333,0.5166666666666667,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,6,KCMBON_local,0.65,0.5166666666666667,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,7,real,0.6833333333333333,0.5166666666666667,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,7,KCMBON_local,0.8,0.5166666666666667,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,8,real,0.5,0.4,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,8,KCMBON_local,0.7,0.4,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,9,real,0.6666666666666666,0.5,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
40,9,KCMBON_local,0.7666666666666667,0.5,0.31451893298431904,0.12192333284856524,0.28112863132288773,0.7076192646401563,0.05568106879451458,0.07303699405812447,0.2530591136160381
41,0,real,0.5666666666666667,0.4666666666666667,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,0,KCMBON_local,0.6,0.4666666666666667,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,1,real,0.6166666666666667,0.55,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,1,KCMBON_local,0.6333333333333333,0.55,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,2,real,0.5,0.43333333333333335,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,2,KCMBON_local,0.5333333333333333,0.43333333333333335,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,3,real,0.7166666666666667,0.4666666666666667,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,3,KCMBON_local,0.7666666666666667,0.4666666666666667,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,4,real,0.7666666666666667,0.31666666666666665,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,4,KCMBON_local,0.9666666666666667,0.5,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,5,real,0.5833333333333334,0.4,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,5,KCMBON_local,0.6833333333333333,0.4,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,6,real,0.7,0.6333333333333333,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,6,KCMBON_local,0.7,0.6333333333333333,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,7,real,0.5,0.4,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,7,KCMBON_local,0.55,0.38333333333333336,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,8,real,0.5833333333333334,0.36666666666666664,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,8,KCMBON_local,0.7833333333333333,0.36666666666666664,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,9,real,0.6333333333333333,0.6,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
41,9,KCMBON_local,0.65,0.6,0.29923337375452724,0.12711587781595973,0.256966508647022,0.3930430978684767,0.639631294933011,0.2242664998712425,0.1193571905877856
42,0,real,0.9666666666666667,0.7,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,0,KCMBON_local,0.8833333333333333,0.4666666666666667,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,1,real,0.9,0.95,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,1,KCMBON_local,0.9333333333333333,0.6,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,2,real,0.7333333333333333,0.6333333333333333,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,2,KCMBON_local,0.5666666666666667,0.48333333333333334,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,3,real,0.7166666666666667,0.65,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,3,KCMBON_local,0.55,0.4666666666666667,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,4,real,0.7,0.6166666666666667,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,4,KCMBON_local,0.65,0.5,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,5,real,0.9166666666666666,0.65,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,5,KCMBON_local,0.6666666666666666,0.48333333333333334,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,6,real,0.9,0.55,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,6,KCMBON_local,0.8333333333333334,0.5333333333333333,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,7,real,0.8,0.65,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,7,KCMBON_local,0.6666666666666666,0.5333333333333333,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,8,real,0.8833333333333333,0.6333333333333333,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,8,KCMBON_local,0.7,0.5,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,9,real,0.9333333333333333,0.7833333333333333,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
42,9,KCMBON_local,0.8333333333333334,0.45,0.05065083321909876,0.07779637758332568,0.3611157951398827,0.8853311554502157,0.24657974775962482,0.20258794701802932,0.17565479815160437
43,0,real,0.6833333333333333,0.5833333333333334,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,0,KCMBON_local,0.7833333333333333,0.6166666666666667,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,1,real,0.8166666666666667,0.5833333333333334,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,1,KCMBON_local,0.85,0.5833333333333334,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,2,real,0.8833333333333333,0.6166666666666667,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,2,KCMBON_local,0.8833333333333333,0.5833333333333334,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,3,real,0.7833333333333333,0.6333333333333333,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,3,KCMBON_local,0.8666666666666667,0.7666666666666667,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,4,real,0.7,0.5833333333333334,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,4,KCMBON_local,0.6666666666666666,0.5833333333333334,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,5,real,0.8666666666666667,0.7833333333333333,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,5,KCMBON_local,0.9333333333333333,0.9,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,6,real,0.95,0.65,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,6,KCMBON_local,0.9666666666666667,0.7666666666666667,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,7,real,0.7333333333333333,0.6333333333333333,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,7,KCMBON_local,0.7833333333333333,0.6333333333333333,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,8,real,0.9,0.65,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,8,KCMBON_local,0.9333333333333333,0.7333333333333333,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,9,real,0.9333333333333333,0.6166666666666667,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
43,9,KCMBON_local,0.9333333333333333,0.6333333333333333,0.28468752192257624,0.04006778169022908,0.13348365317912322,0.4821548707286832,0.09587021388914801,0.06870157962512821,0.0782801338569537
44,0,real,0.65,0.5833333333333334,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,0,KCMBON_local,0.65,0.5833333333333334,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,1,real,0.6833333333333333,0.5166666666666667,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,1,KCMBON_local,0.7,0.5166666666666667,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,2,real,0.85,0.5333333333333333,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,2,KCMBON_local,0.8333333333333334,0.5333333333333333,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,3,real,0.6,0.5,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,3,KCMBON_local,0.6166666666666667,0.48333333333333334,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,4,real,0.65,0.5666666666666667,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,4,KCMBON_local,0.65,0.5666666666666667,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,5,real,0.55,0.48333333333333334,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,5,KCMBON_local,0.5166666666666667,0.45,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,6,real,0.8333333333333334,0.48333333333333334,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,6,KCMBON_local,0.85,0.4666666666666667,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,7,real,0.6833333333333333,0.6333333333333333,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,7,KCMBON_local,0.6833333333333333,0.6333333333333333,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,8,real,0.6833333333333333,0.5,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,8,KCMBON_local,0.7,0.5,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,9,real,0.8666666666666667,0.5333333333333333,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
44,9,KCMBON_local,0.8833333333333333,0.5333333333333333,0.20150493301643035,0.10083666449094068,0.6115529854725519,0.3530416260027305,0.7662347500506717,0.07000189699371633,0.02611742983585618
45,0,real,0.8666666666666667,0.5166666666666667,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,0,KCMBON_local,0.9666666666666667,0.5166666666666667,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,1,real,0.7833333333333333,0.6333333333333333,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,1,KCMBON_local,0.7833333333333333,0.6333333333333333,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,2,real,0.8,0.5666666666666667,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,2,KCMBON_local,0.8166666666666667,0.5,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,3,real,0.85,0.8166666666666667,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,3,KCMBON_local,0.9166666666666666,0.9333333333333333,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,4,real,0.7833333333333333,0.4666666666666667,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,4,KCMBON_local,0.8166666666666667,0.4666666666666667,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,5,real,0.9,0.7166666666666667,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,5,KCMBON_local,1.0,0.8666666666666667,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,6,real,0.7666666666666667,0.5333333333333333,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,6,KCMBON_local,0.8,0.5333333333333333,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,7,real,0.6333333333333333,0.5333333333333333,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,7,KCMBON_local,0.7333333333333333,0.65,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,8,real,0.7166666666666667,0.5666666666666667,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,8,KCMBON_local,0.75,0.5666666666666667,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,9,real,0.6833333333333333,0.5833333333333334,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
45,9,KCMBON_local,0.7,0.5833333333333334,0.24748985852132924,0.08287613987172827,0.17267294443063771,0.97404691219798,0.04068525000708403,0.05296747928181076,0.05477325158648062
47,0,real,0.8833333333333333,0.8166666666666667,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,0,KCMBON_local,0.7166666666666667,0.5166666666666667,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,1,real,0.8666666666666667,0.85,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,1,KCMBON_local,0.65,0.5333333333333333,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,2,real,0.7,0.6166666666666667,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,2,KCMBON_local,0.6666666666666666,0.6166666666666667,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,3,real,0.9,0.6,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,3,KCMBON_local,0.7666666666666667,0.5333333333333333,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,4,real,0.95,0.9166666666666666,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,4,KCMBON_local,0.85,0.5666666666666667,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,5,real,0.75,0.65,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,5,KCMBON_local,0.6,0.5333333333333333,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,6,real,0.9,0.8166666666666667,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,6,KCMBON_local,0.75,0.5166666666666667,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,7,real,0.8333333333333334,0.7833333333333333,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,7,KCMBON_local,0.7333333333333333,0.55,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,8,real,0.9833333333333333,0.95,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,8,KCMBON_local,0.8833333333333333,0.5166666666666667,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,9,real,0.6833333333333333,0.5833333333333334,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
47,9,KCMBON_local,0.65,0.5833333333333334,0.08215567187638499,0.07695122627350386,0.21294270717044778,0.8524391317108113,0.6198799339966432,0.06135101790378714,0.2551748718995496
46,0,real,0.8,0.5,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,0,KCMBON_local,0.7166666666666667,0.4666666666666667,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,1,real,0.8166666666666667,0.45,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,1,KCMBON_local,0.7666666666666667,0.4166666666666667,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,2,real,0.5166666666666667,0.43333333333333335,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,2,KCMBON_local,0.5,0.43333333333333335,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,3,real,0.6833333333333333,0.5,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,3,KCMBON_local,0.6833333333333333,0.5,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,4,real,0.7166666666666667,0.5833333333333334,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,4,KCMBON_local,0.7,0.5833333333333334,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,5,real,0.7333333333333333,0.45,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,5,KCMBON_local,0.6833333333333333,0.43333333333333335,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,6,real,0.7166666666666667,0.5333333333333333,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,6,KCMBON_local,0.6666666666666666,0.5333333333333333,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,7,real,0.6666666666666666,0.48333333333333334,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,7,KCMBON_local,0.6166666666666667,0.48333333333333334,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,8,real,0.7333333333333333,0.5,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,8,KCMBON_local,0.65,0.4666666666666667,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,9,real,0.7333333333333333,0.5666666666666667,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
46,9,KCMBON_local,0.65,0.55,0.13071694078734,0.08956127283658,0.7658152897539959,0.36336008855117696,0.6491229512500746,0.10547949756455093,0.2724557670737056
48,0,real,0.7,0.48333333333333334,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,0,KCMBON_local,0.7333333333333333,0.48333333333333334,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,1,real,0.7,0.5166666666666667,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,1,KCMBON_local,0.7333333333333333,0.5166666666666667,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,2,real,0.6833333333333333,0.5333333333333333,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,2,KCMBON_local,0.65,0.5,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,3,real,0.75,0.5333333333333333,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,3,KCMBON_local,0.75,0.5333333333333333,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,4,real,0.65,0.45,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,4,KCMBON_local,0.7166666666666667,0.43333333333333335,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,5,real,0.6166666666666667,0.48333333333333334,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,5,KCMBON_local,0.6166666666666667,0.48333333333333334,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,6,real,0.7333333333333333,0.5,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,6,KCMBON_local,0.7333333333333333,0.48333333333333334,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,7,real,0.8166666666666667,0.5166666666666667,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,7,KCMBON_local,0.85,0.4666666666666667,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,8,real,0.65,0.5333333333333333,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,8,KCMBON_local,0.6333333333333333,0.5333333333333333,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,9,real,0.7166666666666667,0.48333333333333334,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
48,9,KCMBON_local,0.6833333333333333,0.4666666666666667,0.16884774154538307,0.04958504932209509,0.6600657307799356,0.8022112620868934,0.6849392673694319,0.27747324952684027,0.2854248739791544
49,0,real,0.8,0.5166666666666667,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,0,KCMBON_local,0.8833333333333333,0.65,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,1,real,0.8833333333333333,0.5666666666666667,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,1,KCMBON_local,0.85,0.5666666666666667,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,2,real,0.8,0.55,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,2,KCMBON_local,0.7833333333333333,0.5333333333333333,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,3,real,0.9333333333333333,0.5333333333333333,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,3,KCMBON_local,0.9333333333333333,0.5333333333333333,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,4,real,0.7,0.5833333333333334,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,4,KCMBON_local,0.75,0.65,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,5,real,0.6166666666666667,0.55,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,5,KCMBON_local,0.65,0.55,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,6,real,0.7333333333333333,0.55,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,6,KCMBON_local,0.6833333333333333,0.5333333333333333,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,7,real,0.8166666666666667,0.65,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,7,KCMBON_local,0.8833333333333333,0.7333333333333333,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,8,real,0.9166666666666666,0.7333333333333333,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,8,KCMBON_local,0.95,0.7,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,9,real,0.8833333333333333,0.5166666666666667,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
49,9,KCMBON_local,0.9,0.5166666666666667,0.20373402571111546,0.04722708810139099,0.26563555227865177,0.28876797015474515,0.8471281097595103,0.17153813438910956,0.22501196515712782
50,0,real,0.95,0.8666666666666667,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,0,KCMBON_local,0.8833333333333333,0.8833333333333333,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,1,real,0.95,0.8833333333333333,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,1,KCMBON_local,0.95,0.9166666666666666,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,2,real,0.8166666666666667,0.7333333333333333,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,2,KCMBON_local,0.8,0.6333333333333333,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,3,real,0.9833333333333333,0.9,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,3,KCMBON_local,1.0,0.95,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,4,real,0.7,0.6,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,4,KCMBON_local,0.6833333333333333,0.6,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,5,real,0.8833333333333333,0.5333333333333333,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,5,KCMBON_local,0.85,0.5166666666666667,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,6,real,0.85,0.5666666666666667,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,6,KCMBON_local,0.85,0.5666666666666667,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,7,real,0.8,0.75,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,7,KCMBON_local,0.7833333333333333,0.6666666666666666,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,8,real,0.7166666666666667,0.5833333333333334,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,8,KCMBON_local,0.6666666666666666,0.55,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,9,real,0.95,0.7833333333333333,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
50,9,KCMBON_local,0.9166666666666666,0.6166666666666667,0.1339758201603309,0.04444650956042979,0.1084812980057125,0.5515189244694827,0.9843172829284955,0.17320837604361883,0.2584261232296118
51,0,real,0.5833333333333334,0.5166666666666667,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,0,KCMBON_local,0.6,0.5166666666666667,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,1,real,0.6833333333333333,0.55,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,1,KCMBON_local,0.65,0.5,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,2,real,0.65,0.65,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,2,KCMBON_local,0.6666666666666666,0.65,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,3,real,0.6666666666666666,0.48333333333333334,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,3,KCMBON_local,0.6666666666666666,0.48333333333333334,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,4,real,0.95,0.55,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,4,KCMBON_local,0.9666666666666667,0.5333333333333333,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,5,real,0.7333333333333333,0.55,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,5,KCMBON_local,0.8166666666666667,0.55,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,6,real,0.7166666666666667,0.5166666666666667,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,6,KCMBON_local,0.7666666666666667,0.48333333333333334,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,7,real,0.7166666666666667,0.5166666666666667,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,7,KCMBON_local,0.7833333333333333,0.5166666666666667,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,8,real,0.5833333333333334,0.5166666666666667,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,8,KCMBON_local,0.6333333333333333,0.5166666666666667,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,9,real,0.7333333333333333,0.48333333333333334,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
51,9,KCMBON_local,0.8666666666666667,0.6666666666666666,0.2643631716458523,0.06964439462477724,0.210524382401968,0.07589103998634893,0.3370750865988716,0.1394930865353138,0.23211577496785815
52,0,real,0.7833333333333333,0.5166666666666667,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,0,KCMBON_local,0.8666666666666667,0.6166666666666667,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,1,real,0.9666666666666667,0.8333333333333334,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,1,KCMBON_local,0.9833333333333333,0.85,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,2,real,0.7833333333333333,0.6333333333333333,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,2,KCMBON_local,0.7833333333333333,0.5666666666666667,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,3,real,0.8833333333333333,0.6666666666666666,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,3,KCMBON_local,0.9666666666666667,0.8333333333333334,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,4,real,0.7166666666666667,0.6,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,4,KCMBON_local,0.85,0.5833333333333334,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,5,real,0.9833333333333333,0.8166666666666667,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,5,KCMBON_local,0.9833333333333333,0.9166666666666666,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,6,real,0.8166666666666667,0.65,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,6,KCMBON_local,0.9833333333333333,0.8166666666666667,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,7,real,0.6833333333333333,0.6,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,7,KCMBON_local,0.7833333333333333,0.6833333333333333,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,8,real,0.9333333333333333,0.6,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,8,KCMBON_local,0.95,0.7,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,9,real,0.8333333333333334,0.6666666666666666,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
52,9,KCMBON_local,0.85,0.65,0.28058011372473024,0.03943516185223945,0.4144674891414437,0.7340444486326996,0.44012233510786586,0.055621271380249075,0.056321866817509336
53,0,real,0.6833333333333333,0.55,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,0,KCMBON_local,0.7,0.55,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,1,real,0.5833333333333334,0.4166666666666667,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,1,KCMBON_local,0.5833333333333334,0.4166666666666667,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,2,real,0.6,0.5166666666666667,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,2,KCMBON_local,0.5666666666666667,0.5166666666666667,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,3,real,0.65,0.43333333333333335,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,3,KCMBON_local,0.65,0.43333333333333335,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,4,real,0.6166666666666667,0.5333333333333333,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,4,KCMBON_local,0.6333333333333333,0.5333333333333333,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,5,real,0.5166666666666667,0.4166666666666667,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,5,KCMBON_local,0.5333333333333333,0.4166666666666667,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,6,real,0.75,0.5,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,6,KCMBON_local,0.75,0.5,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,7,real,0.6166666666666667,0.4666666666666667,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,7,KCMBON_local,0.6333333333333333,0.4666666666666667,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,8,real,0.6333333333333333,0.6,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,8,KCMBON_local,0.6333333333333333,0.6,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,9,real,0.7833333333333333,0.55,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
53,9,KCMBON_local,0.7833333333333333,0.55,0.16454881133483287,0.1485198545612843,0.826554603244602,0.7117814761895984,0.34137121157474065,0.16448200748210143,0.18997088487645536
54,0,real,0.75,0.5333333333333333,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,0,KCMBON_local,0.7666666666666667,0.45,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,1,real,0.75,0.5666666666666667,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,1,KCMBON_local,0.7833333333333333,0.5666666666666667,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,2,real,0.6166666666666667,0.4666666666666667,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,2,KCMBON_local,0.6833333333333333,0.5,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,3,real,0.6833333333333333,0.48333333333333334,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,3,KCMBON_local,0.7,0.4666666666666667,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,4,real,0.9,0.6,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,4,KCMBON_local,0.9333333333333333,0.6,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,5,real,0.55,0.48333333333333334,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,5,KCMBON_local,0.5666666666666667,0.4666666666666667,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,6,real,0.8166666666666667,0.4166666666666667,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,6,KCMBON_local,0.8833333333333333,0.4666666666666667,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,7,real,0.6833333333333333,0.6166666666666667,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,7,KCMBON_local,0.6833333333333333,0.6166666666666667,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,8,real,0.6333333333333333,0.5333333333333333,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,8,KCMBON_local,0.65,0.5333333333333333,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,9,real,0.65,0.5833333333333334,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
54,9,KCMBON_local,0.6166666666666667,0.5666666666666667,0.18744227542734848,0.05379649486121757,0.573362123590981,0.9440298627254959,0.48527487675847686,0.2189335235541899,0.12472192150130583
55,0,real,0.6833333333333333,0.55,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,0,KCMBON_local,0.6833333333333333,0.55,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,1,real,0.85,0.45,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,1,KCMBON_local,0.8333333333333334,0.4166666666666667,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,2,real,0.75,0.43333333333333335,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,2,KCMBON_local,0.7666666666666667,0.43333333333333335,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,3,real,0.7333333333333333,0.48333333333333334,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,3,KCMBON_local,0.7166666666666667,0.4666666666666667,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,4,real,0.9333333333333333,0.65,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,4,KCMBON_local,0.9166666666666666,0.5333333333333333,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,5,real,0.6666666666666666,0.5333333333333333,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,5,KCMBON_local,0.6666666666666666,0.5333333333333333,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,6,real,0.7166666666666667,0.5333333333333333,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,6,KCMBON_local,0.7166666666666667,0.5333333333333333,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,7,real,0.85,0.4166666666666667,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,7,KCMBON_local,0.9166666666666666,0.43333333333333335,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,8,real,0.7833333333333333,0.4166666666666667,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,8,KCMBON_local,0.8,0.43333333333333335,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,9,real,0.7333333333333333,0.5333333333333333,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
55,9,KCMBON_local,0.6833333333333333,0.5333333333333333,0.17539347368754363,0.10161807065172612,0.3480896473612292,0.3358799909617504,0.901596568372149,0.20438694303108962,0.2883636051212518
56,0,real,0.6166666666666667,0.5333333333333333,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,0,KCMBON_local,0.6166666666666667,0.5333333333333333,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,1,real,0.5833333333333334,0.5,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,1,KCMBON_local,0.6,0.5,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,2,real,0.9,0.4,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,2,KCMBON_local,0.8833333333333333,0.43333333333333335,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,3,real,0.6166666666666667,0.4666666666666667,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,3,KCMBON_local,0.75,0.4666666666666667,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,4,real,0.6,0.6,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,4,KCMBON_local,0.6,0.6,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,5,real,0.7833333333333333,0.4666666666666667,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,5,KCMBON_local,0.8833333333333333,0.48333333333333334,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,6,real,0.8166666666666667,0.43333333333333335,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,6,KCMBON_local,0.8166666666666667,0.43333333333333335,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,7,real,0.6166666666666667,0.4666666666666667,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,7,KCMBON_local,0.7166666666666667,0.4166666666666667,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,8,real,0.85,0.5,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,8,KCMBON_local,0.9333333333333333,0.5,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,9,real,0.7666666666666667,0.5166666666666667,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
56,9,KCMBON_local,0.7666666666666667,0.5166666666666667,0.19705940205892297,0.06552783951197902,0.4415288831049717,0.21910468656208504,0.9262588786245938,0.29444384905258447,0.23336121563955894
57,0,real,0.6333333333333333,0.5,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,0,KCMBON_local,0.7,0.5,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,1,real,0.5333333333333333,0.48333333333333334,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,1,KCMBON_local,0.6833333333333333,0.48333333333333334,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,2,real,0.6,0.5666666666666667,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,2,KCMBON_local,0.6166666666666667,0.5666666666666667,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,3,real,0.5833333333333334,0.5166666666666667,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,3,KCMBON_local,0.7,0.5166666666666667,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,4,real,0.65,0.6,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,4,KCMBON_local,0.6666666666666666,0.6,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,5,real,0.6,0.5833333333333334,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,5,KCMBON_local,0.6,0.5833333333333334,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,6,real,0.6333333333333333,0.4166666666666667,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,6,KCMBON_local,0.8166666666666667,0.43333333333333335,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,7,real,0.6333333333333333,0.5,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,7,KCMBON_local,0.7166666666666667,0.5,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,8,real,0.6333333333333333,0.5833333333333334,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,8,KCMBON_local,0.65,0.5833333333333334,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,9,real,0.55,0.55,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
57,9,KCMBON_local,0.5833333333333334,0.55,0.34769535938619683,0.08804903700903254,0.1422247141041913,0.5845261166081941,0.11497550292505712,0.2886036528024338,0.13501388292263816
58,0,real,0.7833333333333333,0.6166666666666667,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,0,KCMBON_local,0.8333333333333334,0.65,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,1,real,0.8166666666666667,0.6333333333333333,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,1,KCMBON_local,0.85,0.6333333333333333,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,2,real,0.8,0.7166666666666667,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,2,KCMBON_local,0.8666666666666667,0.8,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,3,real,0.7,0.55,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,3,KCMBON_local,0.8333333333333334,0.65,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,4,real,0.8,0.6333333333333333,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,4,KCMBON_local,0.8,0.6,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,5,real,0.95,0.9333333333333333,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,5,KCMBON_local,0.9833333333333333,0.9833333333333333,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,6,real,0.7,0.5833333333333334,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,6,KCMBON_local,0.8,0.6333333333333333,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,7,real,0.8,0.6,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,7,KCMBON_local,0.9,0.7166666666666667,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,8,real,0.7833333333333333,0.65,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,8,KCMBON_local,0.8333333333333334,0.6666666666666666,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,9,real,0.9833333333333333,0.8666666666666667,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
58,9,KCMBON_local,1.0,0.9833333333333333,0.34296325303815905,0.03102361148112113,0.14500910251932395,0.7170681082260082,0.920207953324103,0.05942885337506464,0.004529238037232271
59,0,real,0.7,0.5,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,0,KCMBON_local,0.7666666666666667,0.5333333333333333,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,1,real,0.6833333333333333,0.5,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,1,KCMBON_local,0.9,0.5,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,2,real,0.5833333333333334,0.5333333333333333,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,2,KCMBON_local,0.7,0.5333333333333333,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,3,real,0.8166666666666667,0.5666666666666667,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,3,KCMBON_local,0.8833333333333333,0.55,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,4,real,0.85,0.5166666666666667,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,4,KCMBON_local,0.8833333333333333,0.48333333333333334,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,5,real,0.7,0.55,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,5,KCMBON_local,0.7666666666666667,0.55,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,6,real,0.9166666666666666,0.5333333333333333,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,6,KCMBON_local,0.9333333333333333,0.5666666666666667,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,7,real,0.7166666666666667,0.5166666666666667,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,7,KCMBON_local,0.7833333333333333,0.55,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,8,real,0.5833333333333334,0.5833333333333334,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,8,KCMBON_local,0.6666666666666666,0.5833333333333334,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,9,real,0.8166666666666667,0.55,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
59,9,KCMBON_local,0.85,0.55,0.2814019815290031,0.03944612968170391,0.3743889213386894,0.8211087588694903,0.1805575505654425,0.19231679767163357,0.16746545318043515
60,0,real,0.6,0.5,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,0,KCMBON_local,0.6,0.5,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,1,real,0.7166666666666667,0.4666666666666667,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,1,KCMBON_local,0.75,0.4666666666666667,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,2,real,0.7,0.6333333333333333,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,2,KCMBON_local,0.7,0.6333333333333333,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,3,real,0.5333333333333333,0.5166666666666667,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,3,KCMBON_local,0.5666666666666667,0.5166666666666667,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,4,real,0.6,0.43333333333333335,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,4,KCMBON_local,0.6166666666666667,0.43333333333333335,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,5,real,0.65,0.6,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,5,KCMBON_local,0.6666666666666666,0.6,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,6,real,0.6833333333333333,0.5,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,6,KCMBON_local,0.7,0.5,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,7,real,0.6166666666666667,0.48333333333333334,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,7,KCMBON_local,0.6333333333333333,0.48333333333333334,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,8,real,0.6333333333333333,0.43333333333333335,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,8,KCMBON_local,0.7166666666666667,0.43333333333333335,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,9,real,0.5833333333333334,0.5166666666666667,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
60,9,KCMBON_local,0.6,0.5166666666666667,0.2517783339739059,0.0852432840104589,0.6488846749076375,0.8641496074919257,0.942114010255067,0.2323245087755032,0.20449214579478348
61,0,real,0.95,0.6833333333333333,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,0,KCMBON_local,0.9166666666666666,0.6333333333333333,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,1,real,0.9166666666666666,0.7833333333333333,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,1,KCMBON_local,0.9,0.7,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,2,real,0.9833333333333333,0.9166666666666666,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,2,KCMBON_local,0.9833333333333333,0.9166666666666666,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,3,real,0.9666666666666667,0.9333333333333333,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,3,KCMBON_local,0.95,0.8166666666666667,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,4,real,0.95,0.8166666666666667,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,4,KCMBON_local,0.9333333333333333,0.7,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,5,real,1.0,0.8,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,5,KCMBON_local,1.0,0.6333333333333333,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,6,real,0.9666666666666667,0.7333333333333333,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,6,KCMBON_local,0.9166666666666666,0.65,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,7,real,0.9166666666666666,0.8,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,7,KCMBON_local,0.8166666666666667,0.65,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,8,real,0.8833333333333333,0.6333333333333333,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,8,KCMBON_local,0.8,0.5833333333333334,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,9,real,0.8833333333333333,0.8333333333333334,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
61,9,KCMBON_local,0.9,0.7833333333333333,0.1589951971122023,0.05845342653212695,0.15928702952518067,0.797930220587674,0.4569289928216602,0.052434172337634276,0.012621780621359066
62,0,real,0.6333333333333333,0.4666666666666667,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,0,KCMBON_local,0.7,0.5,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,1,real,0.55,0.5166666666666667,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,1,KCMBON_local,0.5333333333333333,0.5166666666666667,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,2,real,0.5666666666666667,0.45,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,2,KCMBON_local,0.8166666666666667,0.45,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,3,real,0.7833333333333333,0.55,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,3,KCMBON_local,0.8,0.55,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,4,real,0.75,0.5333333333333333,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,4,KCMBON_local,0.75,0.5166666666666667,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,5,real,0.5833333333333334,0.55,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,5,KCMBON_local,0.5833333333333334,0.55,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,6,real,0.7833333333333333,0.43333333333333335,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,6,KCMBON_local,0.9,0.45,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,7,real,0.5333333333333333,0.4666666666666667,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,7,KCMBON_local,0.5333333333333333,0.4666666666666667,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,8,real,0.55,0.48333333333333334,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,8,KCMBON_local,0.55,0.48333333333333334,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,9,real,0.65,0.6166666666666667,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
62,9,KCMBON_local,0.65,0.6166666666666667,0.2398907379731831,0.13238875512842319,0.2318328239811677,0.06856615567275733,0.03885424165001647,0.07174402859051927,0.2944564329707813
63,0,real,0.7833333333333333,0.6333333333333333,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,0,KCMBON_local,0.8166666666666667,0.7,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,1,real,0.85,0.6166666666666667,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,1,KCMBON_local,0.95,0.65,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,2,real,0.7,0.6,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,2,KCMBON_local,0.7,0.6,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,3,real,0.9333333333333333,0.9166666666666666,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,3,KCMBON_local,0.9833333333333333,0.9166666666666666,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,4,real,0.7666666666666667,0.7166666666666667,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,4,KCMBON_local,0.7166666666666667,0.6666666666666666,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,5,real,0.7166666666666667,0.5666666666666667,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,5,KCMBON_local,0.7,0.5666666666666667,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,6,real,0.9166666666666666,0.5666666666666667,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,6,KCMBON_local,0.9666666666666667,0.6,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,7,real,0.8666666666666667,0.8333333333333334,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,7,KCMBON_local,0.9,0.9,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,8,real,0.8333333333333334,0.6666666666666666,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,8,KCMBON_local,0.85,0.6,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,9,real,0.6666666666666666,0.7666666666666667,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
63,9,KCMBON_local,0.7,0.7666666666666667,0.2539774538535886,0.03331599045644555,0.11450476508224719,0.27734391938395087,0.5907941232422752,0.07517126513636693,0.2872860826948495
64,0,real,0.5166666666666667,0.45,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,0,KCMBON_local,0.5333333333333333,0.45,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,1,real,0.5833333333333334,0.4666666666666667,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,1,KCMBON_local,0.5666666666666667,0.4666666666666667,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,2,real,0.6166666666666667,0.5833333333333334,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,2,KCMBON_local,0.6166666666666667,0.5833333333333334,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,3,real,0.6666666666666666,0.5166666666666667,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,3,KCMBON_local,0.6666666666666666,0.5166666666666667,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,4,real,0.6833333333333333,0.48333333333333334,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,4,KCMBON_local,0.7666666666666667,0.48333333333333334,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,5,real,0.8166666666666667,0.5333333333333333,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,5,KCMBON_local,0.8333333333333334,0.5333333333333333,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,6,real,0.6333333333333333,0.6166666666666667,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,6,KCMBON_local,0.65,0.6166666666666667,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,7,real,0.4166666666666667,0.4,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,7,KCMBON_local,0.43333333333333335,0.4,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,8,real,0.4666666666666667,0.4,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,8,KCMBON_local,0.4666666666666667,0.4,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,9,real,0.6,0.5,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
64,9,KCMBON_local,0.6166666666666667,0.5,0.23902384723987202,0.10599052370505184,0.7573193059253752,0.5907794451588049,0.8566110061095202,0.22854071014994728,0.27663641686317136
65,0,real,0.9,0.55,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,0,KCMBON_local,1.0,0.65,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,1,real,0.7333333333333333,0.55,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,1,KCMBON_local,0.7666666666666667,0.55,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,2,real,0.7333333333333333,0.5666666666666667,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,2,KCMBON_local,0.7833333333333333,0.5666666666666667,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,3,real,0.7666666666666667,0.5166666666666667,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,3,KCMBON_local,0.8,0.55,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,4,real,0.75,0.5666666666666667,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,4,KCMBON_local,0.8,0.5833333333333334,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,5,real,0.9666666666666667,0.55,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,5,KCMBON_local,1.0,0.6833333333333333,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,6,real,0.8,0.55,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,6,KCMBON_local,0.85,0.55,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,7,real,0.8,0.55,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,7,KCMBON_local,0.85,0.5833333333333334,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,8,real,0.8666666666666667,0.5666666666666667,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,8,KCMBON_local,0.9333333333333333,0.6666666666666666,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,9,real,0.8166666666666667,0.5333333333333333,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
65,9,KCMBON_local,0.8333333333333334,0.6166666666666667,0.24182036941843787,0.03883096177893946,0.40187807880516957,0.25417608673967,0.3256153355333549,0.12041309042353449,0.20692760160749712
66,0,real,0.5833333333333334,0.5666666666666667,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,0,KCMBON_local,0.7833333333333333,0.7833333333333333,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,1,real,0.8,0.5166666666666667,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,1,KCMBON_local,0.9166666666666666,0.7166666666666667,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,2,real,0.6166666666666667,0.5,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,2,KCMBON_local,0.6333333333333333,0.5,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,3,real,0.6333333333333333,0.6333333333333333,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,3,KCMBON_local,0.65,0.6333333333333333,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,4,real,0.5333333333333333,0.48333333333333334,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,4,KCMBON_local,0.6,0.5166666666666667,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,5,real,0.65,0.5333333333333333,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,5,KCMBON_local,0.75,0.5166666666666667,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,6,real,0.7,0.48333333333333334,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,6,KCMBON_local,0.8,0.5,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,7,real,0.75,0.48333333333333334,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,7,KCMBON_local,0.8666666666666667,0.5833333333333334,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,8,real,0.7333333333333333,0.48333333333333334,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,8,KCMBON_local,0.9166666666666666,0.5333333333333333,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,9,real,0.8,0.6666666666666666,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
66,9,KCMBON_local,0.9666666666666667,0.9166666666666666,0.33647293034911485,0.04184862948357151,0.19165008002232925,0.5469665374662973,0.5740420540193673,0.181460118402436,0.1477410410489022
67,0,real,0.7333333333333333,0.5833333333333334,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,0,KCMBON_local,0.8166666666666667,0.5333333333333333,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,1,real,0.7,0.5166666666666667,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,1,KCMBON_local,0.75,0.5333333333333333,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,2,real,0.7,0.6333333333333333,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,2,KCMBON_local,0.7166666666666667,0.6166666666666667,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,3,real,0.75,0.5333333333333333,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,3,KCMBON_local,0.8333333333333334,0.5666666666666667,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,4,real,0.7833333333333333,0.48333333333333334,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,4,KCMBON_local,0.8666666666666667,0.55,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,5,real,0.7,0.5666666666666667,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,5,KCMBON_local,0.7666666666666667,0.55,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,6,real,0.7,0.5333333333333333,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,6,KCMBON_local,0.8166666666666667,0.5333333333333333,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,7,real,0.6833333333333333,0.5333333333333333,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,7,KCMBON_local,0.7833333333333333,0.5666666666666667,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,8,real,0.8333333333333334,0.6,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,8,KCMBON_local,0.9333333333333333,0.5833333333333334,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,9,real,0.7166666666666667,0.5833333333333334,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
67,9,KCMBON_local,0.7333333333333333,0.5833333333333334,0.3156544078290126,0.04892698888661739,0.4914364275795916,0.12224477502103348,0.5090409142593237,0.06195635008967787,0.0513401031029381
68,0,real,0.9833333333333333,0.9666666666666667,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,0,KCMBON_local,0.8833333333333333,0.75,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,1,real,0.9666666666666667,0.85,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,1,KCMBON_local,0.9333333333333333,0.55,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,2,real,0.95,0.7666666666666667,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,2,KCMBON_local,0.85,0.55,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,3,real,0.9833333333333333,0.8666666666666667,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,3,KCMBON_local,0.9333333333333333,0.5333333333333333,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,4,real,0.9666666666666667,0.8666666666666667,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,4,KCMBON_local,0.85,0.55,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,5,real,0.9666666666666667,0.8666666666666667,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,5,KCMBON_local,0.8833333333333333,0.5666666666666667,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,6,real,0.9,0.7333333333333333,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,6,KCMBON_local,0.85,0.6,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,7,real,0.9333333333333333,0.8166666666666667,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,7,KCMBON_local,0.7666666666666667,0.55,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,8,real,0.9833333333333333,0.9,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,8,KCMBON_local,0.9166666666666666,0.5833333333333334,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,9,real,0.9833333333333333,0.7,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
68,9,KCMBON_local,0.8833333333333333,0.5666666666666667,0.07969497609997142,0.05512362040008865,0.617473298422583,0.25861439555281523,0.7581951428708582,0.16229503076428714,0.006708269882831283
69,0,real,0.5666666666666667,0.55,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,0,KCMBON_local,0.5666666666666667,0.55,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,1,real,0.6,0.5333333333333333,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,1,KCMBON_local,0.6166666666666667,0.5333333333333333,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,2,real,0.6,0.5666666666666667,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,2,KCMBON_local,0.6,0.5666666666666667,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,3,real,0.7333333333333333,0.4666666666666667,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,3,KCMBON_local,0.7166666666666667,0.4666666666666667,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,4,real,0.8166666666666667,0.55,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,4,KCMBON_local,0.7833333333333333,0.4166666666666667,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,5,real,0.6333333333333333,0.55,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,5,KCMBON_local,0.6333333333333333,0.55,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,6,real,0.5,0.5,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,6,KCMBON_local,0.5333333333333333,0.5,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,7,real,0.75,0.4,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,7,KCMBON_local,0.7833333333333333,0.4,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,8,real,0.6166666666666667,0.5166666666666667,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,8,KCMBON_local,0.6166666666666667,0.5166666666666667,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,9,real,0.6333333333333333,0.5,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
69,9,KCMBON_local,0.6333333333333333,0.5,0.16626367385106502,0.10991558293254561,0.3077589292162346,0.9322086052601248,0.7930635254247406,0.2679197480024655,0.2796121458251788
70,0,real,0.8833333333333333,0.9166666666666666,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,0,KCMBON_local,0.7166666666666667,0.7,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,1,real,0.9833333333333333,0.85,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,1,KCMBON_local,0.95,0.6,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,2,real,0.6833333333333333,0.65,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,2,KCMBON_local,0.5833333333333334,0.5333333333333333,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,3,real,0.8833333333333333,0.6666666666666666,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,3,KCMBON_local,0.7833333333333333,0.55,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,4,real,0.9,0.6,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,4,KCMBON_local,0.7666666666666667,0.5833333333333334,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,5,real,0.7166666666666667,0.65,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,5,KCMBON_local,0.6666666666666666,0.65,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,6,real,0.8166666666666667,0.6333333333333333,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,6,KCMBON_local,0.7333333333333333,0.6333333333333333,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,7,real,0.9333333333333333,0.9333333333333333,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,7,KCMBON_local,0.8666666666666667,0.75,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,8,real,0.7166666666666667,0.7,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,8,KCMBON_local,0.8,0.8666666666666667,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,9,real,0.8666666666666667,0.6333333333333333,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
70,9,KCMBON_local,0.7833333333333333,0.6166666666666667,0.0656384656353219,0.05789476753302604,0.10273294871895092,0.11693829130499074,0.811946007805391,0.1513332120908941,0.2616513391391756
71,0,real,0.6666666666666666,0.4666666666666667,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,0,KCMBON_local,0.7833333333333333,0.4666666666666667,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,1,real,0.7833333333333333,0.43333333333333335,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,1,KCMBON_local,0.7833333333333333,0.4166666666666667,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,2,real,0.4666666666666667,0.43333333333333335,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,2,KCMBON_local,0.48333333333333334,0.43333333333333335,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,3,real,0.6666666666666666,0.5,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,3,KCMBON_local,0.6833333333333333,0.5,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,4,real,0.7,0.5833333333333334,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,4,KCMBON_local,0.7166666666666667,0.5833333333333334,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,5,real,0.5833333333333334,0.43333333333333335,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,5,KCMBON_local,0.75,0.43333333333333335,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,6,real,0.65,0.5333333333333333,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,6,KCMBON_local,0.65,0.5333333333333333,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,7,real,0.6,0.48333333333333334,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,7,KCMBON_local,0.6333333333333333,0.48333333333333334,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,8,real,0.5666666666666667,0.4666666666666667,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,8,KCMBON_local,0.6666666666666666,0.4666666666666667,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,9,real,0.6333333333333333,0.55,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
71,9,KCMBON_local,0.6333333333333333,0.55,0.3236234801019259,0.08718472983322952,0.4612618688158126,0.3445933815434652,0.6206238587314901,0.10617452742076967,0.07310720397621909
72,0,real,0.9166666666666666,0.9666666666666667,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,0,KCMBON_local,0.9166666666666666,0.5166666666666667,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,1,real,0.95,0.95,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,1,KCMBON_local,0.9,0.6,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,2,real,0.8166666666666667,0.7333333333333333,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,2,KCMBON_local,0.7166666666666667,0.5166666666666667,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,3,real,0.95,0.8333333333333334,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,3,KCMBON_local,0.6833333333333333,0.5,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,4,real,0.9833333333333333,0.9,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,4,KCMBON_local,0.7166666666666667,0.48333333333333334,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,5,real,0.9833333333333333,0.8666666666666667,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,5,KCMBON_local,0.9666666666666667,0.9,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,6,real,0.85,0.85,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,6,KCMBON_local,0.9333333333333333,0.8833333333333333,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,7,real,0.75,0.6,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,7,KCMBON_local,0.6666666666666666,0.5666666666666667,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,8,real,1.0,0.9166666666666666,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,8,KCMBON_local,0.8833333333333333,0.5833333333333334,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,9,real,0.7833333333333333,0.6,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
72,9,KCMBON_local,0.6333333333333333,0.5666666666666667,0.056280032664140875,0.0885600729638849,0.2377136016673284,0.47514184372857365,0.30051150782441227,0.10711180282525519,0.13109419551338886
73,0,real,0.9833333333333333,0.9,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,0,KCMBON_local,0.9833333333333333,0.95,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,1,real,0.75,0.5166666666666667,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,1,KCMBON_local,0.8166666666666667,0.55,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,2,real,0.7666666666666667,0.55,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,2,KCMBON_local,0.8166666666666667,0.5833333333333334,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,3,real,0.7166666666666667,0.5666666666666667,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,3,KCMBON_local,0.7666666666666667,0.55,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,4,real,0.8333333333333334,0.5833333333333334,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,4,KCMBON_local,0.8166666666666667,0.5666666666666667,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,5,real,0.7,0.5833333333333334,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,5,KCMBON_local,0.7,0.55,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,6,real,0.6666666666666666,0.5333333333333333,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,6,KCMBON_local,0.7333333333333333,0.5666666666666667,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,7,real,0.8666666666666667,0.6666666666666666,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,7,KCMBON_local,0.9666666666666667,0.8166666666666667,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,8,real,0.8166666666666667,0.5833333333333334,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,8,KCMBON_local,0.9166666666666666,0.65,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,9,real,0.6666666666666666,0.5666666666666667,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
73,9,KCMBON_local,0.7166666666666667,0.5666666666666667,0.2682999853946106,0.04528383839497835,0.12504979033918334,0.03375721161816378,0.10032856980871069,0.09751377285932901,0.23733966565753606
74,0,real,0.8833333333333333,0.6166666666666667,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,0,KCMBON_local,0.7333333333333333,0.5666666666666667,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,1,real,0.95,0.8166666666666667,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,1,KCMBON_local,0.8666666666666667,0.6,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,2,real,0.7833333333333333,0.6166666666666667,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,2,KCMBON_local,0.6666666666666666,0.5666666666666667,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,3,real,0.7333333333333333,0.65,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,3,KCMBON_local,0.7,0.5666666666666667,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,4,real,0.7833333333333333,0.65,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,4,KCMBON_local,0.7333333333333333,0.65,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,5,real,0.85,0.6166666666666667,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,5,KCMBON_local,0.7,0.55,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,6,real,0.75,0.6333333333333333,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,6,KCMBON_local,0.7333333333333333,0.5833333333333334,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,7,real,0.9,0.75,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,7,KCMBON_local,0.8166666666666667,0.55,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,8,real,0.9833333333333333,0.8666666666666667,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,8,KCMBON_local,0.8666666666666667,0.6166666666666667,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,9,real,0.8333333333333334,0.8166666666666667,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
74,9,KCMBON_local,0.65,0.5333333333333333,0.076923452370969,0.044794320522137845,0.2058202485060623,0.977127946155986,0.2242849895786786,0.13155829273053063,0.2348491631634751
75,0,real,0.9833333333333333,0.95,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,0,KCMBON_local,0.9,0.6333333333333333,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,1,real,1.0,0.9833333333333333,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,1,KCMBON_local,0.9333333333333333,0.8666666666666667,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,2,real,0.95,0.8,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,2,KCMBON_local,0.7666666666666667,0.5666666666666667,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,3,real,0.9,0.8833333333333333,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,3,KCMBON_local,0.75,0.65,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,4,real,0.8666666666666667,0.6666666666666666,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,4,KCMBON_local,0.8,0.65,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,5,real,0.9333333333333333,0.8666666666666667,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,5,KCMBON_local,0.8166666666666667,0.6166666666666667,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,6,real,0.9,0.8,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,6,KCMBON_local,0.8,0.65,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,7,real,0.9833333333333333,0.9166666666666666,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,7,KCMBON_local,0.95,0.8,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,8,real,1.0,0.9666666666666667,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,8,KCMBON_local,0.9666666666666667,0.8166666666666667,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,9,real,0.9666666666666667,0.95,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
75,9,KCMBON_local,0.8166666666666667,0.7166666666666667,0.05669237466643229,0.0326150626728869,0.24261723282516057,0.37641379530352254,0.9525774268344506,0.13275912333414816,0.1533359525213328
76,0,real,0.8166666666666667,0.55,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,0,KCMBON_local,0.8666666666666667,0.5666666666666667,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,1,real,0.8166666666666667,0.6,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,1,KCMBON_local,0.8166666666666667,0.55,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,2,real,0.7666666666666667,0.6,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,2,KCMBON_local,0.7833333333333333,0.6,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,3,real,0.9333333333333333,0.75,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,3,KCMBON_local,0.9833333333333333,0.8166666666666667,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,4,real,0.9,0.6333333333333333,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,4,KCMBON_local,0.8666666666666667,0.5833333333333334,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,5,real,0.85,0.5666666666666667,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,5,KCMBON_local,0.9166666666666666,0.7166666666666667,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,6,real,0.65,0.6,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,6,KCMBON_local,0.65,0.5833333333333334,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,7,real,0.8666666666666667,0.7333333333333333,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,7,KCMBON_local,0.8333333333333334,0.7333333333333333,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,8,real,0.9166666666666666,0.95,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,8,KCMBON_local,0.9666666666666667,0.9666666666666667,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,9,real,0.75,0.5833333333333334,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
76,9,KCMBON_local,0.8333333333333334,0.6,0.19847945812190154,0.03780635611638203,0.16730940628740607,0.489003480454465,0.15283867517826866,0.12191383197087184,0.22170808597840164
77,0,real,0.75,0.48333333333333334,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,0,KCMBON_local,0.7166666666666667,0.48333333333333334,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,1,real,0.95,0.65,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,1,KCMBON_local,0.8166666666666667,0.43333333333333335,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,2,real,0.9,0.7,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,2,KCMBON_local,0.7666666666666667,0.4666666666666667,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,3,real,0.7166666666666667,0.5333333333333333,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,3,KCMBON_local,0.65,0.43333333333333335,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,4,real,0.8,0.6166666666666667,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,4,KCMBON_local,0.7666666666666667,0.6166666666666667,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,5,real,0.7166666666666667,0.5666666666666667,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,5,KCMBON_local,0.6833333333333333,0.5,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,6,real,0.9166666666666666,0.55,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,6,KCMBON_local,0.8166666666666667,0.4666666666666667,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,7,real,0.7666666666666667,0.48333333333333334,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,7,KCMBON_local,0.75,0.4666666666666667,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,8,real,0.9333333333333333,0.48333333333333334,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,8,KCMBON_local,0.8,0.45,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,9,real,0.6833333333333333,0.48333333333333334,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
77,9,KCMBON_local,0.7,0.4666666666666667,0.12596309112786883,0.10709455029863697,0.25353933071588913,0.11245967901621855,0.2570281269874362,0.21979861158282016,0.14677879131830196
78,0,real,0.9833333333333333,0.9,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,0,KCMBON_local,0.8333333333333334,0.5833333333333334,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,1,real,1.0,1.0,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,1,KCMBON_local,0.9333333333333333,0.75,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,2,real,0.9333333333333333,0.9,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,2,KCMBON_local,0.7166666666666667,0.6,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,3,real,0.9833333333333333,0.95,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,3,KCMBON_local,0.7833333333333333,0.5666666666666667,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,4,real,0.9833333333333333,0.9833333333333333,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,4,KCMBON_local,0.9666666666666667,0.8333333333333334,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,5,real,1.0,1.0,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,5,KCMBON_local,0.9166666666666666,0.8166666666666667,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,6,real,1.0,1.0,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,6,KCMBON_local,0.9,0.6833333333333333,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,7,real,0.9833333333333333,0.9166666666666666,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,7,KCMBON_local,0.8833333333333333,0.5833333333333334,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,8,real,1.0,0.9666666666666667,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,8,KCMBON_local,0.9333333333333333,0.6666666666666666,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,9,real,0.9833333333333333,0.9833333333333333,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
78,9,KCMBON_local,0.75,0.6166666666666667,0.03603656274868479,0.05072565320984618,0.6795966501045132,0.10050027103280526,0.45276070819005626,0.08998660880429685,0.032540239173703946
79,0,real,0.8166666666666667,0.5,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,0,KCMBON_local,0.8166666666666667,0.5,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,1,real,0.75,0.48333333333333334,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,1,KCMBON_local,0.7,0.48333333333333334,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,2,real,0.6833333333333333,0.45,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,2,KCMBON_local,0.6333333333333333,0.43333333333333335,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,3,real,0.6833333333333333,0.48333333333333334,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,3,KCMBON_local,0.6,0.45,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,4,real,0.6333333333333333,0.5166666666666667,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,4,KCMBON_local,0.6166666666666667,0.5166666666666667,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,5,real,0.55,0.45,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,5,KCMBON_local,0.5333333333333333,0.45,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,6,real,0.7166666666666667,0.5166666666666667,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,6,KCMBON_local,0.6833333333333333,0.5166666666666667,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,7,real,0.6833333333333333,0.5333333333333333,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,7,KCMBON_local,0.6666666666666666,0.5333333333333333,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,8,real,0.7166666666666667,0.45,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,8,KCMBON_local,0.6666666666666666,0.43333333333333335,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,9,real,0.7333333333333333,0.5166666666666667,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
79,9,KCMBON_local,0.65,0.4666666666666667,0.16811823525511962,0.11721182490821386,0.47975611730883216,0.42568862239678473,0.5236467580217394,0.05059780053410357,0.0186477237871474
80,0,real,0.7666666666666667,0.43333333333333335,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,0,KCMBON_local,0.7833333333333333,0.4166666666666667,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,1,real,0.7833333333333333,0.4666666666666667,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,1,KCMBON_local,0.7833333333333333,0.43333333333333335,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,2,real,0.5166666666666667,0.4666666666666667,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,2,KCMBON_local,0.5166666666666667,0.4666666666666667,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,3,real,0.6333333333333333,0.5333333333333333,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,3,KCMBON_local,0.6166666666666667,0.5333333333333333,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,4,real,0.6,0.5333333333333333,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,4,KCMBON_local,0.5833333333333334,0.5333333333333333,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,5,real,0.7333333333333333,0.6,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,5,KCMBON_local,0.7166666666666667,0.6,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,6,real,0.65,0.5833333333333334,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,6,KCMBON_local,0.65,0.5833333333333334,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,7,real,0.43333333333333335,0.4666666666666667,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,7,KCMBON_local,0.45,0.43333333333333335,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,8,real,0.5333333333333333,0.5,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,8,KCMBON_local,0.5333333333333333,0.5,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,9,real,0.7166666666666667,0.45,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
80,9,KCMBON_local,0.75,0.45,0.19221304298349975,0.12576797294363434,0.2484274550592843,0.9292509222706227,0.7193904888933234,0.1303117321715994,0.29919865346459434
81,0,real,0.6666666666666666,0.55,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,0,KCMBON_local,0.6666666666666666,0.55,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,1,real,0.6333333333333333,0.5166666666666667,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,1,KCMBON_local,0.6,0.5166666666666667,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,2,real,0.7333333333333333,0.6333333333333333,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,2,KCMBON_local,0.7,0.6333333333333333,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,3,real,0.5833333333333334,0.5,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,3,KCMBON_local,0.5833333333333334,0.5,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,4,real,0.6166666666666667,0.5166666666666667,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,4,KCMBON_local,0.6166666666666667,0.5166666666666667,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,5,real,0.5833333333333334,0.36666666666666664,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,5,KCMBON_local,0.6333333333333333,0.36666666666666664,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,6,real,0.6666666666666666,0.55,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,6,KCMBON_local,0.6666666666666666,0.55,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,7,real,0.7333333333333333,0.6,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,7,KCMBON_local,0.7333333333333333,0.6,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,8,real,0.5666666666666667,0.5,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,8,KCMBON_local,0.5666666666666667,0.5,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,9,real,0.6666666666666666,0.5666666666666667,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
81,9,KCMBON_local,0.65,0.5666666666666667,0.14017654359927872,0.12089385535527197,0.8516841539935975,0.4731269651413257,0.09263398014305717,0.16876034158435949,0.27846614067072406
82,0,real,1.0,0.8333333333333334,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,0,KCMBON_local,0.9333333333333333,0.6833333333333333,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,1,real,0.9333333333333333,0.7333333333333333,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,1,KCMBON_local,0.85,0.65,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,2,real,0.9833333333333333,0.85,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,2,KCMBON_local,0.9833333333333333,0.7333333333333333,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,3,real,0.9333333333333333,0.7666666666666667,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,3,KCMBON_local,0.8666666666666667,0.6,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,4,real,1.0,0.9,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,4,KCMBON_local,0.8833333333333333,0.65,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,5,real,0.95,0.8333333333333334,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,5,KCMBON_local,0.9166666666666666,0.6666666666666666,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,6,real,0.9833333333333333,0.8666666666666667,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,6,KCMBON_local,0.9166666666666666,0.6333333333333333,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,7,real,0.9666666666666667,0.95,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,7,KCMBON_local,1.0,0.9333333333333333,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,8,real,0.95,0.8,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,8,KCMBON_local,0.9333333333333333,0.7,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,9,real,0.9666666666666667,0.95,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
82,9,KCMBON_local,1.0,0.8833333333333333,0.10213239413137805,0.0384128613264689,0.5998691931493895,0.05291412316845087,0.7530706752936964,0.0843619660476709,0.12650378721487723
83,0,real,0.7,0.5333333333333333,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,0,KCMBON_local,0.6833333333333333,0.5166666666666667,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,1,real,0.6333333333333333,0.48333333333333334,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,1,KCMBON_local,0.7,0.5,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,2,real,0.8166666666666667,0.5166666666666667,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,2,KCMBON_local,0.8166666666666667,0.48333333333333334,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,3,real,0.9,0.55,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,3,KCMBON_local,0.8833333333333333,0.5166666666666667,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,4,real,0.6666666666666666,0.55,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,4,KCMBON_local,0.6333333333333333,0.5,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,5,real,0.6833333333333333,0.65,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,5,KCMBON_local,0.6666666666666666,0.65,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,6,real,0.75,0.6166666666666667,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,6,KCMBON_local,0.8,0.6166666666666667,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,7,real,0.7666666666666667,0.5,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,7,KCMBON_local,0.8,0.4666666666666667,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,8,real,0.8333333333333334,0.5333333333333333,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,8,KCMBON_local,0.8166666666666667,0.5,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,9,real,0.8,0.5666666666666667,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
83,9,KCMBON_local,0.7666666666666667,0.5666666666666667,0.1740105437008693,0.06812393675034321,0.45253372516257795,0.8963203820005101,0.13602215816928276,0.12741177543061113,0.06430414041264815
84,0,real,0.6166666666666667,0.5166666666666667,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,0,KCMBON_local,0.6333333333333333,0.5166666666666667,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,1,real,0.65,0.55,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,1,KCMBON_local,0.65,0.55,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,2,real,0.65,0.5,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,2,KCMBON_local,0.6833333333333333,0.5166666666666667,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,3,real,0.65,0.5,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,3,KCMBON_local,0.65,0.5,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,4,real,0.75,0.48333333333333334,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,4,KCMBON_local,0.8666666666666667,0.48333333333333334,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,5,real,0.65,0.43333333333333335,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,5,KCMBON_local,0.7833333333333333,0.55,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,6,real,0.5333333333333333,0.4666666666666667,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,6,KCMBON_local,0.65,0.4666666666666667,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,7,real,0.5833333333333334,0.5333333333333333,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,7,KCMBON_local,0.6333333333333333,0.5333333333333333,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,8,real,0.6666666666666666,0.6,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,8,KCMBON_local,0.7,0.6,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,9,real,0.5666666666666667,0.48333333333333334,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
84,9,KCMBON_local,0.5666666666666667,0.48333333333333334,0.2888118284655703,0.060262088982952815,0.36189076478498694,0.1876369123558326,0.12052263046426176,0.1745369555953417,0.1563673228401598
85,0,real,0.6666666666666666,0.55,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,0,KCMBON_local,0.7833333333333333,0.5333333333333333,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,1,real,0.8166666666666667,0.6,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,1,KCMBON_local,0.8,0.6,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,2,real,0.8,0.5333333333333333,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,2,KCMBON_local,0.95,0.5333333333333333,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,3,real,0.7,0.5666666666666667,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,3,KCMBON_local,0.7333333333333333,0.65,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,4,real,0.65,0.6,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,4,KCMBON_local,0.6833333333333333,0.6166666666666667,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,5,real,0.7833333333333333,0.6333333333333333,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,5,KCMBON_local,0.9833333333333333,0.95,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,6,real,0.7833333333333333,0.7333333333333333,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,6,KCMBON_local,0.9833333333333333,0.9,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,7,real,0.7333333333333333,0.6166666666666667,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,7,KCMBON_local,0.8333333333333334,0.6166666666666667,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,8,real,0.75,0.6,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,8,KCMBON_local,0.8833333333333333,0.7833333333333333,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,9,real,0.75,0.6166666666666667,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
85,9,KCMBON_local,0.7333333333333333,0.6,0.2567995401601121,0.034757345184911546,0.21501638134880402,0.14055067368181648,0.06367145965631708,0.17841581969283493,0.20741825132082473
86,0,real,0.95,0.9166666666666666,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,0,KCMBON_local,0.8666666666666667,0.9,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,1,real,0.9833333333333333,0.95,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,1,KCMBON_local,0.9833333333333333,0.8833333333333333,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,2,real,0.9833333333333333,0.9,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,2,KCMBON_local,0.95,0.85,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,3,real,1.0,0.9833333333333333,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,3,KCMBON_local,0.9833333333333333,0.95,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,4,real,1.0,0.9833333333333333,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,4,KCMBON_local,0.9833333333333333,0.9,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,5,real,0.9833333333333333,0.9833333333333333,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,5,KCMBON_local,0.9833333333333333,0.8833333333333333,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,6,real,1.0,0.9333333333333333,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,6,KCMBON_local,0.9666666666666667,0.8666666666666667,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,7,real,0.9333333333333333,0.7166666666666667,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,7,KCMBON_local,0.9,0.65,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,8,real,0.9833333333333333,0.9833333333333333,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,8,KCMBON_local,0.95,0.9666666666666667,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,9,real,0.95,0.8833333333333333,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
86,9,KCMBON_local,0.9166666666666666,0.6666666666666666,0.09148360263564644,0.03157107957153699,0.1776619652770974,0.40706867894490756,0.14942360523460743,0.10835827674223228,0.16199010221432894
87,0,real,0.9333333333333333,0.9,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,0,KCMBON_local,0.8333333333333334,0.5,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,1,real,0.7,0.6333333333333333,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,1,KCMBON_local,0.9,0.9166666666666666,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,2,real,0.75,0.6333333333333333,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,2,KCMBON_local,1.0,0.6666666666666666,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,3,real,0.8833333333333333,0.6166666666666667,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,3,KCMBON_local,0.9166666666666666,0.9166666666666666,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,4,real,1.0,0.9833333333333333,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,4,KCMBON_local,0.7166666666666667,0.48333333333333334,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,5,real,0.8833333333333333,0.7333333333333333,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,5,KCMBON_local,0.6833333333333333,0.5333333333333333,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,6,real,0.9666666666666667,0.9,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,6,KCMBON_local,0.7166666666666667,0.5,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,7,real,0.8833333333333333,0.65,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,7,KCMBON_local,0.6166666666666667,0.5333333333333333,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,8,real,0.9666666666666667,0.9333333333333333,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,8,KCMBON_local,0.6,0.4666666666666667,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,9,real,0.8833333333333333,0.95,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
87,9,KCMBON_local,0.9333333333333333,0.48333333333333334,0.024648309249724745,0.14130463318445738,0.17439200032018137,0.07440517418792741,0.10786521197980056,0.12623573465246765,0.029433804852701348
88,0,real,0.95,0.7166666666666667,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,0,KCMBON_local,0.85,0.5666666666666667,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,1,real,0.9166666666666666,0.7833333333333333,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,1,KCMBON_local,0.9,0.5666666666666667,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,2,real,0.8833333333333333,0.7166666666666667,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,2,KCMBON_local,0.7333333333333333,0.5333333333333333,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,3,real,0.9333333333333333,0.7333333333333333,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,3,KCMBON_local,0.9,0.55,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,4,real,0.9833333333333333,0.85,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,4,KCMBON_local,0.9333333333333333,0.55,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,5,real,0.9166666666666666,0.6333333333333333,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,5,KCMBON_local,0.85,0.5333333333333333,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,6,real,0.9333333333333333,0.8166666666666667,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,6,KCMBON_local,0.9333333333333333,0.65,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,7,real,0.9833333333333333,0.9166666666666666,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,7,KCMBON_local,0.8833333333333333,0.65,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,8,real,0.95,0.7166666666666667,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,8,KCMBON_local,0.8166666666666667,0.5333333333333333,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,9,real,0.9,0.7666666666666667,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
88,9,KCMBON_local,0.75,0.55,0.09803097585257693,0.04775463366829875,0.7962930962618489,0.6912555007775576,0.0066563593511897255,0.060659114355615606,0.13929484907277342
89,0,real,0.8,0.6,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,0,KCMBON_local,0.8666666666666667,0.6833333333333333,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,1,real,0.85,0.6166666666666667,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,1,KCMBON_local,0.9833333333333333,0.7,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,2,real,0.7166666666666667,0.6333333333333333,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,2,KCMBON_local,0.7333333333333333,0.6333333333333333,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,3,real,0.95,0.85,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,3,KCMBON_local,1.0,0.9666666666666667,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,4,real,0.7666666666666667,0.7166666666666667,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,4,KCMBON_local,0.7666666666666667,0.75,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,5,real,0.75,0.6,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,5,KCMBON_local,0.7833333333333333,0.6166666666666667,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,6,real,0.8666666666666667,0.5666666666666667,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,6,KCMBON_local,0.9666666666666667,0.5833333333333334,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,7,real,0.9166666666666666,0.7666666666666667,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,7,KCMBON_local,0.9166666666666666,0.8333333333333334,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,8,real,0.85,0.6833333333333333,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,8,KCMBON_local,0.8833333333333333,0.6666666666666666,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,9,real,0.7166666666666667,0.7,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
89,9,KCMBON_local,0.8,0.7166666666666667,0.28620492183010715,0.030303303249348736,0.3416595779281721,0.7365534913153491,0.20322181456809107,0.075557058948084,0.13237269046858743
90,0,real,0.5166666666666667,0.4,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,0,KCMBON_local,0.5833333333333334,0.4,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,1,real,0.6833333333333333,0.6333333333333333,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,1,KCMBON_local,0.6833333333333333,0.6333333333333333,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,2,real,0.6666666666666666,0.5,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,2,KCMBON_local,0.7333333333333333,0.5,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,3,real,0.5333333333333333,0.5333333333333333,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,3,KCMBON_local,0.5333333333333333,0.5333333333333333,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,4,real,0.45,0.4166666666666667,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,4,KCMBON_local,0.4666666666666667,0.4166666666666667,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,5,real,0.6166666666666667,0.6166666666666667,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,5,KCMBON_local,0.6166666666666667,0.6166666666666667,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,6,real,0.5833333333333334,0.5333333333333333,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,6,KCMBON_local,0.6333333333333333,0.5333333333333333,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,7,real,0.55,0.4666666666666667,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,7,KCMBON_local,0.5666666666666667,0.4666666666666667,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,8,real,0.55,0.55,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,8,KCMBON_local,0.6,0.55,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,9,real,0.5,0.4166666666666667,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
90,9,KCMBON_local,0.5333333333333333,0.4166666666666667,0.3297483435691149,0.13408492316552012,0.5609962769442646,0.404075879927608,0.7087904851442643,0.24472383628291416,0.20021074795424756
91,0,real,0.8333333333333334,0.7333333333333333,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,0,KCMBON_local,0.6333333333333333,0.5166666666666667,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,1,real,0.7666666666666667,0.65,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,1,KCMBON_local,0.9,0.6333333333333333,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,2,real,0.95,0.7,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,2,KCMBON_local,0.7166666666666667,0.5166666666666667,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,3,real,0.8,0.6,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,3,KCMBON_local,0.8166666666666667,0.6,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,4,real,0.8833333333333333,0.7333333333333333,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,4,KCMBON_local,0.7666666666666667,0.5,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,5,real,0.6333333333333333,0.6166666666666667,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,5,KCMBON_local,0.6333333333333333,0.6166666666666667,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,6,real,0.7333333333333333,0.6666666666666666,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,6,KCMBON_local,0.9666666666666667,0.8333333333333334,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,7,real,0.7833333333333333,0.6,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,7,KCMBON_local,0.6666666666666666,0.5666666666666667,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,8,real,0.9166666666666666,0.7,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,8,KCMBON_local,0.7,0.5166666666666667,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,9,real,0.9,0.8333333333333334,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
91,9,KCMBON_local,0.8,0.48333333333333334,0.020883780576974792,0.0838850054052655,0.3508166342163134,0.30441446795974203,0.06876329389797572,0.19902144353746362,0.27532342880330085
92,0,real,0.8666666666666667,0.5333333333333333,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,0,KCMBON_local,0.8333333333333334,0.5333333333333333,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,1,real,0.7,0.5833333333333334,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,1,KCMBON_local,0.6833333333333333,0.5833333333333334,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,2,real,1.0,0.8666666666666667,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,2,KCMBON_local,0.95,0.4666666666666667,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,3,real,0.9666666666666667,0.8333333333333334,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,3,KCMBON_local,0.8333333333333334,0.48333333333333334,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,4,real,0.85,0.7833333333333333,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,4,KCMBON_local,0.6333333333333333,0.45,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,5,real,0.9,0.7166666666666667,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,5,KCMBON_local,0.65,0.4666666666666667,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,6,real,0.9166666666666666,0.7666666666666667,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,6,KCMBON_local,0.7666666666666667,0.5,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,7,real,0.9333333333333333,0.85,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,7,KCMBON_local,0.6833333333333333,0.43333333333333335,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,8,real,0.7333333333333333,0.55,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,8,KCMBON_local,0.6166666666666667,0.5333333333333333,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,9,real,0.6833333333333333,0.55,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
92,9,KCMBON_local,0.65,0.55,0.08785325073461063,0.09902644357895643,0.26067514202213016,0.8590629836353544,0.4734188906616177,0.17003484874711247,0.014258701191176946
93,0,real,0.7166666666666667,0.5333333333333333,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,0,KCMBON_local,0.7,0.5166666666666667,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,1,real,0.9166666666666666,0.8333333333333334,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,1,KCMBON_local,0.5333333333333333,0.38333333333333336,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,2,real,0.8666666666666667,0.5166666666666667,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,2,KCMBON_local,0.8333333333333334,0.4166666666666667,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,3,real,0.6333333333333333,0.5333333333333333,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,3,KCMBON_local,0.5833333333333334,0.45,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,4,real,0.9666666666666667,0.7833333333333333,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,4,KCMBON_local,0.8666666666666667,0.38333333333333336,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,5,real,0.7,0.5166666666666667,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,5,KCMBON_local,0.6,0.5166666666666667,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,6,real,0.65,0.5833333333333334,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,6,KCMBON_local,0.65,0.5833333333333334,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,7,real,0.7166666666666667,0.4666666666666667,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,7,KCMBON_local,0.6166666666666667,0.4666666666666667,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,8,real,0.6666666666666666,0.48333333333333334,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,8,KCMBON_local,0.5166666666666667,0.48333333333333334,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,9,real,0.6666666666666666,0.5666666666666667,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
93,9,KCMBON_local,0.6333333333333333,0.5666666666666667,0.07037042940961206,0.12483321703376121,0.3198322115935246,0.7607425704268518,0.6955547685292829,0.23963956482652107,0.17998591444556822
94,0,real,0.85,0.6333333333333333,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,0,KCMBON_local,0.8333333333333334,0.6166666666666667,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,1,real,0.9166666666666666,0.55,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,1,KCMBON_local,0.8333333333333334,0.5166666666666667,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,2,real,0.85,0.5666666666666667,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,2,KCMBON_local,0.8166666666666667,0.5666666666666667,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,3,real,0.8333333333333334,0.5666666666666667,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,3,KCMBON_local,0.7833333333333333,0.5333333333333333,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,4,real,0.9,0.6333333333333333,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,4,KCMBON_local,0.8833333333333333,0.5166666666666667,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,5,real,0.85,0.6,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,5,KCMBON_local,0.8166666666666667,0.5,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,6,real,0.8333333333333334,0.5333333333333333,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,6,KCMBON_local,0.7666666666666667,0.48333333333333334,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,7,real,0.85,0.6166666666666667,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,7,KCMBON_local,0.8333333333333334,0.5833333333333334,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,8,real,0.7833333333333333,0.6333333333333333,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,8,KCMBON_local,0.75,0.5666666666666667,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,9,real,0.8833333333333333,0.6166666666666667,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
94,9,KCMBON_local,0.8166666666666667,0.5166666666666667,0.15481695759484776,0.05556792291808765,0.7469179357764144,0.22964295701473258,0.8010934736738585,0.08754631804754005,0.0853051897128403
95,0,real,0.8,0.5166666666666667,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,0,KCMBON_local,0.8166666666666667,0.4666666666666667,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,1,real,0.6333333333333333,0.5333333333333333,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,1,KCMBON_local,0.6666666666666666,0.5333333333333333,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,2,real,0.6666666666666666,0.5166666666666667,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,2,KCMBON_local,0.6833333333333333,0.5166666666666667,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,3,real,0.55,0.5,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,3,KCMBON_local,0.5333333333333333,0.5,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,4,real,0.8833333333333333,0.48333333333333334,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,4,KCMBON_local,0.9333333333333333,0.43333333333333335,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,5,real,0.7,0.5166666666666667,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,5,KCMBON_local,0.7166666666666667,0.5166666666666667,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,6,real,0.5833333333333334,0.5333333333333333,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,6,KCMBON_local,0.6,0.5333333333333333,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,7,real,0.6666666666666666,0.5666666666666667,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,7,KCMBON_local,0.6833333333333333,0.5666666666666667,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,8,real,0.5833333333333334,0.5,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,8,KCMBON_local,0.5833333333333334,0.5,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,9,real,0.5666666666666667,0.4666666666666667,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
95,9,KCMBON_local,0.5833333333333334,0.4666666666666667,0.22069596749069337,0.07982919761370069,0.3231153620294481,0.2935281812123806,0.30790040584398715,0.2531300574206452,0.19881170914652763
96,0,real,0.55,0.5166666666666667,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,0,KCMBON_local,0.55,0.5166666666666667,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,1,real,0.7833333333333333,0.65,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,1,KCMBON_local,0.7833333333333333,0.65,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,2,real,0.7333333333333333,0.48333333333333334,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,2,KCMBON_local,0.6333333333333333,0.48333333333333334,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,3,real,0.8333333333333334,0.5166666666666667,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,3,KCMBON_local,0.6333333333333333,0.5166666666666667,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,4,real,0.8833333333333333,0.45,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,4,KCMBON_local,0.48333333333333334,0.45,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,5,real,0.8166666666666667,0.4666666666666667,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,5,KCMBON_local,0.55,0.4166666666666667,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,6,real,0.6833333333333333,0.65,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,6,KCMBON_local,0.6666666666666666,0.65,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,7,real,0.6,0.5333333333333333,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,7,KCMBON_local,0.5333333333333333,0.5333333333333333,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,8,real,0.6833333333333333,0.5,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,8,KCMBON_local,0.55,0.5,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,9,real,0.8,0.5666666666666667,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
96,9,KCMBON_local,0.75,0.5666666666666667,0.03823227723001467,0.14638615509645367,0.47035475957447265,0.5898609204690136,0.7216702768086882,0.29146882771780896,0.2301353697280604
97,0,real,0.8666666666666667,0.48333333333333334,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,0,KCMBON_local,0.9666666666666667,0.6833333333333333,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,1,real,0.7833333333333333,0.5166666666666667,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,1,KCMBON_local,0.9166666666666666,0.75,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,2,real,0.8666666666666667,0.4666666666666667,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,2,KCMBON_local,0.95,0.6166666666666667,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,3,real,0.7333333333333333,0.55,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,3,KCMBON_local,0.75,0.5833333333333334,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,4,real,0.6833333333333333,0.55,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,4,KCMBON_local,0.6833333333333333,0.55,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,5,real,0.7833333333333333,0.55,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,5,KCMBON_local,0.8333333333333334,0.5333333333333333,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,6,real,0.85,0.65,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,6,KCMBON_local,0.9833333333333333,0.8666666666666667,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,7,real,0.9,0.6166666666666667,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,7,KCMBON_local,1.0,0.8333333333333334,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,8,real,0.8166666666666667,0.5333333333333333,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,8,KCMBON_local,0.9333333333333333,0.7,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,9,real,0.75,0.5166666666666667,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
97,9,KCMBON_local,0.7333333333333333,0.5166666666666667,0.21503764587625102,0.05427258611854177,0.11378430758530063,0.1613729570642971,0.7726205110335022,0.26666184716251656,0.028368832323795466
98,0,real,0.8666666666666667,0.7,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,0,KCMBON_local,0.6333333333333333,0.5166666666666667,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,1,real,0.7166666666666667,0.5833333333333334,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,1,KCMBON_local,0.6833333333333333,0.5833333333333334,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,2,real,0.85,0.85,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,2,KCMBON_local,0.65,0.55,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,3,real,0.6166666666666667,0.5833333333333334,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,3,KCMBON_local,0.6166666666666667,0.5833333333333334,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,4,real,0.6333333333333333,0.5833333333333334,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,4,KCMBON_local,0.5833333333333334,0.5666666666666667,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,5,real,0.9,0.9,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,5,KCMBON_local,0.8333333333333334,0.4666666666666667,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,6,real,0.8166666666666667,0.5833333333333334,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,6,KCMBON_local,0.7666666666666667,0.55,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,7,real,0.6833333333333333,0.6666666666666666,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,7,KCMBON_local,0.5666666666666667,0.5166666666666667,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,8,real,0.9666666666666667,0.9333333333333333,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,8,KCMBON_local,0.8333333333333334,0.5666666666666667,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,9,real,0.6833333333333333,0.6166666666666667,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
98,9,KCMBON_local,0.55,0.55,0.04518367362311995,0.09416245995649423,0.15537158913752758,0.8924495549625765,0.5792327271681768,0.07950809563807054,0.2228197141664686
99,0,real,0.95,0.7166666666666667,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,0,KCMBON_local,0.9666666666666667,0.65,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,1,real,0.95,0.9,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,1,KCMBON_local,0.95,0.8666666666666667,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,2,real,0.9666666666666667,0.7,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,2,KCMBON_local,1.0,0.7,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,3,real,0.9833333333333333,0.95,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,3,KCMBON_local,0.9833333333333333,0.95,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,4,real,0.95,0.95,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,4,KCMBON_local,0.8666666666666667,0.8333333333333334,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,5,real,0.9333333333333333,0.6333333333333333,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,5,KCMBON_local,0.9333333333333333,0.6166666666666667,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,6,real,1.0,0.95,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,6,KCMBON_local,1.0,0.9166666666666666,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,7,real,0.7666666666666667,0.65,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,7,KCMBON_local,0.7333333333333333,0.5833333333333334,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,8,real,0.9666666666666667,0.8166666666666667,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,8,KCMBON_local,0.9333333333333333,0.7333333333333333,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,9,real,1.0,1.0,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
99,9,KCMBON_local,1.0,0.9833333333333333,0.14729443533355072,0.04286641490899567,0.12419838577028054,0.7662203067922141,0.347822799123397,0.09114182793181867,0.008356909293772792
100,0,real,0.9,0.7166666666666667,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,0,KCMBON_local,0.8833333333333333,0.7166666666666667,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,1,real,0.8666666666666667,0.75,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,1,KCMBON_local,0.95,0.7666666666666667,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,2,real,0.9666666666666667,0.85,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,2,KCMBON_local,0.95,0.85,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,3,real,0.95,0.9,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,3,KCMBON_local,0.95,0.8833333333333333,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,4,real,0.9333333333333333,0.75,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,4,KCMBON_local,0.9333333333333333,0.8166666666666667,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,5,real,0.9666666666666667,0.8166666666666667,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,5,KCMBON_local,0.9666666666666667,0.7666666666666667,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,6,real,0.9333333333333333,0.8333333333333334,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,6,KCMBON_local,0.9333333333333333,0.7,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,7,real,0.9166666666666666,0.7666666666666667,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,7,KCMBON_local,0.85,0.7333333333333333,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,8,real,0.9166666666666666,0.6833333333333333,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,8,KCMBON_local,0.8833333333333333,0.6333333333333333,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,9,real,0.9166666666666666,0.8333333333333334,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
100,9,KCMBON_local,0.8833333333333333,0.8166666666666667,0.19516862602430912,0.033844896023921094,0.3009301356897401,0.17300760778607543,0.012504953460050827,0.0512706342967938,0.2686057327294095
101,0,real,0.8833333333333333,0.65,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,0,KCMBON_local,0.9166666666666666,0.7666666666666667,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,1,real,0.7,0.5833333333333334,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,1,KCMBON_local,0.7333333333333333,0.6166666666666667,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,2,real,0.8666666666666667,0.65,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,2,KCMBON_local,0.9833333333333333,0.7166666666666667,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,3,real,0.7666666666666667,0.6666666666666666,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,3,KCMBON_local,0.9,0.7833333333333333,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,4,real,0.7166666666666667,0.6666666666666666,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,4,KCMBON_local,0.6666666666666666,0.6166666666666667,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,5,real,0.7833333333333333,0.6333333333333333,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,5,KCMBON_local,0.8333333333333334,0.6333333333333333,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,6,real,0.8166666666666667,0.6,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,6,KCMBON_local,0.9333333333333333,0.7666666666666667,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,7,real,0.7833333333333333,0.6,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,7,KCMBON_local,0.85,0.6166666666666667,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,8,real,0.9166666666666666,0.6666666666666666,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,8,KCMBON_local,0.9333333333333333,0.7,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,9,real,0.9666666666666667,0.7833333333333333,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
101,9,KCMBON_local,0.9833333333333333,0.8833333333333333,0.23252058572792098,0.0301060267679407,0.7021433232710356,0.010707782863502442,0.8626666673015719,0.14938401184307007,0.10121415515365964
102,0,real,1.0,1.0,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,0,KCMBON_local,0.9,0.8166666666666667,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,1,real,0.9833333333333333,1.0,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,1,KCMBON_local,1.0,0.9166666666666666,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,2,real,1.0,0.9333333333333333,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,2,KCMBON_local,0.8166666666666667,0.6333333333333333,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,3,real,0.95,0.8666666666666667,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,3,KCMBON_local,0.9166666666666666,0.6,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,4,real,0.9666666666666667,0.8833333333333333,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,4,KCMBON_local,1.0,0.9333333333333333,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,5,real,1.0,0.8833333333333333,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,5,KCMBON_local,0.8833333333333333,0.6166666666666667,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,6,real,1.0,0.9166666666666666,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,6,KCMBON_local,0.95,0.6833333333333333,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,7,real,1.0,1.0,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,7,KCMBON_local,0.9333333333333333,0.75,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,8,real,0.8833333333333333,0.6833333333333333,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,8,KCMBON_local,0.8,0.6,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,9,real,0.9833333333333333,0.8166666666666667,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
102,9,KCMBON_local,0.95,0.6,0.05142204781195267,0.03447657523397291,0.13614864260478843,0.13528819733845673,0.21598876921840973,0.1914729109237606,0.11531335710264848
103,0,real,0.85,0.65,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,0,KCMBON_local,0.7166666666666667,0.5,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,1,real,0.6,0.6,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,1,KCMBON_local,0.6,0.6,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,2,real,0.7333333333333333,0.5833333333333334,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,2,KCMBON_local,0.7,0.5833333333333334,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,3,real,0.9,0.7666666666666667,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,3,KCMBON_local,0.85,0.5,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,4,real,0.8833333333333333,0.6666666666666666,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,4,KCMBON_local,0.75,0.5166666666666667,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,5,real,0.9666666666666667,0.85,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,5,KCMBON_local,0.85,0.48333333333333334,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,6,real,0.9833333333333333,0.9166666666666666,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,6,KCMBON_local,0.8,0.85,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,7,real,0.9666666666666667,0.8666666666666667,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,7,KCMBON_local,0.8166666666666667,0.8833333333333333,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,8,real,0.9666666666666667,0.95,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,8,KCMBON_local,0.8666666666666667,0.5833333333333334,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,9,real,0.85,0.6166666666666667,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
103,9,KCMBON_local,0.8333333333333334,0.5166666666666667,0.11138320111200986,0.13053620483253625,0.12135122988990231,0.09413085911688186,0.14118914168469807,0.05830139878200913,0.04030079305940356
104,0,real,0.6666666666666666,0.5666666666666667,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,0,KCMBON_local,0.6666666666666666,0.5666666666666667,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,1,real,0.8833333333333333,0.43333333333333335,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,1,KCMBON_local,0.8333333333333334,0.4,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,2,real,0.7166666666666667,0.5666666666666667,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,2,KCMBON_local,0.65,0.55,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,3,real,0.7833333333333333,0.5333333333333333,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,3,KCMBON_local,0.7666666666666667,0.5333333333333333,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,4,real,0.8166666666666667,0.48333333333333334,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,4,KCMBON_local,0.85,0.45,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,5,real,0.7666666666666667,0.6,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,5,KCMBON_local,0.75,0.5833333333333334,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,6,real,0.7333333333333333,0.5333333333333333,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,6,KCMBON_local,0.7,0.5333333333333333,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,7,real,0.8,0.5333333333333333,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,7,KCMBON_local,0.7833333333333333,0.5333333333333333,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,8,real,0.7666666666666667,0.5333333333333333,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,8,KCMBON_local,0.7333333333333333,0.5333333333333333,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,9,real,0.7333333333333333,0.6,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
104,9,KCMBON_local,0.7166666666666667,0.6,0.1610472223543393,0.10664169694249029,0.6417070373069055,0.4426750384991226,0.6013459547542591,0.054899166504264435,0.06753262782897067
105,0,real,0.7166666666666667,0.55,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,0,KCMBON_local,0.6666666666666666,0.5,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,1,real,0.7166666666666667,0.48333333333333334,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,1,KCMBON_local,0.6166666666666667,0.48333333333333334,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,2,real,0.7833333333333333,0.5166666666666667,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,2,KCMBON_local,0.7833333333333333,0.5166666666666667,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,3,real,0.9333333333333333,0.55,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,3,KCMBON_local,0.9,0.48333333333333334,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,4,real,0.8166666666666667,0.5333333333333333,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,4,KCMBON_local,0.7,0.5333333333333333,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,5,real,0.75,0.55,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,5,KCMBON_local,0.7333333333333333,0.55,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,6,real,0.8666666666666667,0.7833333333333333,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,6,KCMBON_local,0.8,0.5166666666666667,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,7,real,0.7,0.6166666666666667,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,7,KCMBON_local,0.7,0.6166666666666667,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,8,real,0.8666666666666667,0.5166666666666667,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,8,KCMBON_local,0.85,0.5166666666666667,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,9,real,0.7666666666666667,0.5333333333333333,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
105,9,KCMBON_local,0.6666666666666666,0.5333333333333333,0.12160760542468588,0.11595758097234574,0.26756357093611277,0.274086656743046,0.611089594697813,0.14484810101827275,0.09965136790374741
106,0,real,0.9333333333333333,0.8166666666666667,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,0,KCMBON_local,0.95,0.8333333333333334,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,1,real,0.95,0.8166666666666667,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,1,KCMBON_local,0.8666666666666667,0.75,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,2,real,1.0,0.8666666666666667,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,2,KCMBON_local,1.0,0.8333333333333334,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,3,real,0.9166666666666666,0.8,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,3,KCMBON_local,0.9833333333333333,0.8833333333333333,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,4,real,0.9,0.7,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,4,KCMBON_local,0.8666666666666667,0.5666666666666667,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,5,real,0.95,0.6833333333333333,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,5,KCMBON_local,0.9833333333333333,0.6666666666666666,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,6,real,0.85,0.6833333333333333,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,6,KCMBON_local,0.7333333333333333,0.6166666666666667,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,7,real,0.95,0.8333333333333334,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,7,KCMBON_local,0.9,0.7333333333333333,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,8,real,0.9833333333333333,0.9666666666666667,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,8,KCMBON_local,1.0,0.9833333333333333,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,9,real,0.8833333333333333,0.6333333333333333,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
106,9,KCMBON_local,0.8833333333333333,0.6333333333333333,0.1443340751181793,0.03722068514756399,0.5671362662065905,0.020064833282200212,0.26091304928461045,0.19493222844734762,0.003228045854815262
107,0,real,0.8833333333333333,0.85,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,0,KCMBON_local,0.95,0.9666666666666667,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,1,real,1.0,1.0,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,1,KCMBON_local,0.8833333333333333,0.5833333333333334,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,2,real,0.8666666666666667,0.6833333333333333,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,2,KCMBON_local,1.0,0.8,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,3,real,0.9333333333333333,0.6333333333333333,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,3,KCMBON_local,0.9,0.6333333333333333,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,4,real,0.75,0.65,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,4,KCMBON_local,0.7166666666666667,0.6333333333333333,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,5,real,0.9666666666666667,0.9333333333333333,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,5,KCMBON_local,1.0,0.75,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,6,real,0.9833333333333333,0.85,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,6,KCMBON_local,0.9166666666666666,0.55,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,7,real,0.9833333333333333,0.9833333333333333,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,7,KCMBON_local,0.95,0.7666666666666667,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,8,real,0.8833333333333333,0.9333333333333333,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,8,KCMBON_local,0.6666666666666666,0.5333333333333333,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,9,real,0.9833333333333333,0.9833333333333333,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
107,9,KCMBON_local,0.75,0.5333333333333333,0.03277408516710984,0.05886056593558248,0.16986468495866516,0.01621318993821439,0.9757702132803397,0.1572009350430626,0.09487862073716237
108,0,real,0.7,0.5666666666666667,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,0,KCMBON_local,0.7166666666666667,0.5666666666666667,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,1,real,0.55,0.48333333333333334,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,1,KCMBON_local,0.5833333333333334,0.48333333333333334,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,2,real,0.7,0.6333333333333333,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,2,KCMBON_local,0.7,0.6333333333333333,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,3,real,0.55,0.4666666666666667,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,3,KCMBON_local,0.5666666666666667,0.4666666666666667,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,4,real,0.65,0.5,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,4,KCMBON_local,0.7166666666666667,0.5,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,5,real,0.55,0.4666666666666667,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,5,KCMBON_local,0.55,0.4666666666666667,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,6,real,0.7,0.6333333333333333,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,6,KCMBON_local,0.7333333333333333,0.6333333333333333,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,7,real,0.6166666666666667,0.45,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,7,KCMBON_local,0.6333333333333333,0.45,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,8,real,0.5666666666666667,0.4666666666666667,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,8,KCMBON_local,0.65,0.4666666666666667,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,9,real,0.6833333333333333,0.6,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
108,9,KCMBON_local,0.6833333333333333,0.6,0.23372479060744916,0.11197929904961063,0.532711416990588,0.610774284595209,0.03338769621218414,0.1673477063395095,0.21901247292249917
109,0,real,0.7,0.5333333333333333,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,0,KCMBON_local,0.6333333333333333,0.5333333333333333,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,1,real,0.8666666666666667,0.5833333333333334,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,1,KCMBON_local,0.7,0.45,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,2,real,0.8333333333333334,0.6333333333333333,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,2,KCMBON_local,0.8166666666666667,0.6333333333333333,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,3,real,0.9,0.6,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,3,KCMBON_local,0.8666666666666667,0.4666666666666667,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,4,real,0.8333333333333334,0.5666666666666667,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,4,KCMBON_local,0.7833333333333333,0.5666666666666667,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,5,real,0.7666666666666667,0.5166666666666667,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,5,KCMBON_local,0.7,0.5166666666666667,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,6,real,0.95,0.75,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,6,KCMBON_local,0.8833333333333333,0.4666666666666667,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,7,real,0.6833333333333333,0.5833333333333334,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,7,KCMBON_local,0.6,0.5166666666666667,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,8,real,1.0,0.9333333333333333,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,8,KCMBON_local,1.0,0.8166666666666667,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,9,real,0.8166666666666667,0.5833333333333334,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
109,9,KCMBON_local,0.6833333333333333,0.4666666666666667,0.11253333651775747,0.08250103674107417,0.37861881072353276,0.5795515338889181,0.5354372704627317,0.18530928925326653,0.08070470532785921
110,0,real,0.75,0.5,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,0,KCMBON_local,0.9,0.5,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,1,real,0.75,0.48333333333333334,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,1,KCMBON_local,0.7666666666666667,0.48333333333333334,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,2,real,0.6,0.4666666666666667,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,2,KCMBON_local,0.7333333333333333,0.5,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,3,real,0.6166666666666667,0.48333333333333334,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,3,KCMBON_local,0.6,0.45,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,4,real,0.5833333333333334,0.5333333333333333,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,4,KCMBON_local,0.65,0.5166666666666667,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,5,real,0.5166666666666667,0.45,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,5,KCMBON_local,0.5333333333333333,0.45,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,6,real,0.7,0.5166666666666667,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,6,KCMBON_local,0.7166666666666667,0.5166666666666667,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,7,real,0.65,0.5333333333333333,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,7,KCMBON_local,0.65,0.5333333333333333,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,8,real,0.6166666666666667,0.45,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,8,KCMBON_local,0.7166666666666667,0.45,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,9,real,0.6,0.5166666666666667,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
110,9,KCMBON_local,0.7,0.5,0.25051211604245377,0.09745022204359327,0.2859822041672146,0.2313188309202627,0.8870381856532801,0.05035646816830716,0.19258483573517401
111,0,real,0.9333333333333333,0.6833333333333333,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,0,KCMBON_local,0.8833333333333333,0.6,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,1,real,0.9,0.7333333333333333,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,1,KCMBON_local,0.8166666666666667,0.5666666666666667,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,2,real,1.0,0.8333333333333334,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,2,KCMBON_local,0.9166666666666666,0.65,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,3,real,0.9666666666666667,0.7666666666666667,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,3,KCMBON_local,0.8666666666666667,0.5666666666666667,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,4,real,1.0,0.9333333333333333,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,4,KCMBON_local,0.8833333333333333,0.5833333333333334,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,5,real,0.9833333333333333,0.9666666666666667,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,5,KCMBON_local,0.8333333333333334,0.6,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,6,real,0.9833333333333333,0.85,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,6,KCMBON_local,0.8666666666666667,0.6166666666666667,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,7,real,0.9166666666666666,0.8833333333333333,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,7,KCMBON_local,1.0,1.0,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,8,real,0.9333333333333333,0.6833333333333333,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,8,KCMBON_local,0.8,0.6333333333333333,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,9,real,0.9666666666666667,0.9666666666666667,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
111,9,KCMBON_local,1.0,0.9833333333333333,0.0628768025095043,0.06437859063066428,0.12299398748550865,0.28323161143990294,0.4499404513082949,0.08337115601865279,0.017640736566791607
112,0,real,0.8166666666666667,0.55,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,0,KCMBON_local,0.9,0.5333333333333333,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,1,real,0.95,0.6833333333333333,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,1,KCMBON_local,0.9666666666666667,0.5833333333333334,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,2,real,0.8166666666666667,0.6166666666666667,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,2,KCMBON_local,0.7833333333333333,0.6,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,3,real,0.85,0.6333333333333333,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,3,KCMBON_local,0.9,0.6,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,4,real,0.7166666666666667,0.6,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,4,KCMBON_local,0.8833333333333333,0.5666666666666667,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,5,real,0.9333333333333333,0.5833333333333334,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,5,KCMBON_local,0.9333333333333333,0.6333333333333333,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,6,real,0.8333333333333334,0.5833333333333334,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,6,KCMBON_local,0.9166666666666666,0.55,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,7,real,0.6666666666666666,0.5333333333333333,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,7,KCMBON_local,0.7666666666666667,0.5666666666666667,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,8,real,0.95,0.6333333333333333,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,8,KCMBON_local,0.9333333333333333,0.6333333333333333,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,9,real,0.85,0.6666666666666666,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
112,9,KCMBON_local,0.8666666666666667,0.6666666666666666,0.24890344639176562,0.042616898686326614,0.8907463369790808,0.38824090335425976,0.272844335718977,0.05653002438852903,0.02403563244742231
113,0,real,0.8666666666666667,0.5166666666666667,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,0,KCMBON_local,0.8333333333333334,0.5166666666666667,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,1,real,0.5,0.4666666666666667,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,1,KCMBON_local,0.5333333333333333,0.4666666666666667,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,2,real,0.6333333333333333,0.6,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,2,KCMBON_local,0.6333333333333333,0.6,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,3,real,0.65,0.6166666666666667,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,3,KCMBON_local,0.6666666666666666,0.6166666666666667,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,4,real,0.65,0.5666666666666667,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,4,KCMBON_local,0.65,0.5666666666666667,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,5,real,0.6666666666666666,0.48333333333333334,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,5,KCMBON_local,0.7333333333333333,0.4666666666666667,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,6,real,0.5166666666666667,0.5166666666666667,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,6,KCMBON_local,0.5166666666666667,0.5166666666666667,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,7,real,0.6833333333333333,0.4666666666666667,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,7,KCMBON_local,0.75,0.4666666666666667,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,8,real,0.6833333333333333,0.5333333333333333,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,8,KCMBON_local,0.6833333333333333,0.5333333333333333,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,9,real,0.5833333333333334,0.5333333333333333,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
113,9,KCMBON_local,0.5833333333333334,0.5333333333333333,0.227297985578969,0.10024363516302526,0.17968263330845968,0.8264169753964227,0.2381387948790249,0.27623709637086,0.02188612282322463
114,0,real,0.9666666666666667,0.85,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,0,KCMBON_local,0.75,0.5,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,1,real,0.9166666666666666,0.6333333333333333,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,1,KCMBON_local,0.8333333333333334,0.55,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,2,real,0.9666666666666667,0.9,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,2,KCMBON_local,0.9,0.6333333333333333,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,3,real,0.9166666666666666,0.6666666666666666,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,3,KCMBON_local,0.6666666666666666,0.5666666666666667,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,4,real,0.7166666666666667,0.65,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,4,KCMBON_local,0.7,0.65,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,5,real,0.95,0.9333333333333333,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,5,KCMBON_local,0.6,0.5,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,6,real,0.8,0.6333333333333333,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,6,KCMBON_local,0.6666666666666666,0.55,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,7,real,0.9666666666666667,0.95,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,7,KCMBON_local,0.7,0.5333333333333333,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,8,real,0.9333333333333333,0.6333333333333333,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,8,KCMBON_local,0.8,0.55,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,9,real,0.9,0.7333333333333333,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
114,9,KCMBON_local,0.6666666666666666,0.55,0.0341255374526546,0.0681729964783389,0.49260776628459024,0.10689545550790024,0.17903041026065872,0.11129138810733062,0.2838615014965769
115,0,real,0.5833333333333334,0.5,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,0,KCMBON_local,0.5666666666666667,0.5,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,1,real,0.6833333333333333,0.6166666666666667,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,1,KCMBON_local,0.6333333333333333,0.6166666666666667,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,2,real,0.6666666666666666,0.45,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,2,KCMBON_local,0.6166666666666667,0.45,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,3,real,0.6833333333333333,0.6333333333333333,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,3,KCMBON_local,0.6833333333333333,0.6333333333333333,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,4,real,0.6,0.5333333333333333,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,4,KCMBON_local,0.5666666666666667,0.5333333333333333,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,5,real,0.6666666666666666,0.45,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,5,KCMBON_local,0.6,0.45,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,6,real,0.6666666666666666,0.5,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,6,KCMBON_local,0.6333333333333333,0.5,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,7,real,0.6,0.5333333333333333,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,7,KCMBON_local,0.5833333333333334,0.5333333333333333,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,8,real,0.55,0.5166666666666667,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,8,KCMBON_local,0.5166666666666667,0.5166666666666667,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,9,real,0.6666666666666666,0.43333333333333335,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
115,9,KCMBON_local,0.5333333333333333,0.43333333333333335,0.06112560858115433,0.14364508164092088,0.803472327302458,0.6671478433869428,0.8767347339081586,0.29951289095612227,0.11029551084582943
116,0,real,0.7166666666666667,0.48333333333333334,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,0,KCMBON_local,0.8833333333333333,0.6666666666666666,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,1,real,0.5833333333333334,0.48333333333333334,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,1,KCMBON_local,0.6166666666666667,0.5166666666666667,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,2,real,0.9333333333333333,0.55,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,2,KCMBON_local,0.9833333333333333,0.7,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,3,real,0.65,0.5,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,3,KCMBON_local,0.8333333333333334,0.65,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,4,real,0.7166666666666667,0.5333333333333333,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,4,KCMBON_local,0.7166666666666667,0.55,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,5,real,0.75,0.5666666666666667,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,5,KCMBON_local,0.8666666666666667,0.5666666666666667,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,6,real,0.6333333333333333,0.6,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,6,KCMBON_local,0.6166666666666667,0.6,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,7,real,0.7166666666666667,0.5,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,7,KCMBON_local,0.7666666666666667,0.5166666666666667,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,8,real,0.8333333333333334,0.7166666666666667,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,8,KCMBON_local,0.9666666666666667,0.9666666666666667,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,9,real,0.8166666666666667,0.5666666666666667,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
116,9,KCMBON_local,0.8166666666666667,0.5666666666666667,0.27246292298721575,0.04822386372848572,0.22454306121109202,0.9083284376807186,0.08297208489988725,0.19537720389987892,0.030842542442550785
117,0,real,0.7833333333333333,0.5666666666666667,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,0,KCMBON_local,0.8333333333333334,0.5666666666666667,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,1,real,0.7,0.5166666666666667,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,1,KCMBON_local,0.7166666666666667,0.48333333333333334,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,2,real,0.6333333333333333,0.55,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,2,KCMBON_local,0.65,0.55,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,3,real,0.9666666666666667,0.85,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,3,KCMBON_local,0.9333333333333333,0.9166666666666666,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,4,real,0.5833333333333334,0.45,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,4,KCMBON_local,0.5666666666666667,0.45,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,5,real,0.6666666666666666,0.5833333333333334,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,5,KCMBON_local,0.6666666666666666,0.5833333333333334,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,6,real,0.7166666666666667,0.55,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,6,KCMBON_local,0.7,0.55,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,7,real,0.8666666666666667,0.5666666666666667,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,7,KCMBON_local,0.9166666666666666,0.6833333333333333,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,8,real,0.7833333333333333,0.4666666666666667,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,8,KCMBON_local,0.8166666666666667,0.4666666666666667,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,9,real,0.8166666666666667,0.5,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
117,9,KCMBON_local,0.9333333333333333,0.5833333333333334,0.24294292129753156,0.08034824255646555,0.2795554981559824,0.3187384845617113,0.40588193072339185,0.12508679673165085,0.22768166089517675
118,0,real,0.5833333333333334,0.55,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,0,KCMBON_local,0.65,0.55,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,1,real,0.65,0.48333333333333334,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,1,KCMBON_local,0.6666666666666666,0.5,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,2,real,0.6333333333333333,0.5333333333333333,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,2,KCMBON_local,0.7,0.5333333333333333,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,3,real,0.7166666666666667,0.6,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,3,KCMBON_local,0.75,0.6,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,4,real,0.6166666666666667,0.4666666666666667,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,4,KCMBON_local,0.7333333333333333,0.55,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,5,real,0.5166666666666667,0.45,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,5,KCMBON_local,0.7,0.5166666666666667,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,6,real,0.5666666666666667,0.5,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,6,KCMBON_local,0.6666666666666666,0.5,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,7,real,0.6833333333333333,0.6,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,7,KCMBON_local,0.7,0.6,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,8,real,0.7333333333333333,0.5666666666666667,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,8,KCMBON_local,0.85,0.5333333333333333,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,9,real,0.6833333333333333,0.5666666666666667,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
118,9,KCMBON_local,0.75,0.5666666666666667,0.3019353836857991,0.043746251161954325,0.5375629848432028,0.057983042312019714,0.6658984610281952,0.197089202179106,0.09716050042830857
119,0,real,0.7833333333333333,0.6166666666666667,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,0,KCMBON_local,0.7,0.6166666666666667,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,1,real,0.8333333333333334,0.5833333333333334,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,1,KCMBON_local,0.5666666666666667,0.5,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,2,real,0.7833333333333333,0.5666666666666667,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,2,KCMBON_local,0.65,0.5666666666666667,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,3,real,0.7666666666666667,0.5333333333333333,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,3,KCMBON_local,0.6833333333333333,0.5333333333333333,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,4,real,0.95,0.65,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,4,KCMBON_local,0.85,0.5,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,5,real,0.8666666666666667,0.6166666666666667,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,5,KCMBON_local,0.6,0.5,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,6,real,0.7666666666666667,0.65,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,6,KCMBON_local,0.6333333333333333,0.48333333333333334,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,7,real,0.65,0.5833333333333334,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,7,KCMBON_local,0.6,0.5833333333333334,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,8,real,0.6333333333333333,0.5666666666666667,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,8,KCMBON_local,0.5833333333333334,0.5666666666666667,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,9,real,0.9666666666666667,0.7666666666666667,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
119,9,KCMBON_local,0.7,0.45,0.0743962556228059,0.13820142187354342,0.22111106186620347,0.26492293411939416,0.24217933969991068,0.08698667279855658,0.23885000897642963
120,0,real,0.6333333333333333,0.5166666666666667,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,0,KCMBON_local,0.75,0.5,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,1,real,0.6,0.5833333333333334,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,1,KCMBON_local,0.6,0.5833333333333334,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,2,real,0.7333333333333333,0.5,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,2,KCMBON_local,0.8,0.5,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,3,real,0.8833333333333333,0.6333333333333333,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,3,KCMBON_local,0.9833333333333333,0.7666666666666667,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,4,real,0.75,0.5333333333333333,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,4,KCMBON_local,0.7833333333333333,0.5166666666666667,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,5,real,0.7666666666666667,0.5,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,5,KCMBON_local,0.8166666666666667,0.48333333333333334,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,6,real,0.9333333333333333,0.7166666666666667,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,6,KCMBON_local,0.9833333333333333,0.9666666666666667,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,7,real,0.5833333333333334,0.5666666666666667,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,7,KCMBON_local,0.6333333333333333,0.5666666666666667,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,8,real,0.7666666666666667,0.5166666666666667,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,8,KCMBON_local,0.75,0.48333333333333334,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,9,real,0.8166666666666667,0.5,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
120,9,KCMBON_local,0.9,0.5166666666666667,0.26010903010089137,0.0706563591626919,0.2893394848677515,0.7427171074815093,0.554771436985271,0.09377002992264505,0.06913875161493581
121,0,real,0.8333333333333334,0.6666666666666666,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,0,KCMBON_local,0.8166666666666667,0.65,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,1,real,0.9166666666666666,0.7,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,1,KCMBON_local,0.9166666666666666,0.7,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,2,real,0.9,0.6666666666666666,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,2,KCMBON_local,0.9,0.6666666666666666,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,3,real,0.9,0.75,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,3,KCMBON_local,0.9,0.85,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,4,real,0.7333333333333333,0.65,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,4,KCMBON_local,0.7166666666666667,0.6166666666666667,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,5,real,0.9666666666666667,0.9166666666666666,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,5,KCMBON_local,0.9666666666666667,0.9333333333333333,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,6,real,0.9666666666666667,0.8333333333333334,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,6,KCMBON_local,0.9833333333333333,0.85,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,7,real,0.7833333333333333,0.6333333333333333,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,7,KCMBON_local,0.8666666666666667,0.6333333333333333,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,8,real,0.95,0.7666666666666667,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,8,KCMBON_local,0.9666666666666667,0.8,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,9,real,0.9666666666666667,0.75,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
121,9,KCMBON_local,0.95,0.6833333333333333,0.20685813159246466,0.038039485112017005,0.2939843201862668,0.24998089562100423,0.38167021296505893,0.06917390196923284,0.0820100156442116
122,0,real,0.5666666666666667,0.5,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,0,KCMBON_local,0.65,0.5333333333333333,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,1,real,0.65,0.48333333333333334,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,1,KCMBON_local,0.7666666666666667,0.48333333333333334,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,2,real,0.6333333333333333,0.5833333333333334,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,2,KCMBON_local,0.7166666666666667,0.5833333333333334,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,3,real,0.6666666666666666,0.5,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,3,KCMBON_local,0.75,0.5,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,4,real,0.6666666666666666,0.65,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,4,KCMBON_local,0.6666666666666666,0.65,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,5,real,0.6666666666666666,0.5166666666666667,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,5,KCMBON_local,0.7166666666666667,0.5333333333333333,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,6,real,0.8833333333333333,0.5333333333333333,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,6,KCMBON_local,1.0,0.8,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,7,real,0.65,0.5,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,7,KCMBON_local,0.7166666666666667,0.5,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,8,real,0.6333333333333333,0.55,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,8,KCMBON_local,0.6333333333333333,0.55,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,9,real,0.5833333333333334,0.5666666666666667,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
122,9,KCMBON_local,0.6,0.5666666666666667,0.3337366567099424,0.0566518037998772,0.21903389368076207,0.20349488009509692,0.5018568603811993,0.23084015015760423,0.023685330194869576
123,0,real,1.0,0.95,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,0,KCMBON_local,0.9666666666666667,0.6166666666666667,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,1,real,1.0,0.95,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,1,KCMBON_local,0.9333333333333333,0.8333333333333334,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,2,real,0.9833333333333333,0.9166666666666666,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,2,KCMBON_local,0.9666666666666667,0.6,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,3,real,1.0,0.9833333333333333,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,3,KCMBON_local,0.9666666666666667,0.8333333333333334,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,4,real,1.0,1.0,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,4,KCMBON_local,0.8,0.7,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,5,real,0.9833333333333333,0.75,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,5,KCMBON_local,0.9166666666666666,0.6166666666666667,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,6,real,1.0,1.0,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,6,KCMBON_local,0.9833333333333333,0.9166666666666666,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,7,real,0.8833333333333333,0.8,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,7,KCMBON_local,0.7333333333333333,0.5833333333333334,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,8,real,0.9833333333333333,0.9666666666666667,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,8,KCMBON_local,0.9166666666666666,0.7,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,9,real,1.0,1.0,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
123,9,KCMBON_local,1.0,0.9333333333333333,0.06846683536177085,0.05123178568734696,0.2772229693215847,0.005569125350438495,0.6855880666900631,0.09068019314966806,0.034940855958694415
124,0,real,0.7833333333333333,0.5333333333333333,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,0,KCMBON_local,0.8333333333333334,0.55,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,1,real,0.6666666666666666,0.6,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,1,KCMBON_local,0.6833333333333333,0.6166666666666667,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,2,real,0.75,0.6166666666666667,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,2,KCMBON_local,0.7833333333333333,0.6333333333333333,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,3,real,0.8833333333333333,0.65,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,3,KCMBON_local,0.8666666666666667,0.6,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,4,real,0.85,0.6833333333333333,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,4,KCMBON_local,0.8,0.55,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,5,real,0.85,0.5833333333333334,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,5,KCMBON_local,0.8666666666666667,0.6333333333333333,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,6,real,0.8666666666666667,0.6833333333333333,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,6,KCMBON_local,0.8833333333333333,0.6833333333333333,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,7,real,0.8333333333333334,0.7333333333333333,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,7,KCMBON_local,0.9333333333333333,0.8333333333333334,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,8,real,0.85,0.6333333333333333,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,8,KCMBON_local,0.8833333333333333,0.6833333333333333,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,9,real,0.8833333333333333,0.6,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
124,9,KCMBON_local,0.85,0.55,0.2370552118871616,0.04145807961839893,0.48203225672564876,0.7711792015035805,0.35878425580359274,0.05717893598009275,0.18201262038256302
125,0,real,0.6166666666666667,0.65,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,0,KCMBON_local,0.7333333333333333,0.8333333333333334,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,1,real,0.8333333333333334,0.5833333333333334,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,1,KCMBON_local,0.85,0.6833333333333333,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,2,real,0.8833333333333333,0.7666666666666667,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,2,KCMBON_local,0.9,0.85,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,3,real,0.7333333333333333,0.55,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,3,KCMBON_local,0.7333333333333333,0.5333333333333333,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,4,real,0.7666666666666667,0.5666666666666667,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,4,KCMBON_local,0.8166666666666667,0.5833333333333334,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,5,real,0.7833333333333333,0.5333333333333333,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,5,KCMBON_local,0.9166666666666666,0.7,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,6,real,0.7833333333333333,0.5666666666666667,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,6,KCMBON_local,0.9,0.5666666666666667,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,7,real,0.7833333333333333,0.6166666666666667,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,7,KCMBON_local,0.8833333333333333,0.6,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,8,real,0.8,0.6166666666666667,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,8,KCMBON_local,0.8833333333333333,0.65,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,9,real,0.8,0.65,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
125,9,KCMBON_local,0.9,0.7333333333333333,0.32127142480410237,0.03671656529795312,0.1678478130162484,0.2223312395300238,0.7131127792467225,0.07637517808715959,0.07393594545673139
126,0,real,0.7833333333333333,0.5,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,0,KCMBON_local,0.6833333333333333,0.45,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,1,real,0.7833333333333333,0.5666666666666667,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,1,KCMBON_local,0.7666666666666667,0.55,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,2,real,0.8166666666666667,0.5166666666666667,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,2,KCMBON_local,0.7833333333333333,0.45,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,3,real,0.8333333333333334,0.55,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,3,KCMBON_local,0.7333333333333333,0.43333333333333335,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,4,real,0.9166666666666666,0.6,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,4,KCMBON_local,0.8,0.5,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,5,real,0.6833333333333333,0.6,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,5,KCMBON_local,0.65,0.6,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,6,real,0.7666666666666667,0.55,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,6,KCMBON_local,0.6666666666666666,0.5333333333333333,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,7,real,0.8,0.5333333333333333,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,7,KCMBON_local,0.6833333333333333,0.5166666666666667,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,8,real,0.8,0.5333333333333333,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,8,KCMBON_local,0.8,0.5333333333333333,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,9,real,0.8333333333333334,0.5333333333333333,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
126,9,KCMBON_local,0.7,0.45,0.09312423322632227,0.05233793825574351,0.8845385950403022,0.917419782600799,0.6724154593319629,0.23367488028410632,0.13744987329985855
127,0,real,0.75,0.65,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,0,KCMBON_local,0.85,0.7,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,1,real,0.8833333333333333,0.5666666666666667,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,1,KCMBON_local,0.8833333333333333,0.5833333333333334,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,2,real,0.8666666666666667,0.75,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,2,KCMBON_local,0.9833333333333333,0.9333333333333333,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,3,real,0.9166666666666666,0.75,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,3,KCMBON_local,0.9666666666666667,0.9,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,4,real,0.7,0.6166666666666667,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,4,KCMBON_local,0.6833333333333333,0.5833333333333334,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,5,real,0.8833333333333333,0.6,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,5,KCMBON_local,0.95,0.6833333333333333,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,6,real,0.9,0.7166666666666667,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,6,KCMBON_local,0.9833333333333333,0.85,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,7,real,0.7833333333333333,0.7,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,7,KCMBON_local,0.9,0.8333333333333334,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,8,real,0.8666666666666667,0.6,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,8,KCMBON_local,0.9166666666666666,0.5833333333333334,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,9,real,0.9,0.8,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
127,9,KCMBON_local,0.9666666666666667,0.9,0.2974608388313128,0.04056589313552521,0.11150772496022168,0.04775509006343702,0.9635440180117706,0.0821861208480136,0.0647200352169969
128,0,real,0.95,0.9333333333333333,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,0,KCMBON_local,0.7666666666666667,0.65,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,1,real,0.9666666666666667,0.8666666666666667,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,1,KCMBON_local,0.9833333333333333,0.9333333333333333,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,2,real,0.8833333333333333,0.6833333333333333,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,2,KCMBON_local,0.8333333333333334,0.6333333333333333,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,3,real,0.9333333333333333,0.8833333333333333,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,3,KCMBON_local,0.9666666666666667,0.8833333333333333,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,4,real,0.9833333333333333,0.85,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,4,KCMBON_local,0.8666666666666667,0.5833333333333334,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,5,real,1.0,0.9833333333333333,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,5,KCMBON_local,0.85,0.5833333333333334,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,6,real,0.95,0.9,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,6,KCMBON_local,1.0,0.9666666666666667,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,7,real,0.9333333333333333,0.95,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,7,KCMBON_local,0.7,0.6166666666666667,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,8,real,0.8,0.75,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,8,KCMBON_local,0.9,0.9,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,9,real,1.0,0.95,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
128,9,KCMBON_local,0.9333333333333333,0.7666666666666667,0.027953898380086245,0.035387694256443135,0.18791051624495067,0.0811508984424959,0.7352951151874931,0.18402555494564846,0.19061757297170645
129,0,real,0.7,0.5166666666666667,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,0,KCMBON_local,0.7833333333333333,0.5166666666666667,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,1,real,0.6833333333333333,0.5166666666666667,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,1,KCMBON_local,0.7,0.5166666666666667,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,2,real,0.6333333333333333,0.5666666666666667,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,2,KCMBON_local,0.6833333333333333,0.5666666666666667,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,3,real,0.65,0.4666666666666667,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,3,KCMBON_local,0.6666666666666666,0.4666666666666667,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,4,real,0.8,0.5166666666666667,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,4,KCMBON_local,0.8333333333333334,0.5166666666666667,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,5,real,0.6833333333333333,0.55,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,5,KCMBON_local,0.7166666666666667,0.55,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,6,real,0.6166666666666667,0.6,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,6,KCMBON_local,0.6666666666666666,0.6,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,7,real,0.5666666666666667,0.5333333333333333,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,7,KCMBON_local,0.6166666666666667,0.5333333333333333,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,8,real,0.65,0.38333333333333336,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,8,KCMBON_local,0.7,0.36666666666666664,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,9,real,0.65,0.4166666666666667,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
129,9,KCMBON_local,0.8,0.4166666666666667,0.3411946777121298,0.0815279128727987,0.7086032656160427,0.0022436050961436127,0.05413105640636254,0.0932868256440251,0.18406372482264116
130,0,real,0.9,0.6833333333333333,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,0,KCMBON_local,0.85,0.6166666666666667,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,1,real,0.8,0.6,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,1,KCMBON_local,0.8,0.6,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,2,real,0.65,0.5833333333333334,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,2,KCMBON_local,0.5333333333333333,0.4666666666666667,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,3,real,0.6833333333333333,0.5333333333333333,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,3,KCMBON_local,0.6333333333333333,0.5333333333333333,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,4,real,0.8666666666666667,0.5666666666666667,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,4,KCMBON_local,0.8,0.5,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,5,real,0.9666666666666667,0.7833333333333333,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,5,KCMBON_local,0.8833333333333333,0.5,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,6,real,0.95,0.8833333333333333,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,6,KCMBON_local,0.8166666666666667,0.6666666666666666,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,7,real,0.9333333333333333,0.8166666666666667,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,7,KCMBON_local,0.8666666666666667,0.6166666666666667,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,8,real,0.8666666666666667,0.55,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,8,KCMBON_local,0.75,0.48333333333333334,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,9,real,0.75,0.55,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
130,9,KCMBON_local,0.7333333333333333,0.55,0.1157546502782126,0.0863353390265352,0.14866120595188273,0.42351920115182806,0.352855299707071,0.25861972600893857,0.08796790772491453
131,0,real,0.5666666666666667,0.48333333333333334,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,0,KCMBON_local,0.6166666666666667,0.48333333333333334,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,1,real,0.43333333333333335,0.38333333333333336,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,1,KCMBON_local,0.45,0.38333333333333336,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,2,real,0.6,0.5166666666666667,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,2,KCMBON_local,0.6166666666666667,0.5166666666666667,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,3,real,0.6,0.4166666666666667,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,3,KCMBON_local,0.6333333333333333,0.4166666666666667,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,4,real,0.65,0.5833333333333334,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,4,KCMBON_local,0.6666666666666666,0.5833333333333334,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,5,real,0.6,0.4,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,5,KCMBON_local,0.65,0.4,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,6,real,0.5166666666666667,0.4666666666666667,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,6,KCMBON_local,0.55,0.4666666666666667,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,7,real,0.7,0.5666666666666667,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,7,KCMBON_local,0.7,0.5666666666666667,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,8,real,0.6833333333333333,0.6166666666666667,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,8,KCMBON_local,0.6833333333333333,0.6166666666666667,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,9,real,0.6166666666666667,0.5166666666666667,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
131,9,KCMBON_local,0.6333333333333333,0.5166666666666667,0.29479677561519596,0.11820779605843047,0.530993676003682,0.7233009442255142,0.20999889150144851,0.08075945987147069,0.11308799900237933
132,0,real,0.6166666666666667,0.5,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,0,KCMBON_local,0.6666666666666666,0.5,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,1,real,0.6,0.48333333333333334,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,1,KCMBON_local,0.65,0.4666666666666667,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,2,real,0.6333333333333333,0.5,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,2,KCMBON_local,0.7166666666666667,0.5,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,3,real,0.65,0.45,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,3,KCMBON_local,0.75,0.43333333333333335,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,4,real,0.65,0.45,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,4,KCMBON_local,0.7333333333333333,0.45,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,5,real,0.6,0.5,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,5,KCMBON_local,0.6166666666666667,0.5,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,6,real,0.6833333333333333,0.48333333333333334,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,6,KCMBON_local,0.75,0.48333333333333334,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,7,real,0.6833333333333333,0.65,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,7,KCMBON_local,0.75,0.65,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,8,real,0.6,0.45,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,8,KCMBON_local,0.6333333333333333,0.45,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,9,real,0.75,0.5166666666666667,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
132,9,KCMBON_local,0.75,0.5166666666666667,0.29374656574089164,0.10256217552126876,0.26936696058861914,0.325798592200752,0.15806133372864817,0.10919144377062709,0.12408428962045179
133,0,real,0.6333333333333333,0.6166666666666667,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,0,KCMBON_local,0.6333333333333333,0.6166666666666667,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,1,real,0.5666666666666667,0.48333333333333334,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,1,KCMBON_local,0.6,0.48333333333333334,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,2,real,0.7333333333333333,0.5666666666666667,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,2,KCMBON_local,0.7666666666666667,0.5666666666666667,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,3,real,0.6833333333333333,0.5666666666666667,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,3,KCMBON_local,0.8166666666666667,0.5666666666666667,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,4,real,0.7333333333333333,0.43333333333333335,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,4,KCMBON_local,0.85,0.43333333333333335,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,5,real,0.7333333333333333,0.4166666666666667,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,5,KCMBON_local,0.8833333333333333,0.45,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,6,real,0.6333333333333333,0.6,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,6,KCMBON_local,0.7,0.6,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,7,real,0.6666666666666666,0.6,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,7,KCMBON_local,0.7333333333333333,0.6,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,8,real,0.6,0.5833333333333334,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,8,KCMBON_local,0.6666666666666666,0.5833333333333334,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,9,real,0.65,0.48333333333333334,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
133,9,KCMBON_local,0.65,0.48333333333333334,0.3372849214331827,0.07475286945568793,0.2032492769660984,0.6417177886191311,0.16993304660451403,0.23731739053444342,0.03705926480341807
134,0,real,1.0,0.9333333333333333,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,0,KCMBON_local,0.7666666666666667,0.45,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,1,real,0.9,0.6833333333333333,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,1,KCMBON_local,0.6333333333333333,0.5333333333333333,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,2,real,1.0,0.8666666666666667,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,2,KCMBON_local,0.7833333333333333,0.4666666666666667,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,3,real,0.95,0.9,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,3,KCMBON_local,0.6333333333333333,0.4666666666666667,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,4,real,0.85,0.6833333333333333,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,4,KCMBON_local,0.65,0.5333333333333333,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,5,real,0.9333333333333333,0.65,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,5,KCMBON_local,0.8166666666666667,0.5166666666666667,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,6,real,0.95,0.8833333333333333,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,6,KCMBON_local,0.6333333333333333,0.48333333333333334,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,7,real,0.9166666666666666,0.6333333333333333,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,7,KCMBON_local,0.7833333333333333,0.5666666666666667,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,8,real,0.95,0.9,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,8,KCMBON_local,0.65,0.4666666666666667,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,9,real,0.9833333333333333,0.9,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
134,9,KCMBON_local,0.6666666666666666,0.43333333333333335,0.043627071693880165,0.10383764300419755,0.4050113103117705,0.06116191446718129,0.26960224219493134,0.11595489956984827,0.16221697325960682
135,0,real,0.6666666666666666,0.5333333333333333,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,0,KCMBON_local,0.6666666666666666,0.5,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,1,real,0.6,0.48333333333333334,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,1,KCMBON_local,0.5833333333333334,0.48333333333333334,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,2,real,0.7666666666666667,0.5166666666666667,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,2,KCMBON_local,0.7666666666666667,0.5166666666666667,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,3,real,0.9,0.5,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,3,KCMBON_local,0.9,0.48333333333333334,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,4,real,0.7666666666666667,0.5333333333333333,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,4,KCMBON_local,0.6833333333333333,0.5333333333333333,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,5,real,0.75,0.55,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,5,KCMBON_local,0.75,0.55,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,6,real,0.8333333333333334,0.7,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,6,KCMBON_local,0.8,0.6,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,7,real,0.7,0.6166666666666667,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,7,KCMBON_local,0.7,0.6166666666666667,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,8,real,0.8666666666666667,0.5166666666666667,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,8,KCMBON_local,0.85,0.5166666666666667,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,9,real,0.7,0.5333333333333333,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
135,9,KCMBON_local,0.65,0.5333333333333333,0.15306121770761408,0.10822083631425684,0.2169470614322629,0.511866687143312,0.3746152664438603,0.14550090293453433,0.14981489650775529
136,0,real,0.9333333333333333,0.8333333333333334,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,0,KCMBON_local,0.75,0.36666666666666664,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,1,real,0.8166666666666667,0.5333333333333333,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,1,KCMBON_local,0.6333333333333333,0.48333333333333334,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,2,real,0.7666666666666667,0.5666666666666667,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,2,KCMBON_local,0.65,0.5166666666666667,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,3,real,0.7333333333333333,0.5333333333333333,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,3,KCMBON_local,0.65,0.5333333333333333,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,4,real,0.8666666666666667,0.5833333333333334,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,4,KCMBON_local,0.7166666666666667,0.5,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,5,real,0.7833333333333333,0.5666666666666667,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,5,KCMBON_local,0.6,0.55,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,6,real,0.7333333333333333,0.55,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,6,KCMBON_local,0.6333333333333333,0.5333333333333333,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,7,real,0.9333333333333333,0.6,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,7,KCMBON_local,0.65,0.45,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,8,real,0.9333333333333333,0.6166666666666667,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,8,KCMBON_local,0.5666666666666667,0.4666666666666667,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,9,real,0.7333333333333333,0.5833333333333334,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
136,9,KCMBON_local,0.65,0.5666666666666667,0.02217573213797384,0.11101364998539076,0.5961546836343843,0.8716415313281962,0.5281449862465218,0.09698550832843486,0.23555368267241758
137,0,real,0.8666666666666667,0.7833333333333333,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,0,KCMBON_local,0.95,0.9333333333333333,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,1,real,0.8166666666666667,0.6166666666666667,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,1,KCMBON_local,0.85,0.6833333333333333,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,2,real,0.85,0.6333333333333333,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,2,KCMBON_local,0.9166666666666666,0.75,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,3,real,0.85,0.6166666666666667,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,3,KCMBON_local,0.8666666666666667,0.6,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,4,real,0.9166666666666666,0.7666666666666667,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,4,KCMBON_local,1.0,0.85,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,5,real,0.95,0.7166666666666667,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,5,KCMBON_local,0.9333333333333333,0.7833333333333333,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,6,real,0.8833333333333333,0.6333333333333333,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,6,KCMBON_local,1.0,0.6333333333333333,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,7,real,0.8333333333333334,0.6333333333333333,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,7,KCMBON_local,0.8666666666666667,0.6333333333333333,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,8,real,0.8833333333333333,0.8333333333333334,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,8,KCMBON_local,1.0,1.0,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,9,real,0.9166666666666666,0.6166666666666667,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
137,9,KCMBON_local,1.0,0.8333333333333334,0.3309875831159769,0.03232035115941225,0.16479379555627302,0.5159015654866501,0.8921769191045614,0.0677295359138546,0.000537140153016292
138,0,real,0.7666666666666667,0.6166666666666667,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,0,KCMBON_local,0.75,0.5833333333333334,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,1,real,0.85,0.7666666666666667,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,1,KCMBON_local,0.95,0.75,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,2,real,0.9,0.8166666666666667,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,2,KCMBON_local,0.8166666666666667,0.8,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,3,real,0.7333333333333333,0.6666666666666666,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,3,KCMBON_local,0.7333333333333333,0.6333333333333333,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,4,real,0.8166666666666667,0.6166666666666667,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,4,KCMBON_local,0.7833333333333333,0.5833333333333334,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,5,real,0.9166666666666666,0.7,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,5,KCMBON_local,0.9,0.55,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,6,real,0.8333333333333334,0.6666666666666666,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,6,KCMBON_local,0.8833333333333333,0.5833333333333334,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,7,real,0.8666666666666667,0.6833333333333333,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,7,KCMBON_local,0.8333333333333334,0.6666666666666666,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,8,real,0.8166666666666667,0.6,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,8,KCMBON_local,0.8666666666666667,0.5833333333333334,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,9,real,0.7833333333333333,0.7166666666666667,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
138,9,KCMBON_local,0.8,0.7666666666666667,0.19461497789542892,0.05449497512442908,0.1277875073940955,0.9453009568092844,0.3918545960522925,0.06412614381226445,0.29316429368126207
139,0,real,0.6833333333333333,0.55,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,0,KCMBON_local,0.6666666666666666,0.55,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,1,real,0.9666666666666667,0.65,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,1,KCMBON_local,0.9166666666666666,0.5333333333333333,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,2,real,0.9333333333333333,0.7166666666666667,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,2,KCMBON_local,0.7833333333333333,0.5333333333333333,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,3,real,0.8833333333333333,0.6166666666666667,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,3,KCMBON_local,0.7666666666666667,0.5166666666666667,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,4,real,0.6333333333333333,0.5833333333333334,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,4,KCMBON_local,0.6333333333333333,0.5833333333333334,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,5,real,0.8666666666666667,0.75,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,5,KCMBON_local,0.6666666666666666,0.5166666666666667,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,6,real,0.7333333333333333,0.5666666666666667,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,6,KCMBON_local,0.7,0.5666666666666667,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,7,real,0.6666666666666666,0.5833333333333334,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,7,KCMBON_local,0.6,0.5,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,8,real,0.9833333333333333,0.85,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,8,KCMBON_local,0.9166666666666666,0.7,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,9,real,0.7,0.5666666666666667,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
139,9,KCMBON_local,0.6666666666666666,0.5666666666666667,0.12267657574301617,0.09351946527748126,0.10997848747885505,0.776723244246981,0.9303236546934945,0.14302594078169387,0.1059490478966213
140,0,real,0.8,0.5666666666666667,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,0,KCMBON_local,0.7666666666666667,0.5333333333333333,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,1,real,0.9166666666666666,0.7,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,1,KCMBON_local,0.95,0.6333333333333333,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,2,real,0.9666666666666667,0.8833333333333333,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,2,KCMBON_local,0.9833333333333333,0.8666666666666667,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,3,real,0.85,0.65,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,3,KCMBON_local,0.8,0.5833333333333334,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,4,real,0.9333333333333333,0.65,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,4,KCMBON_local,0.8833333333333333,0.55,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,5,real,0.8666666666666667,0.6833333333333333,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,5,KCMBON_local,0.8666666666666667,0.5666666666666667,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,6,real,0.8333333333333334,0.6333333333333333,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,6,KCMBON_local,0.85,0.6166666666666667,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,7,real,0.9166666666666666,0.8166666666666667,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,7,KCMBON_local,0.9333333333333333,0.7166666666666667,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,8,real,0.85,0.6,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,8,KCMBON_local,0.85,0.5833333333333334,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,9,real,0.9333333333333333,0.6666666666666666,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
140,9,KCMBON_local,0.9333333333333333,0.55,0.15544724875486732,0.0519246387551176,0.5438231377380525,0.3844657931165335,0.7285458558317965,0.1576897142346242,0.002587788756172974
141,0,real,0.9666666666666667,0.9,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,0,KCMBON_local,0.8666666666666667,0.7166666666666667,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,1,real,0.9,0.8833333333333333,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,1,KCMBON_local,0.85,0.7166666666666667,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,2,real,1.0,0.9833333333333333,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,2,KCMBON_local,0.9333333333333333,0.8333333333333334,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,3,real,1.0,0.9333333333333333,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,3,KCMBON_local,0.8333333333333334,0.7166666666666667,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,4,real,0.8666666666666667,0.7333333333333333,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,4,KCMBON_local,0.8166666666666667,0.6,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,5,real,1.0,0.9166666666666666,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,5,KCMBON_local,1.0,1.0,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,6,real,0.9,0.8833333333333333,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,6,KCMBON_local,0.7666666666666667,0.6833333333333333,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,7,real,0.9166666666666666,0.8833333333333333,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,7,KCMBON_local,0.8666666666666667,0.7833333333333333,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,8,real,0.9,0.8666666666666667,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,8,KCMBON_local,0.8666666666666667,0.7166666666666667,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,9,real,1.0,0.9833333333333333,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
141,9,KCMBON_local,1.0,0.95,0.06442838520632953,0.031311396850822355,0.3913704949925066,0.9917911609592981,0.598275783317875,0.058981583981854865,0.1649677200728288
142,0,real,0.6166666666666667,0.5666666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,0,KCMBON_local,0.6166666666666667,0.5666666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,1,real,0.6166666666666667,0.5166666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,1,KCMBON_local,0.6166666666666667,0.5166666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,2,real,0.7333333333333333,0.4666666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,2,KCMBON_local,0.75,0.4666666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,3,real,0.5833333333333334,0.4666666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,3,KCMBON_local,0.6166666666666667,0.4666666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,4,real,0.5666666666666667,0.55,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,4,KCMBON_local,0.6,0.55,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,5,real,0.5833333333333334,0.5166666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,5,KCMBON_local,0.6833333333333333,0.5166666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,6,real,0.5666666666666667,0.5,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,6,KCMBON_local,0.6166666666666667,0.5,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,7,real,0.7166666666666667,0.5166666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,7,KCMBON_local,0.7333333333333333,0.5166666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,8,real,0.48333333333333334,0.4666666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,8,KCMBON_local,0.5666666666666667,0.4666666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,9,real,0.55,0.5166666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
142,9,KCMBON_local,0.55,0.5166666666666667,0.3193716082680074,0.11987701406604714,0.11781369571038984,0.14808340301726083,0.024175681412367568,0.13713456798531234,0.09148048848993766
143,0,real,0.6166666666666667,0.5,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,0,KCMBON_local,0.65,0.5,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,1,real,0.65,0.6166666666666667,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,1,KCMBON_local,0.65,0.6166666666666667,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,2,real,0.5666666666666667,0.48333333333333334,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,2,KCMBON_local,0.6,0.48333333333333334,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,3,real,0.6,0.5166666666666667,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,3,KCMBON_local,0.7,0.5166666666666667,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,4,real,0.5833333333333334,0.5333333333333333,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,4,KCMBON_local,0.5833333333333334,0.5333333333333333,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,5,real,0.6666666666666666,0.5,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,5,KCMBON_local,0.7166666666666667,0.5,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,6,real,0.5666666666666667,0.43333333333333335,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,6,KCMBON_local,0.5666666666666667,0.43333333333333335,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,7,real,0.6166666666666667,0.5666666666666667,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,7,KCMBON_local,0.6333333333333333,0.5666666666666667,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,8,real,0.7166666666666667,0.38333333333333336,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,8,KCMBON_local,0.8666666666666667,0.38333333333333336,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,9,real,0.7166666666666667,0.36666666666666664,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
143,9,KCMBON_local,0.75,0.36666666666666664,0.3024341911822786,0.11364021909917625,0.5114825383402759,0.45199102642181777,0.7957498589787255,0.07875268121279137,0.08659872454139207
144,0,real,0.7833333333333333,0.6,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,0,KCMBON_local,0.75,0.6,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,1,real,0.7166666666666667,0.5833333333333334,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,1,KCMBON_local,0.6666666666666666,0.5833333333333334,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,2,real,0.6833333333333333,0.5333333333333333,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,2,KCMBON_local,0.6,0.5333333333333333,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,3,real,0.6333333333333333,0.48333333333333334,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,3,KCMBON_local,0.5333333333333333,0.48333333333333334,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,4,real,0.6666666666666666,0.5666666666666667,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,4,KCMBON_local,0.6666666666666666,0.5666666666666667,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,5,real,0.65,0.5333333333333333,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,5,KCMBON_local,0.65,0.5333333333333333,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,6,real,0.8666666666666667,0.5333333333333333,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,6,KCMBON_local,0.8333333333333334,0.5166666666666667,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,7,real,0.8333333333333334,0.5,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,7,KCMBON_local,0.7333333333333333,0.48333333333333334,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,8,real,0.6666666666666666,0.5166666666666667,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,8,KCMBON_local,0.6666666666666666,0.5166666666666667,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,9,real,0.7,0.5166666666666667,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
144,9,KCMBON_local,0.55,0.5166666666666667,0.09581833455727491,0.08453292227246353,0.5024031267841966,0.6547922075641306,0.7772363471889482,0.2150047311743441,0.17088861341690184
145,0,real,0.8833333333333333,0.7,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,0,KCMBON_local,0.8666666666666667,0.6,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,1,real,1.0,0.8833333333333333,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,1,KCMBON_local,1.0,0.75,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,2,real,0.85,0.6333333333333333,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,2,KCMBON_local,0.7833333333333333,0.55,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,3,real,0.9333333333333333,0.7666666666666667,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,3,KCMBON_local,0.8166666666666667,0.5666666666666667,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,4,real,0.95,0.6166666666666667,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,4,KCMBON_local,0.9,0.5666666666666667,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,5,real,0.9666666666666667,0.9166666666666666,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,5,KCMBON_local,0.8666666666666667,0.6666666666666666,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,6,real,0.95,0.7333333333333333,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,6,KCMBON_local,0.9333333333333333,0.6833333333333333,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,7,real,0.9166666666666666,0.8333333333333334,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,7,KCMBON_local,0.9166666666666666,0.9166666666666666,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,8,real,0.85,0.7,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,8,KCMBON_local,0.8333333333333334,0.6833333333333333,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,9,real,0.9666666666666667,0.8,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
145,9,KCMBON_local,0.8166666666666667,0.7,0.10758742067666799,0.047023294534320435,0.23534345279098062,0.500146609708364,0.08666516518049182,0.1481898761239867,0.1116551940062697
146,0,real,0.6666666666666666,0.5,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,0,KCMBON_local,0.6666666666666666,0.48333333333333334,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,1,real,0.8,0.4666666666666667,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,1,KCMBON_local,0.8333333333333334,0.45,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,2,real,0.65,0.4666666666666667,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,2,KCMBON_local,0.7,0.45,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,3,real,0.5833333333333334,0.5,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,3,KCMBON_local,0.6166666666666667,0.45,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,4,real,0.6,0.55,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,4,KCMBON_local,0.6166666666666667,0.55,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,5,real,0.75,0.5833333333333334,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,5,KCMBON_local,0.7333333333333333,0.5833333333333334,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,6,real,0.85,0.5,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,6,KCMBON_local,0.8333333333333334,0.4666666666666667,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,7,real,0.6,0.5333333333333333,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,7,KCMBON_local,0.6,0.5333333333333333,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,8,real,0.6166666666666667,0.5166666666666667,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,8,KCMBON_local,0.6333333333333333,0.5166666666666667,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,9,real,0.6833333333333333,0.4666666666666667,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
146,9,KCMBON_local,0.7666666666666667,0.4166666666666667,0.21788385697170168,0.09046244529804494,0.2921354927381087,0.8180376608781191,0.9893234537799781,0.14120732261127694,0.08321663110063456
147,0,real,0.6,0.5166666666666667,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,0,KCMBON_local,0.7833333333333333,0.7166666666666667,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,1,real,0.9,0.8833333333333333,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,1,KCMBON_local,0.9166666666666666,0.9833333333333333,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,2,real,0.9666666666666667,0.6,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,2,KCMBON_local,0.95,0.55,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,3,real,0.6833333333333333,0.6,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,3,KCMBON_local,0.6833333333333333,0.6,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,4,real,0.7166666666666667,0.5666666666666667,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,4,KCMBON_local,0.7166666666666667,0.5666666666666667,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,5,real,0.8333333333333334,0.5166666666666667,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,5,KCMBON_local,0.8833333333333333,0.5333333333333333,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,6,real,0.7833333333333333,0.6333333333333333,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,6,KCMBON_local,0.8,0.6166666666666667,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,7,real,0.9,0.75,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,7,KCMBON_local,0.9166666666666666,0.8333333333333334,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,8,real,0.8166666666666667,0.5333333333333333,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,8,KCMBON_local,0.9,0.5166666666666667,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,9,real,0.75,0.55,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
147,9,KCMBON_local,0.7833333333333333,0.55,0.21211157307721093,0.04613498967052267,0.17586430670371225,0.35561178268456284,0.7024789757752772,0.15270011517453183,0.22461514094612933
148,0,real,0.7333333333333333,0.5166666666666667,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,0,KCMBON_local,0.6666666666666666,0.48333333333333334,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,1,real,0.75,0.5166666666666667,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,1,KCMBON_local,0.7333333333333333,0.5166666666666667,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,2,real,0.7833333333333333,0.5166666666666667,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,2,KCMBON_local,0.7666666666666667,0.4666666666666667,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,3,real,0.8833333333333333,0.65,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,3,KCMBON_local,0.8333333333333334,0.5333333333333333,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,4,real,0.8833333333333333,0.5833333333333334,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,4,KCMBON_local,0.8833333333333333,0.5666666666666667,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,5,real,0.8166666666666667,0.5333333333333333,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,5,KCMBON_local,0.8166666666666667,0.5333333333333333,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,6,real,0.6666666666666666,0.5166666666666667,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,6,KCMBON_local,0.6833333333333333,0.5166666666666667,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,7,real,0.7666666666666667,0.6166666666666667,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,7,KCMBON_local,0.75,0.6,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,8,real,0.8666666666666667,0.5166666666666667,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,8,KCMBON_local,0.8666666666666667,0.5,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,9,real,0.9,0.5833333333333334,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
148,9,KCMBON_local,0.85,0.48333333333333334,0.16304370303994933,0.061616612744514944,0.6346583962987913,0.3677943948503398,0.5347961883634569,0.10221118919058496,0.15586402164986254
149,0,real,0.9666666666666667,0.9666666666666667,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,0,KCMBON_local,0.7166666666666667,0.45,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,1,real,0.65,0.5833333333333334,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,1,KCMBON_local,0.5833333333333334,0.5166666666666667,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,2,real,0.95,0.8833333333333333,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,2,KCMBON_local,0.7,0.4666666666666667,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,3,real,0.7,0.55,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,3,KCMBON_local,0.65,0.55,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,4,real,0.9666666666666667,0.8833333333333333,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,4,KCMBON_local,0.6666666666666666,0.4666666666666667,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,5,real,0.8166666666666667,0.65,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,5,KCMBON_local,0.8333333333333334,0.5,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,6,real,0.9166666666666666,0.8333333333333334,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,6,KCMBON_local,0.9,0.55,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,7,real,0.6833333333333333,0.65,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,7,KCMBON_local,0.8666666666666667,0.5166666666666667,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,8,real,0.7333333333333333,0.9,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,8,KCMBON_local,0.5166666666666667,0.48333333333333334,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,9,real,0.7166666666666667,0.6833333333333333,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
149,9,KCMBON_local,0.6833333333333333,0.6833333333333333,0.030999983366850864,0.14445083784650678,0.1293274384126494,0.6866893620502088,0.43772702434539773,0.26201899807817364,0.05955561606744099
150,0,real,0.6166666666666667,0.5333333333333333,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,0,KCMBON_local,0.6166666666666667,0.5333333333333333,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,1,real,0.75,0.5333333333333333,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,1,KCMBON_local,0.7333333333333333,0.5333333333333333,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,2,real,0.5666666666666667,0.5333333333333333,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,2,KCMBON_local,0.6166666666666667,0.5333333333333333,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,3,real,0.7,0.4166666666666667,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,3,KCMBON_local,0.75,0.4166666666666667,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,4,real,0.43333333333333335,0.4166666666666667,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,4,KCMBON_local,0.5,0.4166666666666667,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,5,real,0.55,0.48333333333333334,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,5,KCMBON_local,0.55,0.48333333333333334,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,6,real,0.5833333333333334,0.5333333333333333,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,6,KCMBON_local,0.6,0.5333333333333333,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,7,real,0.5333333333333333,0.4666666666666667,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,7,KCMBON_local,0.5666666666666667,0.4666666666666667,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,8,real,0.5833333333333334,0.5833333333333334,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,8,KCMBON_local,0.6,0.5833333333333334,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,9,real,0.6333333333333333,0.4666666666666667,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
150,9,KCMBON_local,0.7,0.4666666666666667,0.3227569152097796,0.11548312869518979,0.4114564344569118,0.8658734922091657,0.2278334333200648,0.06492369490201083,0.2981017610545027
151,0,real,0.8,0.5833333333333334,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,0,KCMBON_local,0.8333333333333334,0.5833333333333334,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,1,real,0.7333333333333333,0.5166666666666667,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,1,KCMBON_local,0.7666666666666667,0.5166666666666667,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,2,real,0.6166666666666667,0.6,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,2,KCMBON_local,0.6333333333333333,0.6,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,3,real,0.7166666666666667,0.55,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,3,KCMBON_local,0.7666666666666667,0.55,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,4,real,0.6333333333333333,0.55,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,4,KCMBON_local,0.65,0.55,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,5,real,0.6833333333333333,0.48333333333333334,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,5,KCMBON_local,0.8166666666666667,0.5,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,6,real,0.5833333333333334,0.5,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,6,KCMBON_local,0.7666666666666667,0.5,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,7,real,0.7833333333333333,0.5166666666666667,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,7,KCMBON_local,0.95,0.55,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,8,real,0.6833333333333333,0.5,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,8,KCMBON_local,0.8333333333333334,0.5666666666666667,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,9,real,0.7666666666666667,0.5333333333333333,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
151,9,KCMBON_local,0.85,0.5333333333333333,0.2758457996833093,0.05751924565975557,0.1472630254296047,0.4498990677349514,0.18881839668229244,0.15477789561200947,0.11797484250028306
152,0,real,0.8666666666666667,0.5,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,0,KCMBON_local,0.75,0.5,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,1,real,0.8,0.5333333333333333,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,1,KCMBON_local,0.7,0.5,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,2,real,0.95,0.7333333333333333,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,2,KCMBON_local,0.8166666666666667,0.45,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,3,real,0.8833333333333333,0.65,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,3,KCMBON_local,0.75,0.4666666666666667,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,4,real,0.8333333333333334,0.55,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,4,KCMBON_local,0.7833333333333333,0.48333333333333334,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,5,real,0.95,0.5666666666666667,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,5,KCMBON_local,0.85,0.5,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,6,real,0.8666666666666667,0.5666666666666667,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,6,KCMBON_local,0.75,0.5166666666666667,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,7,real,0.7166666666666667,0.5333333333333333,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,7,KCMBON_local,0.65,0.5,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,8,real,0.6333333333333333,0.5666666666666667,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,8,KCMBON_local,0.5833333333333334,0.5666666666666667,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,9,real,0.7333333333333333,0.6833333333333333,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
152,9,KCMBON_local,0.6666666666666666,0.4666666666666667,0.10591140883645299,0.13517764800899934,0.24943877504733736,0.9230194727538759,0.6907086574828202,0.05207692159728867,0.04781074170737156
153,0,real,0.8,0.4166666666666667,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,0,KCMBON_local,0.8833333333333333,0.48333333333333334,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,1,real,0.7666666666666667,0.5,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,1,KCMBON_local,0.7833333333333333,0.5,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,2,real,0.7333333333333333,0.48333333333333334,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,2,KCMBON_local,0.8666666666666667,0.48333333333333334,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,3,real,0.5833333333333334,0.5,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,3,KCMBON_local,0.7166666666666667,0.5333333333333333,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,4,real,0.8333333333333334,0.45,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,4,KCMBON_local,0.85,0.4666666666666667,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,5,real,0.7333333333333333,0.48333333333333334,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,5,KCMBON_local,0.8833333333333333,0.48333333333333334,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,6,real,0.8,0.5166666666666667,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,6,KCMBON_local,0.9,0.5166666666666667,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,7,real,0.8333333333333334,0.4166666666666667,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,7,KCMBON_local,0.95,0.7166666666666667,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,8,real,0.6,0.4666666666666667,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,8,KCMBON_local,0.7666666666666667,0.5166666666666667,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,9,real,0.6166666666666667,0.48333333333333334,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
153,9,KCMBON_local,0.6833333333333333,0.48333333333333334,0.3089942686912833,0.052771926203409786,0.44001439271887716,0.5656673674151077,0.43240518473448125,0.1227561489224185,0.21409773596880047
154,0,real,1.0,0.9833333333333333,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,0,KCMBON_local,1.0,1.0,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,1,real,0.9,0.7333333333333333,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,1,KCMBON_local,0.9833333333333333,0.8833333333333333,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,2,real,0.8,0.6166666666666667,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,2,KCMBON_local,0.9166666666666666,0.6,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,3,real,0.9666666666666667,0.8666666666666667,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,3,KCMBON_local,1.0,0.9666666666666667,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,4,real,0.95,0.8,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,4,KCMBON_local,1.0,0.8833333333333333,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,5,real,0.75,0.6166666666666667,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,5,KCMBON_local,0.8,0.6166666666666667,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,6,real,0.6833333333333333,0.6833333333333333,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,6,KCMBON_local,0.7166666666666667,0.7333333333333333,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,7,real,0.9333333333333333,0.5666666666666667,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,7,KCMBON_local,0.9666666666666667,0.6833333333333333,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,8,real,0.8333333333333334,0.7333333333333333,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,8,KCMBON_local,0.95,0.8833333333333333,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,9,real,0.8166666666666667,0.7166666666666667,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
154,9,KCMBON_local,0.9,0.8333333333333334,0.2902444885516942,0.04012970613526831,0.14119361377559272,0.12926147267195673,0.6281706495687415,0.08882329130870985,0.01129757462742878
155,0,real,0.7666666666666667,0.6,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,0,KCMBON_local,0.8333333333333334,0.5833333333333334,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,1,real,0.95,0.7333333333333333,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,1,KCMBON_local,0.9666666666666667,0.65,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,2,real,0.8,0.65,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,2,KCMBON_local,0.7833333333333333,0.5666666666666667,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,3,real,0.8833333333333333,0.6333333333333333,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,3,KCMBON_local,0.8833333333333333,0.6,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,4,real,0.95,0.65,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,4,KCMBON_local,0.9666666666666667,0.6,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,5,real,0.8,0.65,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,5,KCMBON_local,0.8,0.6,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,6,real,0.8833333333333333,0.5833333333333334,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,6,KCMBON_local,0.9,0.6166666666666667,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,7,real,0.8666666666666667,0.7333333333333333,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,7,KCMBON_local,0.9166666666666666,0.6166666666666667,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,8,real,0.9333333333333333,0.6666666666666666,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,8,KCMBON_local,0.9333333333333333,0.5833333333333334,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,9,real,0.8333333333333334,0.6,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
155,9,KCMBON_local,0.8333333333333334,0.6,0.21909419272223954,0.04509901152894601,0.7159516688292322,0.18272850486230105,0.39525823248632636,0.054047065141702294,0.03336527950624637
156,0,real,0.5833333333333334,0.36666666666666664,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,0,KCMBON_local,0.7166666666666667,0.36666666666666664,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,1,real,0.5833333333333334,0.4166666666666667,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,1,KCMBON_local,0.6666666666666666,0.4166666666666667,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,2,real,0.6333333333333333,0.5333333333333333,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,2,KCMBON_local,0.6333333333333333,0.5333333333333333,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,3,real,0.7333333333333333,0.5333333333333333,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,3,KCMBON_local,0.8166666666666667,0.5333333333333333,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,4,real,0.6,0.5333333333333333,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,4,KCMBON_local,0.6166666666666667,0.5333333333333333,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,5,real,0.7166666666666667,0.4666666666666667,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,5,KCMBON_local,0.85,0.4666666666666667,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,6,real,0.75,0.5166666666666667,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,6,KCMBON_local,0.7833333333333333,0.5166666666666667,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,7,real,0.55,0.5166666666666667,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,7,KCMBON_local,0.5666666666666667,0.5166666666666667,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,8,real,0.6333333333333333,0.5833333333333334,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,8,KCMBON_local,0.6333333333333333,0.5833333333333334,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,9,real,0.6,0.6,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
156,9,KCMBON_local,0.6,0.6,0.33302858593706036,0.08555849293373052,0.42630074590914263,0.8393508950921921,0.7637037154673524,0.17546129085520396,0.10301625243548011
157,0,real,0.8,0.6666666666666666,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,0,KCMBON_local,0.7166666666666667,0.5166666666666667,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,1,real,0.8333333333333334,0.7,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,1,KCMBON_local,0.6666666666666666,0.5166666666666667,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,2,real,0.7,0.6166666666666667,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,2,KCMBON_local,0.6666666666666666,0.6166666666666667,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,3,real,0.8166666666666667,0.5333333333333333,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,3,KCMBON_local,0.7166666666666667,0.5333333333333333,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,4,real,0.9333333333333333,0.8333333333333334,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,4,KCMBON_local,0.8,0.5,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,5,real,0.6833333333333333,0.5666666666666667,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,5,KCMBON_local,0.6,0.5333333333333333,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,6,real,0.8666666666666667,0.7166666666666667,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,6,KCMBON_local,0.75,0.5166666666666667,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,7,real,0.8,0.6666666666666666,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,7,KCMBON_local,0.7,0.55,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,8,real,0.9666666666666667,0.7666666666666667,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,8,KCMBON_local,0.9166666666666666,0.65,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,9,real,0.65,0.5833333333333334,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
157,9,KCMBON_local,0.65,0.5833333333333334,0.13635218285701864,0.0955004797534418,0.1307906117542125,0.789520027330283,0.49429198831088433,0.06210442172546939,0.15113413457063607
158,0,real,0.65,0.5666666666666667,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,0,KCMBON_local,0.6166666666666667,0.5666666666666667,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,1,real,0.9,0.4166666666666667,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,1,KCMBON_local,0.8166666666666667,0.4,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,2,real,0.7,0.55,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,2,KCMBON_local,0.6333333333333333,0.55,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,3,real,0.7666666666666667,0.5333333333333333,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,3,KCMBON_local,0.75,0.5333333333333333,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,4,real,0.8333333333333334,0.4666666666666667,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,4,KCMBON_local,0.7833333333333333,0.45,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,5,real,0.7666666666666667,0.5833333333333334,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,5,KCMBON_local,0.75,0.5833333333333334,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,6,real,0.7166666666666667,0.5333333333333333,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,6,KCMBON_local,0.65,0.5333333333333333,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,7,real,0.7833333333333333,0.5333333333333333,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,7,KCMBON_local,0.7333333333333333,0.5333333333333333,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,8,real,0.7833333333333333,0.5333333333333333,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,8,KCMBON_local,0.7,0.5333333333333333,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,9,real,0.7333333333333333,0.6,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
158,9,KCMBON_local,0.7,0.6,0.10569893137669906,0.1291459142159314,0.6752926142659511,0.844735916381281,0.6558472384173559,0.05449193442346415,0.1727017873858924
159,0,real,0.8,0.65,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,0,KCMBON_local,0.9,0.75,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,1,real,0.7833333333333333,0.5166666666666667,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,1,KCMBON_local,0.8666666666666667,0.5166666666666667,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,2,real,0.8,0.5166666666666667,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,2,KCMBON_local,0.8333333333333334,0.5333333333333333,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,3,real,0.7833333333333333,0.6166666666666667,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,3,KCMBON_local,0.9,0.5666666666666667,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,4,real,0.75,0.5333333333333333,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,4,KCMBON_local,0.8166666666666667,0.6333333333333333,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,5,real,0.7,0.6,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,5,KCMBON_local,0.6666666666666666,0.55,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,6,real,0.8,0.5833333333333334,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,6,KCMBON_local,0.8333333333333334,0.5666666666666667,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,7,real,0.8,0.6166666666666667,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,7,KCMBON_local,0.8,0.6,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,8,real,0.85,0.8,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,8,KCMBON_local,0.95,1.0,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,9,real,0.8666666666666667,0.5166666666666667,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
159,9,KCMBON_local,0.8833333333333333,0.55,0.2629723480777127,0.03604130154349719,0.3858819731749236,0.9891432137379651,0.6425270991776642,0.10483610145232314,0.18625202693524642
160,0,real,0.8833333333333333,0.48333333333333334,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,0,KCMBON_local,0.9666666666666667,0.65,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,1,real,0.75,0.5333333333333333,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,1,KCMBON_local,0.7666666666666667,0.5333333333333333,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,2,real,0.8333333333333334,0.55,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,2,KCMBON_local,0.95,0.5666666666666667,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,3,real,0.75,0.6833333333333333,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,3,KCMBON_local,0.7666666666666667,0.6833333333333333,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,4,real,0.6666666666666666,0.5,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,4,KCMBON_local,0.7,0.5,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,5,real,0.6166666666666667,0.5166666666666667,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,5,KCMBON_local,0.7,0.48333333333333334,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,6,real,0.75,0.5833333333333334,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,6,KCMBON_local,0.7666666666666667,0.5666666666666667,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,7,real,0.6833333333333333,0.5166666666666667,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,7,KCMBON_local,0.7666666666666667,0.55,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,8,real,0.6666666666666666,0.5166666666666667,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,8,KCMBON_local,0.8166666666666667,0.5833333333333334,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,9,real,0.7166666666666667,0.6,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
160,9,KCMBON_local,0.7333333333333333,0.6,0.2716757526089616,0.0606358248250537,0.315593972775323,0.166225498308175,0.2765553010435691,0.11330560824775364,0.1518426084173964
161,0,real,0.75,0.48333333333333334,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,0,KCMBON_local,0.75,0.48333333333333334,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,1,real,0.7333333333333333,0.5,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,1,KCMBON_local,0.7666666666666667,0.5,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,2,real,0.6833333333333333,0.48333333333333334,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,2,KCMBON_local,0.7166666666666667,0.4666666666666667,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,3,real,0.6333333333333333,0.5166666666666667,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,3,KCMBON_local,0.6333333333333333,0.48333333333333334,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,4,real,0.7333333333333333,0.5333333333333333,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,4,KCMBON_local,0.7166666666666667,0.5333333333333333,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,5,real,0.8166666666666667,0.5333333333333333,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,5,KCMBON_local,0.8,0.5166666666666667,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,6,real,0.5833333333333334,0.43333333333333335,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,6,KCMBON_local,0.6833333333333333,0.4666666666666667,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,7,real,0.6666666666666666,0.45,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,7,KCMBON_local,0.7666666666666667,0.43333333333333335,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,8,real,0.5833333333333334,0.48333333333333334,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,8,KCMBON_local,0.5833333333333334,0.48333333333333334,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,9,real,0.75,0.6166666666666667,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
161,9,KCMBON_local,0.7333333333333333,0.6166666666666667,0.20084229988761673,0.05939738418492004,0.6852213307885381,0.5432723875721946,0.7465411869197177,0.1465229422441593,0.2419473573968328
162,0,real,0.9666666666666667,0.8833333333333333,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,0,KCMBON_local,1.0,0.8333333333333334,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,1,real,0.75,0.6833333333333333,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,1,KCMBON_local,0.7166666666666667,0.6166666666666667,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,2,real,0.9666666666666667,0.8333333333333334,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,2,KCMBON_local,0.9666666666666667,0.7333333333333333,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,3,real,0.9833333333333333,0.7,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,3,KCMBON_local,0.9666666666666667,0.7,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,4,real,0.9333333333333333,0.8333333333333334,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,4,KCMBON_local,0.95,0.7333333333333333,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,5,real,0.9333333333333333,0.7333333333333333,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,5,KCMBON_local,0.9333333333333333,0.7166666666666667,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,6,real,0.95,0.9166666666666666,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,6,KCMBON_local,0.8333333333333334,0.8333333333333334,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,7,real,0.9,0.7166666666666667,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,7,KCMBON_local,0.95,0.7333333333333333,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,8,real,0.9333333333333333,0.9166666666666666,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,8,KCMBON_local,0.9833333333333333,0.9333333333333333,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,9,real,1.0,0.9666666666666667,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
162,9,KCMBON_local,0.9833333333333333,1.0,0.1505039685436334,0.03097804321378302,0.5049623433666405,0.574513386539059,0.25063747684587784,0.07758392143465413,0.19644876963369648
163,0,real,0.65,0.4666666666666667,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,0,KCMBON_local,0.7,0.55,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,1,real,0.7,0.5166666666666667,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,1,KCMBON_local,0.7333333333333333,0.5166666666666667,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,2,real,0.75,0.5,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,2,KCMBON_local,0.8666666666666667,0.5333333333333333,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,3,real,0.8833333333333333,0.65,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,3,KCMBON_local,0.9,0.7666666666666667,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,4,real,0.85,0.5666666666666667,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,4,KCMBON_local,0.8666666666666667,0.5666666666666667,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,5,real,0.7666666666666667,0.5333333333333333,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,5,KCMBON_local,0.8,0.5333333333333333,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,6,real,0.6333333333333333,0.5166666666666667,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,6,KCMBON_local,0.6833333333333333,0.5333333333333333,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,7,real,0.7,0.6,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,7,KCMBON_local,0.7333333333333333,0.6,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,8,real,0.8166666666666667,0.5166666666666667,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,8,KCMBON_local,0.85,0.5166666666666667,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,9,real,0.8833333333333333,0.5833333333333334,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
163,9,KCMBON_local,0.9166666666666666,0.5666666666666667,0.2672801187718913,0.06197866704457703,0.19612723097634271,0.61509171111707,0.8212174540257378,0.10275652571858122,0.14319113511944015
164,0,real,0.8166666666666667,0.5333333333333333,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,0,KCMBON_local,0.75,0.5166666666666667,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,1,real,0.7,0.6,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,1,KCMBON_local,0.6666666666666666,0.6,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,2,real,0.9166666666666666,0.6,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,2,KCMBON_local,0.8833333333333333,0.5166666666666667,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,3,real,0.8666666666666667,0.5166666666666667,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,3,KCMBON_local,0.8166666666666667,0.5166666666666667,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,4,real,0.7166666666666667,0.5333333333333333,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,4,KCMBON_local,0.6,0.5333333333333333,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,5,real,0.9333333333333333,0.75,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,5,KCMBON_local,0.85,0.5666666666666667,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,6,real,0.9833333333333333,0.95,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,6,KCMBON_local,0.9833333333333333,0.95,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,7,real,0.8,0.5833333333333334,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,7,KCMBON_local,0.65,0.5833333333333334,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,8,real,0.95,0.6166666666666667,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,8,KCMBON_local,0.9166666666666666,0.5833333333333334,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,9,real,0.9333333333333333,0.7166666666666667,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
164,9,KCMBON_local,0.8,0.5333333333333333,0.1206337188564826,0.06454870622643433,0.10753908419316781,0.044466734002424485,0.5472658260144363,0.22650008851360792,0.18809121306757126
165,0,real,0.7333333333333333,0.5333333333333333,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,0,KCMBON_local,0.7666666666666667,0.5333333333333333,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,1,real,0.6666666666666666,0.43333333333333335,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,1,KCMBON_local,0.7,0.43333333333333335,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,2,real,0.8,0.5,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,2,KCMBON_local,0.8166666666666667,0.48333333333333334,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,3,real,0.6166666666666667,0.5166666666666667,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,3,KCMBON_local,0.6333333333333333,0.5166666666666667,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,4,real,0.6666666666666666,0.5666666666666667,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,4,KCMBON_local,0.65,0.5666666666666667,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,5,real,0.7833333333333333,0.5166666666666667,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,5,KCMBON_local,0.8166666666666667,0.5,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,6,real,0.7333333333333333,0.4166666666666667,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,6,KCMBON_local,0.75,0.4166666666666667,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,7,real,0.6166666666666667,0.5,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,7,KCMBON_local,0.6666666666666666,0.5,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,8,real,0.7,0.4666666666666667,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,8,KCMBON_local,0.7166666666666667,0.45,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,9,real,0.7666666666666667,0.5,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
165,9,KCMBON_local,0.75,0.5,0.27077249099090833,0.06753432137023438,0.7756058895378132,0.7569504629188802,0.5845889292036359,0.06681730724170126,0.19673816827744933
166,0,real,0.8166666666666667,0.55,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,0,KCMBON_local,0.7833333333333333,0.5,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,1,real,0.85,0.6166666666666667,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,1,KCMBON_local,0.7166666666666667,0.5,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,2,real,0.9333333333333333,0.48333333333333334,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,2,KCMBON_local,0.8833333333333333,0.4666666666666667,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,3,real,0.8333333333333334,0.5833333333333334,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,3,KCMBON_local,0.75,0.4166666666666667,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,4,real,0.95,0.5833333333333334,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,4,KCMBON_local,0.9,0.5333333333333333,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,5,real,0.7333333333333333,0.6333333333333333,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,5,KCMBON_local,0.7,0.5666666666666667,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,6,real,0.8166666666666667,0.5666666666666667,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,6,KCMBON_local,0.7333333333333333,0.5166666666666667,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,7,real,0.7666666666666667,0.5833333333333334,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,7,KCMBON_local,0.65,0.5666666666666667,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,8,real,0.9166666666666666,0.6333333333333333,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,8,KCMBON_local,0.8833333333333333,0.45,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,9,real,0.7666666666666667,0.55,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
166,9,KCMBON_local,0.7166666666666667,0.55,0.13007680701724528,0.09142888739758726,0.6623636382907745,0.32148520157377114,0.9139663883602077,0.0709316180770148,0.04598688743405643
167,0,real,0.6833333333333333,0.55,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,0,KCMBON_local,0.8166666666666667,0.5666666666666667,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,1,real,0.6166666666666667,0.6,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,1,KCMBON_local,0.65,0.5833333333333334,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,2,real,0.7833333333333333,0.5833333333333334,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,2,KCMBON_local,0.9,0.6166666666666667,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,3,real,0.85,0.7,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,3,KCMBON_local,0.9666666666666667,0.8166666666666667,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,4,real,0.8,0.6166666666666667,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,4,KCMBON_local,0.85,0.55,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,5,real,0.85,0.55,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,5,KCMBON_local,0.9,0.6,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,6,real,0.9,0.7333333333333333,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,6,KCMBON_local,0.9833333333333333,0.9166666666666666,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,7,real,0.65,0.5833333333333334,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,7,KCMBON_local,0.6833333333333333,0.5666666666666667,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,8,real,0.8166666666666667,0.6166666666666667,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,8,KCMBON_local,0.85,0.65,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,9,real,0.8333333333333334,0.55,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
167,9,KCMBON_local,0.8666666666666667,0.5666666666666667,0.29089006597263223,0.037445149997266385,0.32831748987308185,0.9653953866293463,0.675486383330442,0.0946180389033086,0.22901554150364983
168,0,real,0.8333333333333334,0.5666666666666667,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,0,KCMBON_local,0.85,0.6333333333333333,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,1,real,0.8666666666666667,0.65,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,1,KCMBON_local,0.8833333333333333,0.7,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,2,real,0.9333333333333333,0.7166666666666667,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,2,KCMBON_local,0.9666666666666667,0.8,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,3,real,0.8833333333333333,0.7833333333333333,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,3,KCMBON_local,0.9333333333333333,0.8166666666666667,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,4,real,0.9,0.7,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,4,KCMBON_local,0.9166666666666666,0.7166666666666667,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,5,real,0.9833333333333333,0.65,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,5,KCMBON_local,0.9833333333333333,0.6333333333333333,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,6,real,0.8833333333333333,0.6333333333333333,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,6,KCMBON_local,0.9166666666666666,0.6666666666666666,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,7,real,0.7666666666666667,0.6666666666666666,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,7,KCMBON_local,0.8166666666666667,0.7333333333333333,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,8,real,0.7833333333333333,0.5666666666666667,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,8,KCMBON_local,0.7833333333333333,0.6,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,9,real,0.7666666666666667,0.7333333333333333,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
168,9,KCMBON_local,0.8166666666666667,0.7666666666666667,0.24454416105363472,0.045899970493706414,0.19066022216653622,0.19176823387964212,0.7812590943987903,0.051800885424291954,0.20209670374196673
169,0,real,0.7,0.5166666666666667,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,0,KCMBON_local,0.7166666666666667,0.5166666666666667,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,1,real,0.5166666666666667,0.43333333333333335,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,1,KCMBON_local,0.5833333333333334,0.5166666666666667,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,2,real,0.5333333333333333,0.45,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,2,KCMBON_local,0.65,0.45,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,3,real,0.7666666666666667,0.4666666666666667,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,3,KCMBON_local,0.8333333333333334,0.4666666666666667,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,4,real,0.5166666666666667,0.4666666666666667,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,4,KCMBON_local,0.5166666666666667,0.4666666666666667,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,5,real,0.6666666666666666,0.4666666666666667,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,5,KCMBON_local,0.8833333333333333,0.4666666666666667,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,6,real,0.6166666666666667,0.48333333333333334,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,6,KCMBON_local,0.7333333333333333,0.48333333333333334,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,7,real,0.6,0.5833333333333334,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,7,KCMBON_local,0.6166666666666667,0.5833333333333334,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,8,real,0.65,0.43333333333333335,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,8,KCMBON_local,0.75,0.43333333333333335,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,9,real,0.6166666666666667,0.55,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
169,9,KCMBON_local,0.6166666666666667,0.55,0.30484109519746133,0.12380800027990628,0.1518087934814498,0.15055002209928975,0.3183263472076585,0.10001152615641284,0.01959635881915748
170,0,real,0.85,0.5,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,0,KCMBON_local,0.9666666666666667,0.5166666666666667,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,1,real,0.7833333333333333,0.6333333333333333,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,1,KCMBON_local,0.7833333333333333,0.6333333333333333,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,2,real,0.8,0.5833333333333334,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,2,KCMBON_local,0.8,0.5333333333333333,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,3,real,0.8166666666666667,0.7833333333333333,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,3,KCMBON_local,0.95,0.95,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,4,real,0.7166666666666667,0.4666666666666667,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,4,KCMBON_local,0.85,0.5166666666666667,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,5,real,0.8166666666666667,0.6833333333333333,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,5,KCMBON_local,0.9666666666666667,0.9,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,6,real,0.75,0.5333333333333333,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,6,KCMBON_local,0.8166666666666667,0.5333333333333333,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,7,real,0.6166666666666667,0.55,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,7,KCMBON_local,0.75,0.7,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,8,real,0.6833333333333333,0.5666666666666667,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,8,KCMBON_local,0.7333333333333333,0.5666666666666667,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,9,real,0.7,0.5833333333333334,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
170,9,KCMBON_local,0.7,0.5833333333333334,0.3069983624009193,0.06262415482304129,0.13273678038372735,0.5614887625699346,0.8659109083515437,0.05359668854720876,0.18021015814309582
171,0,real,0.8333333333333334,0.55,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,0,KCMBON_local,0.8,0.55,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,1,real,0.6666666666666666,0.5333333333333333,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,1,KCMBON_local,0.6166666666666667,0.5,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,2,real,0.8,0.6333333333333333,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,2,KCMBON_local,0.7,0.5,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,3,real,0.7333333333333333,0.5666666666666667,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,3,KCMBON_local,0.7166666666666667,0.4666666666666667,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,4,real,0.6666666666666666,0.5333333333333333,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,4,KCMBON_local,0.65,0.5333333333333333,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,5,real,0.75,0.5666666666666667,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,5,KCMBON_local,0.6666666666666666,0.5666666666666667,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,6,real,0.6666666666666666,0.5833333333333334,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,6,KCMBON_local,0.6166666666666667,0.5833333333333334,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,7,real,0.65,0.5833333333333334,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,7,KCMBON_local,0.6,0.5833333333333334,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,8,real,0.8333333333333334,0.5333333333333333,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,8,KCMBON_local,0.8166666666666667,0.5333333333333333,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,9,real,0.85,0.5666666666666667,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
171,9,KCMBON_local,0.8333333333333334,0.5,0.15005726777362308,0.12317911455969315,0.12036057007449157,0.39846241646391467,0.9581293655603109,0.11029153894481608,0.04902472482119824
172,0,real,0.7166666666666667,0.4666666666666667,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,0,KCMBON_local,0.7666666666666667,0.5,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,1,real,0.7,0.6333333333333333,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,1,KCMBON_local,0.7166666666666667,0.6333333333333333,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,2,real,0.6666666666666666,0.5666666666666667,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,2,KCMBON_local,0.7333333333333333,0.5666666666666667,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,3,real,0.6166666666666667,0.5166666666666667,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,3,KCMBON_local,0.65,0.5166666666666667,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,4,real,0.65,0.48333333333333334,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,4,KCMBON_local,0.8,0.48333333333333334,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,5,real,0.6,0.5166666666666667,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,5,KCMBON_local,0.7,0.5166666666666667,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,6,real,0.7333333333333333,0.5166666666666667,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,6,KCMBON_local,0.85,0.5333333333333333,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,7,real,0.6666666666666666,0.43333333333333335,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,7,KCMBON_local,0.9,0.6166666666666667,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,8,real,0.75,0.43333333333333335,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,8,KCMBON_local,0.9166666666666666,0.6166666666666667,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,9,real,0.75,0.4666666666666667,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
172,9,KCMBON_local,0.8166666666666667,0.4666666666666667,0.33922606871350514,0.03649356061420503,0.5813213987613012,0.62853230785392,0.2897182528046978,0.2073375376556223,0.07718107953429248
173,0,real,0.95,0.8333333333333334,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,0,KCMBON_local,0.8333333333333334,0.4666666666666667,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,1,real,0.95,0.9166666666666666,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,1,KCMBON_local,0.7833333333333333,0.48333333333333334,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,2,real,0.85,0.6,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,2,KCMBON_local,0.7,0.5833333333333334,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,3,real,0.9333333333333333,0.8,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,3,KCMBON_local,0.8333333333333334,0.5666666666666667,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,4,real,0.75,0.6166666666666667,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,4,KCMBON_local,0.6833333333333333,0.5666666666666667,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,5,real,0.95,0.7833333333333333,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,5,KCMBON_local,0.6833333333333333,0.5,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,6,real,0.85,0.8666666666666667,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,6,KCMBON_local,0.8166666666666667,0.5,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,7,real,0.9833333333333333,0.85,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,7,KCMBON_local,0.85,0.4666666666666667,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,8,real,0.9333333333333333,0.9166666666666666,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,8,KCMBON_local,0.8333333333333334,0.45,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,9,real,0.95,0.8,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
173,9,KCMBON_local,0.7666666666666667,0.5166666666666667,0.025151832524688944,0.059618402655713214,0.5513300968819328,0.46984113787465803,0.19750981590401992,0.18772169691769588,0.26647887536002535
174,0,real,0.95,0.5666666666666667,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,0,KCMBON_local,0.8,0.5666666666666667,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,1,real,0.9833333333333333,0.85,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,1,KCMBON_local,0.75,0.48333333333333334,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,2,real,0.8166666666666667,0.5666666666666667,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,2,KCMBON_local,0.6333333333333333,0.55,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,3,real,0.7333333333333333,0.7,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,3,KCMBON_local,0.8333333333333334,0.7333333333333333,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,4,real,0.95,0.9666666666666667,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,4,KCMBON_local,0.6,0.4666666666666667,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,5,real,0.7,0.5833333333333334,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,5,KCMBON_local,0.6666666666666666,0.5833333333333334,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,6,real,0.8166666666666667,0.5666666666666667,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,6,KCMBON_local,0.7166666666666667,0.55,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,7,real,0.6833333333333333,0.65,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,7,KCMBON_local,0.85,0.8833333333333333,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,8,real,0.9,0.9,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,8,KCMBON_local,0.8333333333333334,0.48333333333333334,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,9,real,0.85,0.8,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
174,9,KCMBON_local,0.9666666666666667,0.7,0.039867009724922006,0.1338418912197098,0.1389040009640184,0.8084745541966184,0.49678650828856324,0.12438790713579591,0.09344126870937006
176,0,real,0.8833333333333333,0.55,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,0,KCMBON_local,1.0,0.8166666666666667,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,1,real,0.7,0.5,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,1,KCMBON_local,0.85,0.6166666666666667,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,2,real,0.7333333333333333,0.5333333333333333,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,2,KCMBON_local,0.8666666666666667,0.6,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,3,real,0.6833333333333333,0.5666666666666667,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,3,KCMBON_local,0.7333333333333333,0.5666666666666667,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,4,real,0.75,0.5,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,4,KCMBON_local,0.9,0.5333333333333333,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,5,real,0.8,0.55,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,5,KCMBON_local,0.85,0.6,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,6,real,0.7666666666666667,0.5166666666666667,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,6,KCMBON_local,0.8666666666666667,0.5666666666666667,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,7,real,0.5666666666666667,0.5,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,7,KCMBON_local,0.8333333333333334,0.6666666666666666,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,8,real,0.7666666666666667,0.5166666666666667,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,8,KCMBON_local,0.8833333333333333,0.6666666666666666,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,9,real,0.6666666666666666,0.5166666666666667,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
176,9,KCMBON_local,0.7833333333333333,0.6,0.34942707748103186,0.030594102684833344,0.27182824225187086,0.6460817417656379,0.17259546501944636,0.12901070494271763,0.20959505629483657
175,0,real,0.5666666666666667,0.5333333333333333,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,0,KCMBON_local,0.55,0.48333333333333334,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,1,real,0.7666666666666667,0.5166666666666667,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,1,KCMBON_local,0.75,0.5333333333333333,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,2,real,0.8,0.5833333333333334,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,2,KCMBON_local,0.8166666666666667,0.5833333333333334,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,3,real,0.6833333333333333,0.5333333333333333,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,3,KCMBON_local,0.6833333333333333,0.5333333333333333,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,4,real,0.7166666666666667,0.5666666666666667,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,4,KCMBON_local,0.7166666666666667,0.5666666666666667,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,5,real,0.7333333333333333,0.5333333333333333,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,5,KCMBON_local,0.7833333333333333,0.5333333333333333,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,6,real,0.7333333333333333,0.5666666666666667,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,6,KCMBON_local,0.75,0.5666666666666667,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,7,real,0.7666666666666667,0.5833333333333334,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,7,KCMBON_local,0.7666666666666667,0.5833333333333334,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,8,real,0.75,0.5666666666666667,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,8,KCMBON_local,0.7666666666666667,0.5666666666666667,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,9,real,0.75,0.5333333333333333,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
175,9,KCMBON_local,0.7166666666666667,0.48333333333333334,0.21355309841523412,0.07186682928508488,0.4562638032932827,0.08838108228940282,0.13188403103214713,0.07718198840681074,0.1603924588159932
178,0,real,0.6833333333333333,0.3333333333333333,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,0,KCMBON_local,0.7333333333333333,0.3333333333333333,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,1,real,0.5666666666666667,0.5333333333333333,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,1,KCMBON_local,0.5666666666666667,0.5333333333333333,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,2,real,0.5833333333333334,0.5333333333333333,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,2,KCMBON_local,0.6,0.5333333333333333,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,3,real,0.7166666666666667,0.5666666666666667,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,3,KCMBON_local,0.7333333333333333,0.5666666666666667,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,4,real,0.5833333333333334,0.5833333333333334,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,4,KCMBON_local,0.5833333333333334,0.5833333333333334,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,5,real,0.5833333333333334,0.4166666666666667,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,5,KCMBON_local,0.6833333333333333,0.4166666666666667,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,6,real,0.5166666666666667,0.4166666666666667,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,6,KCMBON_local,0.6,0.4166666666666667,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,7,real,0.55,0.5,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,7,KCMBON_local,0.5833333333333334,0.5,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,8,real,0.6166666666666667,0.6,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,8,KCMBON_local,0.6166666666666667,0.6,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,9,real,0.4666666666666667,0.4666666666666667,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
178,9,KCMBON_local,0.4666666666666667,0.4666666666666667,0.3086829732932405,0.1488181620511361,0.43549552737645036,0.464872669550864,0.4639234854099697,0.11908127974426959,0.06630835074431665
177,0,real,0.7333333333333333,0.5166666666666667,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,0,KCMBON_local,0.7666666666666667,0.5,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,1,real,0.9,0.5333333333333333,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,1,KCMBON_local,0.95,0.4166666666666667,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,2,real,0.7666666666666667,0.5666666666666667,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,2,KCMBON_local,0.75,0.5333333333333333,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,3,real,0.7666666666666667,0.55,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,3,KCMBON_local,0.7833333333333333,0.48333333333333334,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,4,real,0.7,0.55,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,4,KCMBON_local,0.7,0.55,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,5,real,0.8333333333333334,0.5,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,5,KCMBON_local,0.8833333333333333,0.4666666666666667,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,6,real,0.8166666666666667,0.5,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,6,KCMBON_local,0.8,0.45,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,7,real,0.6333333333333333,0.5333333333333333,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,7,KCMBON_local,0.65,0.5,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,8,real,0.9166666666666666,0.5666666666666667,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,8,KCMBON_local,0.9,0.5333333333333333,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,9,real,0.8333333333333334,0.6666666666666666,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
177,9,KCMBON_local,0.85,0.65,0.22453000036383405,0.056842964417789923,0.8204435714754313,0.6717072862635795,0.4223426873344145,0.05596651056921712,0.053471961037564276
179,0,real,1.0,0.9166666666666666,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,0,KCMBON_local,0.9666666666666667,0.7333333333333333,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,1,real,0.9666666666666667,0.9166666666666666,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,1,KCMBON_local,0.9333333333333333,0.7666666666666667,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,2,real,0.9666666666666667,0.8333333333333334,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,2,KCMBON_local,0.9666666666666667,0.7166666666666667,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,3,real,1.0,0.9166666666666666,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,3,KCMBON_local,0.9833333333333333,0.8333333333333334,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,4,real,0.9833333333333333,0.95,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,4,KCMBON_local,0.9333333333333333,0.7833333333333333,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,5,real,0.9833333333333333,0.95,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,5,KCMBON_local,0.95,0.8,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,6,real,0.9666666666666667,0.8666666666666667,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,6,KCMBON_local,0.8166666666666667,0.6,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,7,real,1.0,0.9333333333333333,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,7,KCMBON_local,1.0,0.8,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,8,real,1.0,1.0,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,8,KCMBON_local,0.9833333333333333,0.9,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,9,real,1.0,0.9166666666666666,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
179,9,KCMBON_local,0.9833333333333333,0.7166666666666667,0.08574981105363991,0.03295121102797284,0.5798702081900455,0.5203421545614682,0.6633947980271775,0.07426336111103969,0.10655709773798086
180,0,real,0.7,0.5333333333333333,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,0,KCMBON_local,0.7166666666666667,0.5333333333333333,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,1,real,0.6833333333333333,0.55,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,1,KCMBON_local,0.6833333333333333,0.5,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,2,real,0.7666666666666667,0.6,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,2,KCMBON_local,0.7,0.6,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,3,real,0.6666666666666666,0.55,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,3,KCMBON_local,0.6833333333333333,0.55,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,4,real,0.7,0.45,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,4,KCMBON_local,0.7166666666666667,0.45,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,5,real,0.6833333333333333,0.5166666666666667,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,5,KCMBON_local,0.6,0.4666666666666667,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,6,real,0.7166666666666667,0.5666666666666667,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,6,KCMBON_local,0.7166666666666667,0.5666666666666667,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,7,real,0.65,0.48333333333333334,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,7,KCMBON_local,0.65,0.45,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,8,real,0.5333333333333333,0.4666666666666667,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,8,KCMBON_local,0.6166666666666667,0.4666666666666667,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,9,real,0.7333333333333333,0.5,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
180,9,KCMBON_local,0.7166666666666667,0.4666666666666667,0.1771997041656503,0.0669414327300138,0.5896418525266519,0.5560867403049226,0.0015067692147454515,0.1604867541716198,0.2676831386359173
182,0,real,0.6833333333333333,0.5666666666666667,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,0,KCMBON_local,0.6333333333333333,0.5666666666666667,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,1,real,0.8333333333333334,0.7,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,1,KCMBON_local,0.7666666666666667,0.48333333333333334,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,2,real,0.6,0.5666666666666667,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,2,KCMBON_local,0.5833333333333334,0.5666666666666667,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,3,real,0.7166666666666667,0.5333333333333333,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,3,KCMBON_local,0.6166666666666667,0.5333333333333333,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,4,real,0.6833333333333333,0.65,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,4,KCMBON_local,0.65,0.65,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,5,real,0.6666666666666666,0.55,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,5,KCMBON_local,0.5666666666666667,0.55,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,6,real,0.75,0.5666666666666667,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,6,KCMBON_local,0.7333333333333333,0.5666666666666667,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,7,real,0.8333333333333334,0.5833333333333334,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,7,KCMBON_local,0.8,0.5,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,8,real,0.9333333333333333,0.7166666666666667,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,8,KCMBON_local,0.8333333333333334,0.48333333333333334,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,9,real,0.5666666666666667,0.5666666666666667,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
182,9,KCMBON_local,0.5333333333333333,0.5,0.08663227848095784,0.14224731339858782,0.10437138054054117,0.507038988541,0.6062107646836332,0.13212257270559144,0.037990859174076394
181,0,real,0.9333333333333333,0.5333333333333333,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,0,KCMBON_local,0.9166666666666666,0.5166666666666667,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,1,real,0.8,0.55,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,1,KCMBON_local,0.65,0.5166666666666667,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,2,real,0.9166666666666666,0.6,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,2,KCMBON_local,0.9,0.5,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,3,real,0.9666666666666667,0.85,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,3,KCMBON_local,1.0,0.8,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,4,real,0.6166666666666667,0.5666666666666667,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,4,KCMBON_local,0.5833333333333334,0.55,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,5,real,0.7833333333333333,0.5833333333333334,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,5,KCMBON_local,0.75,0.5166666666666667,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,6,real,0.8666666666666667,0.7166666666666667,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,6,KCMBON_local,0.8333333333333334,0.5,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,7,real,0.95,0.5166666666666667,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,7,KCMBON_local,0.9,0.5,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,8,real,0.7166666666666667,0.5833333333333334,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,8,KCMBON_local,0.6833333333333333,0.5833333333333334,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,9,real,0.8166666666666667,0.5333333333333333,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
181,9,KCMBON_local,0.7833333333333333,0.48333333333333334,0.13771512070150288,0.07019497774573863,0.33413359249268787,0.7015137986711304,0.819985588294731,0.11733638793886704,0.16948915016940289
183,0,real,0.8333333333333334,0.55,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,0,KCMBON_local,0.85,0.5166666666666667,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,1,real,0.8666666666666667,0.6166666666666667,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,1,KCMBON_local,0.7833333333333333,0.5,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,2,real,0.9166666666666666,0.5166666666666667,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,2,KCMBON_local,0.9666666666666667,0.55,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,3,real,0.8833333333333333,0.6,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,3,KCMBON_local,0.8833333333333333,0.6333333333333333,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,4,real,0.95,0.6,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,4,KCMBON_local,0.95,0.55,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,5,real,0.7666666666666667,0.65,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,5,KCMBON_local,0.7333333333333333,0.5666666666666667,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,6,real,0.8833333333333333,0.5666666666666667,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,6,KCMBON_local,0.8333333333333334,0.5333333333333333,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,7,real,0.8166666666666667,0.6166666666666667,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,7,KCMBON_local,0.75,0.5666666666666667,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,8,real,0.9,0.65,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,8,KCMBON_local,0.95,0.5166666666666667,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,9,real,0.7833333333333333,0.55,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
183,9,KCMBON_local,0.7666666666666667,0.5833333333333334,0.22508069167403588,0.050127036728300524,0.7391129503661585,0.7533622927547938,0.4270814902195349,0.07084480980448506,0.0435053924744413
184,0,real,0.5166666666666667,0.4666666666666667,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,0,KCMBON_local,0.5166666666666667,0.4666666666666667,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,1,real,0.6,0.5833333333333334,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,1,KCMBON_local,0.6,0.5833333333333334,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,2,real,0.6666666666666666,0.43333333333333335,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,2,KCMBON_local,0.7,0.43333333333333335,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,3,real,0.5833333333333334,0.5333333333333333,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,3,KCMBON_local,0.55,0.5333333333333333,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,4,real,0.6833333333333333,0.5666666666666667,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,4,KCMBON_local,0.6666666666666666,0.5666666666666667,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,5,real,0.5833333333333334,0.55,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,5,KCMBON_local,0.5833333333333334,0.55,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,6,real,0.6333333333333333,0.5166666666666667,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,6,KCMBON_local,0.6333333333333333,0.5166666666666667,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,7,real,0.5666666666666667,0.5666666666666667,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,7,KCMBON_local,0.5666666666666667,0.5666666666666667,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,8,real,0.5833333333333334,0.43333333333333335,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,8,KCMBON_local,0.6,0.43333333333333335,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,9,real,0.5666666666666667,0.55,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
184,9,KCMBON_local,0.5666666666666667,0.55,0.22187066717090503,0.13900286042375426,0.5220979848853745,0.4148640583885366,0.8337996017696822,0.18832171838219972,0.2638784527199563
185,0,real,0.8166666666666667,0.6,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,0,KCMBON_local,0.8166666666666667,0.6,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,1,real,0.6333333333333333,0.6,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,1,KCMBON_local,0.6333333333333333,0.6166666666666667,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,2,real,0.75,0.6,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,2,KCMBON_local,0.7666666666666667,0.6,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,3,real,0.8666666666666667,0.65,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,3,KCMBON_local,0.8833333333333333,0.55,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,4,real,0.8333333333333334,0.6833333333333333,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,4,KCMBON_local,0.7833333333333333,0.5666666666666667,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,5,real,0.8833333333333333,0.6666666666666666,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,5,KCMBON_local,0.8666666666666667,0.5833333333333334,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,6,real,0.8666666666666667,0.7333333333333333,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,6,KCMBON_local,0.8833333333333333,0.8,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,7,real,0.8833333333333333,0.8166666666666667,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,7,KCMBON_local,0.9,0.8833333333333333,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,8,real,0.7833333333333333,0.6333333333333333,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,8,KCMBON_local,0.8833333333333333,0.7333333333333333,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,9,real,0.8333333333333334,0.5666666666666667,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
185,9,KCMBON_local,0.8166666666666667,0.55,0.2095161935248246,0.05161408552541934,0.2578711197474677,0.6957356341985789,0.2906938585857889,0.05783024357498646,0.26047851339637995
186,0,real,0.5166666666666667,0.45,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,0,KCMBON_local,0.5333333333333333,0.45,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,1,real,0.5,0.4666666666666667,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,1,KCMBON_local,0.55,0.4666666666666667,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,2,real,0.5666666666666667,0.5,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,2,KCMBON_local,0.5833333333333334,0.5,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,3,real,0.5166666666666667,0.5166666666666667,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,3,KCMBON_local,0.55,0.5166666666666667,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,4,real,0.5333333333333333,0.48333333333333334,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,4,KCMBON_local,0.55,0.48333333333333334,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,5,real,0.5666666666666667,0.55,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,5,KCMBON_local,0.5833333333333334,0.55,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,6,real,0.7333333333333333,0.5666666666666667,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,6,KCMBON_local,0.75,0.5666666666666667,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,7,real,0.65,0.6,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,7,KCMBON_local,0.65,0.6,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,8,real,0.43333333333333335,0.3333333333333333,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,8,KCMBON_local,0.4666666666666667,0.3333333333333333,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,9,real,0.5333333333333333,0.5166666666666667,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
186,9,KCMBON_local,0.55,0.5166666666666667,0.32759039109605675,0.1466424863857157,0.7373916586424026,0.3745928971342267,0.2977070740207749,0.10394522852647022,0.17849439790496044
187,0,real,0.9166666666666666,0.8,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,0,KCMBON_local,0.9333333333333333,0.7666666666666667,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,1,real,0.8166666666666667,0.6666666666666666,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,1,KCMBON_local,0.7666666666666667,0.6,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,2,real,0.9833333333333333,0.75,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,2,KCMBON_local,1.0,0.8166666666666667,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,3,real,0.8166666666666667,0.65,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,3,KCMBON_local,0.8166666666666667,0.6333333333333333,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,4,real,0.9333333333333333,0.85,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,4,KCMBON_local,0.95,0.7,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,5,real,0.9666666666666667,0.7833333333333333,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,5,KCMBON_local,0.9,0.75,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,6,real,0.8666666666666667,0.7666666666666667,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,6,KCMBON_local,0.9,0.7166666666666667,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,7,real,0.9333333333333333,0.8,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,7,KCMBON_local,0.9333333333333333,0.7166666666666667,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,8,real,0.9,0.6833333333333333,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,8,KCMBON_local,0.8833333333333333,0.65,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,9,real,0.85,0.6333333333333333,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
187,9,KCMBON_local,0.85,0.6166666666666667,0.1824971751958127,0.031898962166312855,0.38673789872526715,0.6233291198715054,0.5166866446820927,0.08592031908128127,0.10455050008479275
188,0,real,0.8333333333333334,0.6,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,0,KCMBON_local,0.7833333333333333,0.5666666666666667,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,1,real,0.95,0.9333333333333333,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,1,KCMBON_local,0.95,0.7833333333333333,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,2,real,0.95,0.9666666666666667,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,2,KCMBON_local,0.8,0.6833333333333333,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,3,real,0.95,0.9333333333333333,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,3,KCMBON_local,0.9833333333333333,0.8666666666666667,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,4,real,0.6333333333333333,0.5666666666666667,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,4,KCMBON_local,0.6166666666666667,0.5666666666666667,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,5,real,0.95,0.8833333333333333,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,5,KCMBON_local,0.8,0.5666666666666667,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,6,real,0.75,0.55,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,6,KCMBON_local,0.6666666666666666,0.5333333333333333,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,7,real,0.9666666666666667,0.8333333333333334,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,7,KCMBON_local,0.7833333333333333,0.5166666666666667,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,8,real,0.7833333333333333,0.8333333333333334,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,8,KCMBON_local,0.5333333333333333,0.5333333333333333,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,9,real,0.95,0.85,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
188,9,KCMBON_local,0.9,0.5833333333333334,0.0835784401068971,0.042278044275368305,0.3727450906180443,0.8845593873104535,0.8547393933709357,0.18292083588914448,0.29087502107232777
189,0,real,0.7666666666666667,0.48333333333333334,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,0,KCMBON_local,0.6666666666666666,0.4,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,1,real,0.7333333333333333,0.55,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,1,KCMBON_local,0.5666666666666667,0.48333333333333334,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,2,real,0.7666666666666667,0.48333333333333334,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,2,KCMBON_local,0.7,0.45,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,3,real,0.8,0.5833333333333334,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,3,KCMBON_local,0.6666666666666666,0.5666666666666667,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,4,real,0.7666666666666667,0.55,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,4,KCMBON_local,0.6833333333333333,0.45,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,5,real,0.7833333333333333,0.5,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,5,KCMBON_local,0.7,0.4666666666666667,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,6,real,0.8333333333333334,0.48333333333333334,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,6,KCMBON_local,0.7166666666666667,0.43333333333333335,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,7,real,0.7833333333333333,0.55,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,7,KCMBON_local,0.6833333333333333,0.5333333333333333,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,8,real,0.85,0.5333333333333333,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,8,KCMBON_local,0.6833333333333333,0.43333333333333335,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,9,real,0.9333333333333333,0.6,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
189,9,KCMBON_local,0.85,0.35,0.07255145844539436,0.10948522921817457,0.696183189884169,0.09880913074495537,0.8399779556683877,0.20958632936356045,0.015014919576967338
190,0,real,0.7,0.5333333333333333,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,0,KCMBON_local,0.6333333333333333,0.5333333333333333,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,1,real,0.8166666666666667,0.5166666666666667,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,1,KCMBON_local,0.7,0.43333333333333335,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,2,real,0.8666666666666667,0.6666666666666666,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,2,KCMBON_local,0.6833333333333333,0.43333333333333335,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,3,real,0.6833333333333333,0.55,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,3,KCMBON_local,0.5666666666666667,0.45,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,4,real,0.7666666666666667,0.5333333333333333,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,4,KCMBON_local,0.6833333333333333,0.5,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,5,real,0.9,0.5833333333333334,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,5,KCMBON_local,0.8833333333333333,0.48333333333333334,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,6,real,0.8666666666666667,0.65,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,6,KCMBON_local,0.65,0.55,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,7,real,0.8166666666666667,0.6,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,7,KCMBON_local,0.75,0.48333333333333334,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,8,real,0.85,0.6,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,8,KCMBON_local,0.8166666666666667,0.5833333333333334,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,9,real,0.7666666666666667,0.6166666666666667,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
190,9,KCMBON_local,0.5333333333333333,0.45,0.11034551160215053,0.1052386265996923,0.4473725089773542,0.5272417947630474,0.04805574240391592,0.06326553831451681,0.1740945256476672
191,0,real,0.65,0.48333333333333334,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,0,KCMBON_local,0.65,0.48333333333333334,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,1,real,0.6166666666666667,0.5833333333333334,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,1,KCMBON_local,0.6333333333333333,0.5833333333333334,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,2,real,0.55,0.48333333333333334,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,2,KCMBON_local,0.6666666666666666,0.48333333333333334,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,3,real,0.45,0.4,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,3,KCMBON_local,0.4666666666666667,0.4,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,4,real,0.6333333333333333,0.55,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,4,KCMBON_local,0.65,0.55,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,5,real,0.5166666666666667,0.45,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,5,KCMBON_local,0.55,0.45,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,6,real,0.5,0.43333333333333335,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,6,KCMBON_local,0.5166666666666667,0.43333333333333335,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,7,real,0.5333333333333333,0.5,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,7,KCMBON_local,0.55,0.5,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,8,real,0.6833333333333333,0.5166666666666667,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,8,KCMBON_local,0.6833333333333333,0.5166666666666667,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,9,real,0.5666666666666667,0.5333333333333333,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
191,9,KCMBON_local,0.6,0.5333333333333333,0.2783960138335485,0.09302151326682956,0.7263336970482177,0.31382761950137683,0.4691301304457977,0.27333889166389136,0.16548447145886705
192,0,real,0.9666666666666667,0.7666666666666667,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,0,KCMBON_local,0.9666666666666667,0.6833333333333333,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,1,real,0.9666666666666667,0.9,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,1,KCMBON_local,0.9666666666666667,0.8833333333333333,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,2,real,0.9666666666666667,0.85,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,2,KCMBON_local,0.9833333333333333,0.75,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,3,real,0.9,0.7333333333333333,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,3,KCMBON_local,0.7666666666666667,0.5833333333333334,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,4,real,0.9,0.75,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,4,KCMBON_local,0.8333333333333334,0.6833333333333333,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,5,real,0.9833333333333333,0.75,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,5,KCMBON_local,0.95,0.6666666666666666,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,6,real,0.95,0.9333333333333333,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,6,KCMBON_local,0.9166666666666666,0.8666666666666667,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,7,real,0.95,0.8666666666666667,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,7,KCMBON_local,0.8666666666666667,0.7,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,8,real,0.9833333333333333,0.95,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,8,KCMBON_local,0.9333333333333333,0.8,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,9,real,0.9833333333333333,0.8833333333333333,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
192,9,KCMBON_local,0.95,0.7666666666666667,0.11567562949188291,0.04101443515923556,0.1181636085226337,0.8483392735418012,0.8972042204288706,0.06597319785725181,0.24367383973494972
193,0,real,0.8833333333333333,0.9166666666666666,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,0,KCMBON_local,0.7666666666666667,0.6166666666666667,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,1,real,0.9166666666666666,0.8166666666666667,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,1,KCMBON_local,0.8833333333333333,0.6166666666666667,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,2,real,0.8166666666666667,0.7,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,2,KCMBON_local,0.9666666666666667,0.9666666666666667,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,3,real,1.0,0.9333333333333333,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,3,KCMBON_local,0.8666666666666667,0.8,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,4,real,0.9833333333333333,0.9833333333333333,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,4,KCMBON_local,0.6333333333333333,0.5666666666666667,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,5,real,0.8,0.8,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,5,KCMBON_local,0.7166666666666667,0.55,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,6,real,0.8666666666666667,0.8166666666666667,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,6,KCMBON_local,0.75,0.5666666666666667,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,7,real,0.95,0.8833333333333333,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,7,KCMBON_local,0.9666666666666667,0.85,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,8,real,0.9,0.8,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,8,KCMBON_local,0.7833333333333333,0.5666666666666667,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,9,real,0.9,0.8833333333333333,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
193,9,KCMBON_local,0.9666666666666667,0.6333333333333333,0.029854232145957865,0.03219960675174747,0.13988481671234987,0.6323809384924874,0.8843734580525181,0.2475308730032225,0.24482927474770175
194,0,real,1.0,1.0,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,0,KCMBON_local,1.0,0.9333333333333333,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,1,real,1.0,0.95,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,1,KCMBON_local,1.0,1.0,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,2,real,1.0,0.9833333333333333,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,2,KCMBON_local,0.9333333333333333,0.8166666666666667,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,3,real,1.0,0.9833333333333333,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,3,KCMBON_local,1.0,1.0,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,4,real,0.9833333333333333,0.9,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,4,KCMBON_local,0.9333333333333333,0.65,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,5,real,1.0,0.95,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,5,KCMBON_local,0.9666666666666667,0.9833333333333333,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,6,real,1.0,1.0,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,6,KCMBON_local,1.0,0.95,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,7,real,1.0,0.9833333333333333,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,7,KCMBON_local,0.95,0.7,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,8,real,0.9666666666666667,0.8666666666666667,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,8,KCMBON_local,0.8333333333333334,0.6833333333333333,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,9,real,1.0,0.9833333333333333,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
194,9,KCMBON_local,0.95,0.8166666666666667,0.03698545076437171,0.03570409893030043,0.14609159391476473,0.026004986037047848,0.33368411968711775,0.0817364995169596,0.049546489166473605
195,0,real,0.8,0.5833333333333334,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,0,KCMBON_local,0.7666666666666667,0.5833333333333334,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,1,real,0.85,0.6833333333333333,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,1,KCMBON_local,0.75,0.5166666666666667,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,2,real,1.0,0.9666666666666667,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,2,KCMBON_local,0.9833333333333333,0.9,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,3,real,0.8,0.5666666666666667,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,3,KCMBON_local,0.6666666666666666,0.5,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,4,real,0.8,0.8166666666666667,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,4,KCMBON_local,0.7333333333333333,0.65,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,5,real,0.7666666666666667,0.55,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,5,KCMBON_local,0.7,0.5333333333333333,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,6,real,0.7666666666666667,0.5833333333333334,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,6,KCMBON_local,0.7333333333333333,0.5833333333333334,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,7,real,0.8666666666666667,0.7,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,7,KCMBON_local,0.8666666666666667,0.5,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,8,real,0.8666666666666667,0.6,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,8,KCMBON_local,0.8166666666666667,0.5166666666666667,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,9,real,0.7166666666666667,0.55,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
195,9,KCMBON_local,0.7,0.55,0.1324095378751223,0.07824346987029544,0.24488531271843586,0.7498232395590577,0.9162851824586343,0.09548186627988137,0.13355230381708208
196,0,real,0.7,0.5333333333333333,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,0,KCMBON_local,0.65,0.5166666666666667,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,1,real,0.7833333333333333,0.6333333333333333,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,1,KCMBON_local,0.75,0.48333333333333334,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,2,real,0.75,0.6166666666666667,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,2,KCMBON_local,0.7,0.6,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,3,real,0.8666666666666667,0.5833333333333334,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,3,KCMBON_local,0.85,0.55,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,4,real,0.9166666666666666,0.5833333333333334,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,4,KCMBON_local,0.8,0.55,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,5,real,0.6333333333333333,0.5666666666666667,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,5,KCMBON_local,0.6333333333333333,0.5666666666666667,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,6,real,0.85,0.5666666666666667,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,6,KCMBON_local,0.8166666666666667,0.5666666666666667,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,7,real,0.8166666666666667,0.6666666666666666,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,7,KCMBON_local,0.7,0.5666666666666667,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,8,real,0.75,0.5333333333333333,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,8,KCMBON_local,0.7166666666666667,0.5333333333333333,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,9,real,0.8333333333333334,0.6,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
196,9,KCMBON_local,0.8166666666666667,0.5166666666666667,0.12884096207705242,0.07580244297732436,0.2080004647019185,0.2416670514311919,0.28049719851971916,0.17962598541082578,0.17100985767062762
197,0,real,0.5833333333333334,0.5666666666666667,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,0,KCMBON_local,0.6,0.5666666666666667,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,1,real,0.65,0.5833333333333334,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,1,KCMBON_local,0.65,0.5833333333333334,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,2,real,0.6166666666666667,0.55,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,2,KCMBON_local,0.6333333333333333,0.55,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,3,real,0.65,0.5833333333333334,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,3,KCMBON_local,0.6166666666666667,0.5833333333333334,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,4,real,0.6166666666666667,0.5833333333333334,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,4,KCMBON_local,0.6166666666666667,0.5833333333333334,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,5,real,0.7166666666666667,0.5333333333333333,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,5,KCMBON_local,0.7166666666666667,0.5333333333333333,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,6,real,0.5666666666666667,0.5333333333333333,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,6,KCMBON_local,0.55,0.5333333333333333,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,7,real,0.5333333333333333,0.5,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,7,KCMBON_local,0.5166666666666667,0.5,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,8,real,0.6166666666666667,0.5666666666666667,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,8,KCMBON_local,0.6166666666666667,0.5666666666666667,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,9,real,0.6166666666666667,0.5333333333333333,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
197,9,KCMBON_local,0.6166666666666667,0.5333333333333333,0.19153754965916872,0.11962846899804494,0.8758034843341629,0.9564052459172843,0.19036753033849357,0.2488912351816655,0.21154422998761355
198,0,real,0.75,0.55,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,0,KCMBON_local,0.75,0.55,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,1,real,0.7,0.6333333333333333,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,1,KCMBON_local,0.7,0.6333333333333333,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,2,real,0.6,0.55,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,2,KCMBON_local,0.6,0.55,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,3,real,0.6166666666666667,0.6166666666666667,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,3,KCMBON_local,0.6333333333333333,0.6166666666666667,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,4,real,0.6666666666666666,0.55,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,4,KCMBON_local,0.6833333333333333,0.55,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,5,real,0.9,0.6833333333333333,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,5,KCMBON_local,0.9333333333333333,0.7333333333333333,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,6,real,0.7333333333333333,0.5333333333333333,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,6,KCMBON_local,0.75,0.5333333333333333,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,7,real,0.6666666666666666,0.48333333333333334,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,7,KCMBON_local,0.6666666666666666,0.48333333333333334,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,8,real,0.65,0.5833333333333334,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,8,KCMBON_local,0.65,0.5833333333333334,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,9,real,0.55,0.45,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
198,9,KCMBON_local,0.55,0.45,0.18427175824494924,0.09838730090456206,0.12651857285082396,0.8765402551149429,0.3104855942241276,0.22203573654342143,0.2161410480756269
199,0,real,0.6833333333333333,0.6,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,0,KCMBON_local,0.75,0.6,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,1,real,0.5833333333333334,0.5833333333333334,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,1,KCMBON_local,0.5833333333333334,0.5833333333333334,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,2,real,0.55,0.5333333333333333,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,2,KCMBON_local,0.55,0.5333333333333333,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,3,real,0.5333333333333333,0.48333333333333334,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,3,KCMBON_local,0.5333333333333333,0.48333333333333334,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,4,real,0.6666666666666666,0.5666666666666667,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,4,KCMBON_local,0.6666666666666666,0.5666666666666667,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,5,real,0.6166666666666667,0.5333333333333333,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,5,KCMBON_local,0.65,0.5333333333333333,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,6,real,0.7333333333333333,0.5166666666666667,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,6,KCMBON_local,0.85,0.5166666666666667,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,7,real,0.5666666666666667,0.48333333333333334,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,7,KCMBON_local,0.7,0.48333333333333334,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,8,real,0.6,0.5166666666666667,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,8,KCMBON_local,0.6333333333333333,0.5166666666666667,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,9,real,0.5166666666666667,0.5166666666666667,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979
199,9,KCMBON_local,0.5166666666666667,0.5166666666666667,0.26186413069635206,0.13644327239092324,0.16215956573871712,0.3346061514763591,0.07146377981528097,0.2155460431537373,0.06015826364347979


==> anc/results/mb_var_ff.csv <==
theta_id,seed,cond,learn,final,APBP_SHARE,KC_SPARSITY,ETA,G_MM,G_FB,PN_FRAC,TRIAL_DROP
1,0,real,0.9,0.8,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,0,KC_perm_all,0.7333333333333333,0.5666666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,0,KC_perm_within_subtype,0.95,0.8166666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,0,KCMBON_rewired,0.7166666666666667,0.5333333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,1,real,0.9333333333333333,0.75,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,1,KC_perm_all,0.8666666666666667,0.5833333333333334,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,1,KC_perm_within_subtype,0.9833333333333333,0.7833333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,1,KCMBON_rewired,0.85,0.5333333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,2,real,0.95,0.9666666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,2,KC_perm_all,0.6166666666666667,0.5666666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,2,KC_perm_within_subtype,0.9,0.8833333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,2,KCMBON_rewired,0.65,0.5666666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,3,real,0.8333333333333334,0.6666666666666666,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,3,KC_perm_all,0.6833333333333333,0.55,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,3,KC_perm_within_subtype,0.8,0.65,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,3,KCMBON_rewired,0.6666666666666666,0.55,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,4,real,0.9833333333333333,0.8833333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,4,KC_perm_all,0.95,0.8166666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,4,KC_perm_within_subtype,0.9666666666666667,0.95,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,4,KCMBON_rewired,0.9666666666666667,0.8833333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
0,0,real,0.85,0.55,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,0,KC_perm_all,0.7833333333333333,0.4666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,0,KC_perm_within_subtype,0.8666666666666667,0.6166666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,0,KCMBON_rewired,0.8,0.4666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,1,real,0.95,0.7666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,1,KC_perm_all,0.9666666666666667,0.6,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,1,KC_perm_within_subtype,1.0,0.8333333333333334,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,1,KCMBON_rewired,0.9166666666666666,0.5166666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,2,real,0.8166666666666667,0.5666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,2,KC_perm_all,0.7,0.4666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,2,KC_perm_within_subtype,0.9166666666666666,0.65,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,2,KCMBON_rewired,0.7666666666666667,0.4666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,3,real,0.9,0.7833333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,3,KC_perm_all,0.9333333333333333,0.8333333333333334,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,3,KC_perm_within_subtype,0.9333333333333333,0.8333333333333334,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,3,KCMBON_rewired,0.9833333333333333,0.8666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,4,real,0.7666666666666667,0.6333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,4,KC_perm_all,0.7333333333333333,0.6333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,4,KC_perm_within_subtype,0.75,0.6333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,4,KCMBON_rewired,0.7333333333333333,0.6333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
2,0,real,1.0,0.9833333333333333,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,0,KC_perm_all,0.9166666666666666,0.8833333333333333,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,0,KC_perm_within_subtype,1.0,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,0,KCMBON_rewired,0.9166666666666666,0.9,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,1,real,0.9166666666666666,0.7833333333333333,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,1,KC_perm_all,0.85,0.65,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,1,KC_perm_within_subtype,0.9,0.7666666666666667,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,1,KCMBON_rewired,0.8,0.6,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,2,real,1.0,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,2,KC_perm_all,0.9666666666666667,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,2,KC_perm_within_subtype,1.0,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,2,KCMBON_rewired,0.9833333333333333,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,3,real,0.9833333333333333,0.9166666666666666,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,3,KC_perm_all,0.9,0.7166666666666667,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,3,KC_perm_within_subtype,0.9666666666666667,0.9,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,3,KCMBON_rewired,0.8666666666666667,0.65,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,4,real,1.0,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,4,KC_perm_all,1.0,0.9666666666666667,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,4,KC_perm_within_subtype,1.0,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,4,KCMBON_rewired,1.0,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
3,0,real,0.6166666666666667,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,0,KC_perm_all,0.7166666666666667,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,0,KC_perm_within_subtype,0.6166666666666667,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,0,KCMBON_rewired,0.7333333333333333,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,1,real,0.6833333333333333,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,1,KC_perm_all,0.7833333333333333,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,1,KC_perm_within_subtype,0.65,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,1,KCMBON_rewired,0.7666666666666667,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,2,real,0.6833333333333333,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,2,KC_perm_all,0.7833333333333333,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,2,KC_perm_within_subtype,0.6666666666666666,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,2,KCMBON_rewired,0.7666666666666667,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,3,real,0.5833333333333334,0.5,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,3,KC_perm_all,0.6333333333333333,0.5166666666666667,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,3,KC_perm_within_subtype,0.5666666666666667,0.5,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,3,KCMBON_rewired,0.65,0.5166666666666667,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,4,real,0.6166666666666667,0.5,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,4,KC_perm_all,0.7333333333333333,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,4,KC_perm_within_subtype,0.6,0.5,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,4,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
4,0,real,0.8,0.7,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,0,KC_perm_all,0.6,0.48333333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,0,KC_perm_within_subtype,0.8666666666666667,0.8166666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,0,KCMBON_rewired,0.6,0.48333333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,1,real,0.9333333333333333,0.8666666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,1,KC_perm_all,0.9,0.7666666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,1,KC_perm_within_subtype,0.9666666666666667,0.9166666666666666,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,1,KCMBON_rewired,0.8833333333333333,0.6333333333333333,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,2,real,0.9,0.6,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,2,KC_perm_all,0.75,0.5833333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,2,KC_perm_within_subtype,0.8666666666666667,0.6166666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,2,KCMBON_rewired,0.75,0.5833333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,3,real,0.7666666666666667,0.6166666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,3,KC_perm_all,0.7,0.5166666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,3,KC_perm_within_subtype,0.7333333333333333,0.6833333333333333,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,3,KCMBON_rewired,0.6333333333333333,0.48333333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,4,real,0.9333333333333333,0.7666666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,4,KC_perm_all,0.75,0.5,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,4,KC_perm_within_subtype,0.9166666666666666,0.6666666666666666,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,4,KCMBON_rewired,0.7333333333333333,0.5166666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
5,0,real,0.65,0.55,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,0,KC_perm_all,0.6166666666666667,0.55,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,0,KC_perm_within_subtype,0.65,0.55,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,0,KCMBON_rewired,0.6166666666666667,0.55,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,1,real,0.75,0.6166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,1,KC_perm_all,0.6666666666666666,0.6166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,1,KC_perm_within_subtype,0.7,0.6166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,1,KCMBON_rewired,0.65,0.6166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,2,real,0.75,0.5166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,2,KC_perm_all,0.65,0.5166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,2,KC_perm_within_subtype,0.7166666666666667,0.5166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,2,KCMBON_rewired,0.6833333333333333,0.5166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,3,real,0.7333333333333333,0.5666666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,3,KC_perm_all,0.65,0.5333333333333333,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,3,KC_perm_within_subtype,0.6833333333333333,0.5333333333333333,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,3,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,4,real,0.6,0.45,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,4,KC_perm_all,0.5166666666666667,0.45,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,4,KC_perm_within_subtype,0.5666666666666667,0.45,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,4,KCMBON_rewired,0.5333333333333333,0.45,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
6,0,real,0.6666666666666666,0.5,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,0,KC_perm_all,0.6333333333333333,0.5,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,0,KC_perm_within_subtype,0.6333333333333333,0.5,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,0,KCMBON_rewired,0.6166666666666667,0.5,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,1,real,0.7666666666666667,0.45,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,1,KC_perm_all,0.6666666666666666,0.4666666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,1,KC_perm_within_subtype,0.7166666666666667,0.4666666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,1,KCMBON_rewired,0.6833333333333333,0.4666666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,2,real,0.7833333333333333,0.6333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,2,KC_perm_all,0.7666666666666667,0.6333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,2,KC_perm_within_subtype,0.7833333333333333,0.6333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,2,KCMBON_rewired,0.7833333333333333,0.6333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,3,real,0.7833333333333333,0.4166666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,3,KC_perm_all,0.7,0.4166666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,3,KC_perm_within_subtype,0.7833333333333333,0.4166666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,3,KCMBON_rewired,0.7166666666666667,0.4166666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,4,real,0.8166666666666667,0.5333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,4,KC_perm_all,0.7666666666666667,0.5333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,4,KC_perm_within_subtype,0.7666666666666667,0.5333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,4,KCMBON_rewired,0.7333333333333333,0.5333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
7,0,real,0.9,0.85,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,0,KC_perm_all,0.7333333333333333,0.55,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,0,KC_perm_within_subtype,0.85,0.7,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,0,KCMBON_rewired,0.7333333333333333,0.55,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,1,real,0.9833333333333333,0.8,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,1,KC_perm_all,0.8166666666666667,0.55,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,1,KC_perm_within_subtype,0.9833333333333333,0.6666666666666666,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,1,KCMBON_rewired,0.8,0.55,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,2,real,0.9833333333333333,0.9166666666666666,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,2,KC_perm_all,0.7666666666666667,0.43333333333333335,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,2,KC_perm_within_subtype,1.0,0.9,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,2,KCMBON_rewired,0.7833333333333333,0.43333333333333335,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,3,real,0.9666666666666667,0.9,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,3,KC_perm_all,0.8166666666666667,0.48333333333333334,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,3,KC_perm_within_subtype,0.9833333333333333,0.8833333333333333,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,3,KCMBON_rewired,0.8166666666666667,0.48333333333333334,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,4,real,0.9333333333333333,0.9333333333333333,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,4,KC_perm_all,0.9,0.45,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,4,KC_perm_within_subtype,0.9833333333333333,0.9166666666666666,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,4,KCMBON_rewired,0.8833333333333333,0.45,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
8,0,real,0.7833333333333333,0.5166666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,0,KC_perm_all,0.6666666666666666,0.5166666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,0,KC_perm_within_subtype,0.8666666666666667,0.5333333333333333,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,0,KCMBON_rewired,0.6333333333333333,0.5166666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,1,real,0.6666666666666666,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,1,KC_perm_all,0.5833333333333334,0.48333333333333334,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,1,KC_perm_within_subtype,0.6166666666666667,0.5166666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,1,KCMBON_rewired,0.5833333333333334,0.4666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,2,real,0.6666666666666666,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,2,KC_perm_all,0.6666666666666666,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,2,KC_perm_within_subtype,0.6666666666666666,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,2,KCMBON_rewired,0.6666666666666666,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,3,real,0.5833333333333334,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,3,KC_perm_all,0.5833333333333334,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,3,KC_perm_within_subtype,0.5833333333333334,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,3,KCMBON_rewired,0.5833333333333334,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,4,real,0.7,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,4,KC_perm_all,0.7,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,4,KC_perm_within_subtype,0.7,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,4,KCMBON_rewired,0.7,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
9,0,real,0.7333333333333333,0.6666666666666666,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,0,KC_perm_all,0.6833333333333333,0.5166666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,0,KC_perm_within_subtype,0.7833333333333333,0.7333333333333333,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,0,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,1,real,0.65,0.6,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,1,KC_perm_all,0.5833333333333334,0.55,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,1,KC_perm_within_subtype,0.7,0.6,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,1,KCMBON_rewired,0.6,0.5,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,2,real,0.8833333333333333,0.6333333333333333,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,2,KC_perm_all,0.8333333333333334,0.55,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,2,KC_perm_within_subtype,0.8833333333333333,0.5833333333333334,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,2,KCMBON_rewired,0.8333333333333334,0.55,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,3,real,1.0,0.9333333333333333,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,3,KC_perm_all,1.0,0.95,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,3,KC_perm_within_subtype,1.0,0.95,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,3,KCMBON_rewired,1.0,0.9833333333333333,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,4,real,0.8666666666666667,0.5833333333333334,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,4,KC_perm_all,0.7833333333333333,0.5666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,4,KC_perm_within_subtype,0.8666666666666667,0.5833333333333334,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,4,KCMBON_rewired,0.8833333333333333,0.5666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
11,0,real,0.7166666666666667,0.5833333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,0,KC_perm_all,0.7166666666666667,0.5833333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,0,KC_perm_within_subtype,0.7166666666666667,0.5833333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,0,KCMBON_rewired,0.7166666666666667,0.5833333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,1,real,0.7333333333333333,0.5333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,1,KC_perm_all,0.8166666666666667,0.5333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,1,KC_perm_within_subtype,0.7666666666666667,0.5333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,1,KCMBON_rewired,0.7666666666666667,0.5333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,2,real,0.65,0.5166666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,2,KC_perm_all,0.65,0.5166666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,2,KC_perm_within_subtype,0.65,0.5166666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,2,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,3,real,0.6833333333333333,0.4,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,3,KC_perm_all,0.8666666666666667,0.5,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,3,KC_perm_within_subtype,0.75,0.4,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,3,KCMBON_rewired,0.7833333333333333,0.4166666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,4,real,0.6,0.4666666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,4,KC_perm_all,0.6333333333333333,0.4666666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,4,KC_perm_within_subtype,0.6333333333333333,0.4666666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,4,KCMBON_rewired,0.6833333333333333,0.48333333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
10,0,real,0.55,0.43333333333333335,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,0,KC_perm_all,0.5166666666666667,0.43333333333333335,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,0,KC_perm_within_subtype,0.55,0.43333333333333335,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,0,KCMBON_rewired,0.5833333333333334,0.43333333333333335,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,1,real,0.55,0.5333333333333333,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,1,KC_perm_all,0.5833333333333334,0.5333333333333333,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,1,KC_perm_within_subtype,0.55,0.5333333333333333,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,1,KCMBON_rewired,0.5666666666666667,0.5333333333333333,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,2,real,0.7,0.48333333333333334,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,2,KC_perm_all,0.7666666666666667,0.48333333333333334,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,2,KC_perm_within_subtype,0.7333333333333333,0.48333333333333334,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,2,KCMBON_rewired,0.75,0.48333333333333334,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,3,real,0.6666666666666666,0.4666666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,3,KC_perm_all,0.8,0.45,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,3,KC_perm_within_subtype,0.6666666666666666,0.45,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,3,KCMBON_rewired,0.7,0.45,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,4,real,0.6333333333333333,0.5666666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,4,KC_perm_all,0.6333333333333333,0.5666666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,4,KC_perm_within_subtype,0.6333333333333333,0.5666666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,4,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
12,0,real,0.7666666666666667,0.6,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,0,KC_perm_all,0.8166666666666667,0.6166666666666667,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,0,KC_perm_within_subtype,0.7666666666666667,0.6,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,0,KCMBON_rewired,0.8333333333333334,0.6,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,1,real,0.8833333333333333,0.5,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,1,KC_perm_all,0.9833333333333333,0.8666666666666667,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,1,KC_perm_within_subtype,0.95,0.5,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,1,KCMBON_rewired,1.0,0.65,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,2,real,0.85,0.6333333333333333,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,2,KC_perm_all,0.9666666666666667,0.85,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,2,KC_perm_within_subtype,0.8333333333333334,0.6,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,2,KCMBON_rewired,0.9833333333333333,0.8833333333333333,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,3,real,0.65,0.5333333333333333,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,3,KC_perm_all,0.7,0.6833333333333333,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,3,KC_perm_within_subtype,0.6166666666666667,0.5,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,3,KCMBON_rewired,0.75,0.65,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,4,real,0.9666666666666667,0.7666666666666667,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,4,KC_perm_all,0.9333333333333333,0.8666666666666667,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,4,KC_perm_within_subtype,0.9666666666666667,0.85,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,4,KCMBON_rewired,0.9,0.9,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
13,0,real,0.65,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,0,KC_perm_all,0.7166666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,0,KC_perm_within_subtype,0.6666666666666666,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,0,KCMBON_rewired,0.7333333333333333,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,1,real,0.5666666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,1,KC_perm_all,0.5666666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,1,KC_perm_within_subtype,0.5666666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,1,KCMBON_rewired,0.5666666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,2,real,0.5833333333333334,0.4666666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,2,KC_perm_all,0.6,0.4666666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,2,KC_perm_within_subtype,0.5833333333333334,0.4666666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,2,KCMBON_rewired,0.5833333333333334,0.4666666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,3,real,0.55,0.36666666666666664,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,3,KC_perm_all,0.9,0.95,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,3,KC_perm_within_subtype,0.5666666666666667,0.36666666666666664,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,3,KCMBON_rewired,0.85,0.8166666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,4,real,0.6666666666666666,0.43333333333333335,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,4,KC_perm_all,0.85,0.48333333333333334,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,4,KC_perm_within_subtype,0.65,0.43333333333333335,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,4,KCMBON_rewired,0.7833333333333333,0.45,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
14,0,real,0.6,0.38333333333333336,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,0,KC_perm_all,0.7833333333333333,0.4166666666666667,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,0,KC_perm_within_subtype,0.65,0.36666666666666664,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,0,KCMBON_rewired,0.7666666666666667,0.43333333333333335,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,1,real,0.48333333333333334,0.45,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,1,KC_perm_all,0.6666666666666666,0.45,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,1,KC_perm_within_subtype,0.4666666666666667,0.45,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,1,KCMBON_rewired,0.5666666666666667,0.45,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,2,real,0.6333333333333333,0.6,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,2,KC_perm_all,0.65,0.6,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,2,KC_perm_within_subtype,0.6333333333333333,0.6,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,2,KCMBON_rewired,0.65,0.6,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,3,real,0.65,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,3,KC_perm_all,0.6833333333333333,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,3,KC_perm_within_subtype,0.65,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,3,KCMBON_rewired,0.6666666666666666,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,4,real,0.55,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,4,KC_perm_all,0.55,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,4,KC_perm_within_subtype,0.55,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,4,KCMBON_rewired,0.55,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
15,0,real,0.9833333333333333,0.8666666666666667,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,0,KC_perm_all,1.0,0.9666666666666667,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,0,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,0,KCMBON_rewired,1.0,0.95,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,1,real,0.85,0.6,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,1,KC_perm_all,1.0,0.8333333333333334,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,1,KC_perm_within_subtype,0.8833333333333333,0.6333333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,1,KCMBON_rewired,0.9666666666666667,0.7833333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,2,real,0.8333333333333334,0.5833333333333334,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,2,KC_perm_all,0.8833333333333333,0.75,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,2,KC_perm_within_subtype,0.8333333333333334,0.6666666666666666,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,2,KCMBON_rewired,0.9166666666666666,0.7833333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,3,real,0.8166666666666667,0.6333333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,3,KC_perm_all,0.8,0.7166666666666667,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,3,KC_perm_within_subtype,0.75,0.6,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,3,KCMBON_rewired,0.8666666666666667,0.6666666666666666,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,4,real,0.7166666666666667,0.65,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,4,KC_perm_all,0.7333333333333333,0.6666666666666666,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,4,KC_perm_within_subtype,0.7,0.65,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,4,KCMBON_rewired,0.7166666666666667,0.65,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
16,0,real,0.6833333333333333,0.6833333333333333,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,0,KC_perm_all,0.6833333333333333,0.6833333333333333,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,0,KC_perm_within_subtype,0.6833333333333333,0.6833333333333333,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,0,KCMBON_rewired,0.6833333333333333,0.6833333333333333,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,1,real,0.6666666666666666,0.6166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,1,KC_perm_all,0.6166666666666667,0.6166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,1,KC_perm_within_subtype,0.7166666666666667,0.6166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,1,KCMBON_rewired,0.6166666666666667,0.6166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,2,real,0.6333333333333333,0.6,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,2,KC_perm_all,0.6166666666666667,0.6,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,2,KC_perm_within_subtype,0.6333333333333333,0.6,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,2,KCMBON_rewired,0.6166666666666667,0.6,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,3,real,0.85,0.5166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,3,KC_perm_all,0.8,0.5,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,3,KC_perm_within_subtype,0.85,0.5,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,3,KCMBON_rewired,0.75,0.5,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,4,real,0.7166666666666667,0.5333333333333333,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,4,KC_perm_all,0.65,0.48333333333333334,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,4,KC_perm_within_subtype,0.6666666666666666,0.5,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,4,KCMBON_rewired,0.65,0.48333333333333334,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
17,0,real,0.5833333333333334,0.4666666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,0,KC_perm_all,0.55,0.4666666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,0,KC_perm_within_subtype,0.55,0.4666666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,0,KCMBON_rewired,0.5333333333333333,0.4666666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,1,real,0.6666666666666666,0.5333333333333333,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,1,KC_perm_all,0.65,0.5333333333333333,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,1,KC_perm_within_subtype,0.6333333333333333,0.5333333333333333,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,1,KCMBON_rewired,0.6333333333333333,0.5333333333333333,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,2,real,0.6166666666666667,0.55,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,2,KC_perm_all,0.5666666666666667,0.55,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,2,KC_perm_within_subtype,0.5833333333333334,0.55,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,2,KCMBON_rewired,0.5833333333333334,0.55,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,3,real,0.75,0.4,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,3,KC_perm_all,0.7166666666666667,0.4,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,3,KC_perm_within_subtype,0.7333333333333333,0.4,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,3,KCMBON_rewired,0.7333333333333333,0.4,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,4,real,0.5833333333333334,0.5166666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,4,KC_perm_all,0.5833333333333334,0.5166666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,4,KC_perm_within_subtype,0.5833333333333334,0.5166666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,4,KCMBON_rewired,0.5833333333333334,0.5166666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
18,0,real,0.9,0.6166666666666667,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,0,KC_perm_all,0.9333333333333333,0.6666666666666666,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,0,KC_perm_within_subtype,0.9166666666666666,0.6,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,0,KCMBON_rewired,0.9166666666666666,0.7,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,1,real,0.9666666666666667,0.75,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,1,KC_perm_all,0.9666666666666667,0.8833333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,1,KC_perm_within_subtype,0.9666666666666667,0.65,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,1,KCMBON_rewired,0.9666666666666667,0.7,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,2,real,0.9666666666666667,0.95,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,2,KC_perm_all,1.0,1.0,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,2,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,2,KCMBON_rewired,1.0,0.9833333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,3,real,0.8666666666666667,0.65,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,3,KC_perm_all,0.8833333333333333,0.5666666666666667,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,3,KC_perm_within_subtype,0.85,0.55,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,3,KCMBON_rewired,0.9166666666666666,0.5833333333333334,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,4,real,0.7333333333333333,0.65,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,4,KC_perm_all,0.75,0.6166666666666667,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,4,KC_perm_within_subtype,0.6666666666666666,0.5833333333333334,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,4,KCMBON_rewired,0.7333333333333333,0.6166666666666667,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
19,0,real,0.8,0.5833333333333334,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,0,KC_perm_all,0.8166666666666667,0.5833333333333334,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,0,KC_perm_within_subtype,0.8,0.5833333333333334,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,0,KCMBON_rewired,0.8166666666666667,0.5833333333333334,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,1,real,0.7666666666666667,0.4166666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,1,KC_perm_all,0.7833333333333333,0.4,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,1,KC_perm_within_subtype,0.7666666666666667,0.4,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,1,KCMBON_rewired,0.7833333333333333,0.4,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,2,real,0.6,0.5,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,2,KC_perm_all,0.6,0.5,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,2,KC_perm_within_subtype,0.6,0.5,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,2,KCMBON_rewired,0.6166666666666667,0.5,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,3,real,0.7,0.5666666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,3,KC_perm_all,0.6833333333333333,0.5666666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,3,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,3,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,4,real,0.8,0.4166666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,4,KC_perm_all,0.7833333333333333,0.4166666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,4,KC_perm_within_subtype,0.8,0.4166666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,4,KCMBON_rewired,0.8,0.4166666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
20,0,real,0.7166666666666667,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,0,KC_perm_all,0.6833333333333333,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,0,KC_perm_within_subtype,0.7333333333333333,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,0,KCMBON_rewired,0.7166666666666667,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,1,real,0.8,0.48333333333333334,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,1,KC_perm_all,0.7,0.4666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,1,KC_perm_within_subtype,0.7333333333333333,0.4666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,1,KCMBON_rewired,0.6833333333333333,0.4666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,2,real,0.6833333333333333,0.6166666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,2,KC_perm_all,0.6666666666666666,0.6166666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,2,KC_perm_within_subtype,0.6666666666666666,0.6166666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,2,KCMBON_rewired,0.6666666666666666,0.6166666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,3,real,0.7333333333333333,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,3,KC_perm_all,0.7333333333333333,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,3,KC_perm_within_subtype,0.7333333333333333,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,3,KCMBON_rewired,0.75,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,4,real,0.6333333333333333,0.6,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,4,KC_perm_all,0.6166666666666667,0.6,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,4,KC_perm_within_subtype,0.65,0.6,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,4,KCMBON_rewired,0.6333333333333333,0.6,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
21,0,real,0.5833333333333334,0.5333333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,0,KC_perm_all,0.6166666666666667,0.5333333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,0,KC_perm_within_subtype,0.6166666666666667,0.5333333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,0,KCMBON_rewired,0.6166666666666667,0.55,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,1,real,0.85,0.7666666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,1,KC_perm_all,0.9333333333333333,0.9,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,1,KC_perm_within_subtype,0.8833333333333333,0.7833333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,1,KCMBON_rewired,0.8666666666666667,0.8166666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,2,real,0.6,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,2,KC_perm_all,0.6,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,2,KC_perm_within_subtype,0.6166666666666667,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,2,KCMBON_rewired,0.6166666666666667,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,3,real,0.8666666666666667,0.6,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,3,KC_perm_all,0.9166666666666666,0.5666666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,3,KC_perm_within_subtype,0.8833333333333333,0.6,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,3,KCMBON_rewired,0.9166666666666666,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,4,real,0.6666666666666666,0.5666666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,4,KC_perm_all,0.6166666666666667,0.55,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,4,KC_perm_within_subtype,0.6,0.55,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,4,KCMBON_rewired,0.6166666666666667,0.55,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
22,0,real,0.8833333333333333,0.65,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,0,KC_perm_all,0.9,0.6,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,0,KC_perm_within_subtype,0.8666666666666667,0.55,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,0,KCMBON_rewired,0.9,0.6166666666666667,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,1,real,0.9166666666666666,0.65,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,1,KC_perm_all,0.9666666666666667,0.7833333333333333,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,1,KC_perm_within_subtype,0.9333333333333333,0.6,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,1,KCMBON_rewired,0.9166666666666666,0.5833333333333334,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,2,real,0.9333333333333333,0.8166666666666667,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,2,KC_perm_all,0.9833333333333333,0.95,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,2,KC_perm_within_subtype,0.95,0.8666666666666667,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,2,KCMBON_rewired,0.9833333333333333,0.9166666666666666,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,3,real,0.85,0.6166666666666667,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,3,KC_perm_all,0.8666666666666667,0.6,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,3,KC_perm_within_subtype,0.8333333333333334,0.5666666666666667,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,3,KCMBON_rewired,0.9,0.5833333333333334,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,4,real,0.7666666666666667,0.6666666666666666,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,4,KC_perm_all,0.7,0.6,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,4,KC_perm_within_subtype,0.6666666666666666,0.5833333333333334,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,4,KCMBON_rewired,0.75,0.6166666666666667,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
23,0,real,1.0,0.9333333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,0,KC_perm_all,1.0,0.9833333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,0,KC_perm_within_subtype,1.0,0.95,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,0,KCMBON_rewired,0.9833333333333333,0.95,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,1,real,0.9333333333333333,0.7333333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,1,KC_perm_all,1.0,0.95,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,1,KC_perm_within_subtype,0.9333333333333333,0.7166666666666667,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,1,KCMBON_rewired,0.9833333333333333,0.9333333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,2,real,0.8,0.8,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,2,KC_perm_all,0.9166666666666666,0.9333333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,2,KC_perm_within_subtype,0.8666666666666667,0.8833333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,2,KCMBON_rewired,0.9333333333333333,0.95,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,3,real,0.9333333333333333,0.85,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,3,KC_perm_all,0.9833333333333333,0.95,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,3,KC_perm_within_subtype,0.8666666666666667,0.7166666666666667,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,3,KCMBON_rewired,0.9833333333333333,0.8833333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,4,real,0.9666666666666667,0.6666666666666666,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,4,KC_perm_all,1.0,0.9,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,4,KC_perm_within_subtype,0.95,0.5833333333333334,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,4,KCMBON_rewired,1.0,0.8,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
24,0,real,0.8333333333333334,0.5,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,0,KC_perm_all,0.9,0.5166666666666667,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,0,KC_perm_within_subtype,0.85,0.48333333333333334,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,0,KCMBON_rewired,0.8833333333333333,0.5,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,1,real,0.85,0.6166666666666667,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,1,KC_perm_all,0.9,0.6,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,1,KC_perm_within_subtype,0.8,0.4666666666666667,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,1,KCMBON_rewired,0.8666666666666667,0.5666666666666667,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,2,real,0.8333333333333334,0.5166666666666667,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,2,KC_perm_all,0.95,0.7,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,2,KC_perm_within_subtype,0.8166666666666667,0.48333333333333334,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,2,KCMBON_rewired,0.9666666666666667,0.8,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,3,real,0.7833333333333333,0.6,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,3,KC_perm_all,0.8,0.6,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,3,KC_perm_within_subtype,0.7833333333333333,0.6,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,3,KCMBON_rewired,0.8,0.6,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,4,real,0.7,0.5333333333333333,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,4,KC_perm_all,0.8333333333333334,0.55,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,4,KC_perm_within_subtype,0.75,0.5333333333333333,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,4,KCMBON_rewired,0.85,0.55,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
25,0,real,0.9333333333333333,0.7333333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,0,KC_perm_all,0.95,0.7833333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,0,KC_perm_within_subtype,0.9333333333333333,0.6333333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,0,KCMBON_rewired,0.9333333333333333,0.65,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,1,real,0.9333333333333333,0.6666666666666666,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,1,KC_perm_all,0.9333333333333333,0.6833333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,1,KC_perm_within_subtype,0.9,0.6166666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,1,KCMBON_rewired,0.9166666666666666,0.6333333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,2,real,0.8166666666666667,0.6,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,2,KC_perm_all,0.85,0.6166666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,2,KC_perm_within_subtype,0.8333333333333334,0.5833333333333334,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,2,KCMBON_rewired,0.8333333333333334,0.6,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,3,real,0.9333333333333333,0.7166666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,3,KC_perm_all,0.9666666666666667,0.9,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,3,KC_perm_within_subtype,0.9166666666666666,0.7666666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,3,KCMBON_rewired,0.95,0.8,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,4,real,0.8833333333333333,0.7666666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,4,KC_perm_all,0.9166666666666666,0.7666666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,4,KC_perm_within_subtype,0.8166666666666667,0.6833333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,4,KCMBON_rewired,0.9333333333333333,0.85,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
26,0,real,0.8166666666666667,0.6,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,0,KC_perm_all,0.85,0.5666666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,0,KC_perm_within_subtype,0.8333333333333334,0.5666666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,0,KCMBON_rewired,0.8833333333333333,0.55,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,1,real,0.9333333333333333,0.7833333333333333,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,1,KC_perm_all,0.9166666666666666,0.8166666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,1,KC_perm_within_subtype,0.9333333333333333,0.7166666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,1,KCMBON_rewired,0.9166666666666666,0.8166666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,2,real,0.8666666666666667,0.7333333333333333,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,2,KC_perm_all,0.9,0.7666666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,2,KC_perm_within_subtype,0.9333333333333333,0.6666666666666666,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,2,KCMBON_rewired,0.95,0.9,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,3,real,0.9166666666666666,0.9166666666666666,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,3,KC_perm_all,0.95,0.95,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,3,KC_perm_within_subtype,0.9666666666666667,0.95,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,3,KCMBON_rewired,0.9333333333333333,0.95,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,4,real,0.8166666666666667,0.6,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,4,KC_perm_all,0.8666666666666667,0.6166666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,4,KC_perm_within_subtype,0.7833333333333333,0.5833333333333334,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,4,KCMBON_rewired,0.8333333333333334,0.6,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
27,0,real,0.6666666666666666,0.6333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,0,KC_perm_all,0.6166666666666667,0.5,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,0,KC_perm_within_subtype,0.65,0.5166666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,0,KCMBON_rewired,0.6333333333333333,0.5,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,1,real,0.8,0.6833333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,1,KC_perm_all,0.8,0.7666666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,1,KC_perm_within_subtype,0.7833333333333333,0.6833333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,1,KCMBON_rewired,0.7166666666666667,0.7166666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,2,real,1.0,0.6333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,2,KC_perm_all,0.9833333333333333,0.6666666666666666,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,2,KC_perm_within_subtype,1.0,0.6666666666666666,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,2,KCMBON_rewired,1.0,0.6333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,3,real,0.85,0.5833333333333334,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,3,KC_perm_all,0.7833333333333333,0.5333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,3,KC_perm_within_subtype,0.8166666666666667,0.55,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,3,KCMBON_rewired,0.75,0.5333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,4,real,0.7166666666666667,0.5833333333333334,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,4,KC_perm_all,0.6833333333333333,0.55,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,4,KC_perm_within_subtype,0.7166666666666667,0.5166666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,4,KCMBON_rewired,0.6666666666666666,0.5333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
28,0,real,0.6833333333333333,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,0,KC_perm_all,0.5833333333333334,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,0,KC_perm_within_subtype,0.6833333333333333,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,0,KCMBON_rewired,0.6,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,1,real,0.7833333333333333,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,1,KC_perm_all,0.7,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,1,KC_perm_within_subtype,0.7666666666666667,0.5666666666666667,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,1,KCMBON_rewired,0.65,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,2,real,0.8,0.55,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,2,KC_perm_all,0.6833333333333333,0.5,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,2,KC_perm_within_subtype,0.75,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,2,KCMBON_rewired,0.7166666666666667,0.5,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,3,real,0.6,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,3,KC_perm_all,0.5833333333333334,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,3,KC_perm_within_subtype,0.5833333333333334,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,3,KCMBON_rewired,0.5833333333333334,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,4,real,0.9166666666666666,0.6,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,4,KC_perm_all,0.8166666666666667,0.48333333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,4,KC_perm_within_subtype,0.9166666666666666,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,4,KCMBON_rewired,0.8333333333333334,0.4666666666666667,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
29,0,real,0.9833333333333333,0.9833333333333333,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,0,KC_perm_all,0.7333333333333333,0.4666666666666667,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,0,KC_perm_within_subtype,1.0,0.9666666666666667,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,0,KCMBON_rewired,0.7333333333333333,0.4666666666666667,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,1,real,0.95,0.8333333333333334,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,1,KC_perm_all,0.6833333333333333,0.5,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,1,KC_perm_within_subtype,0.9333333333333333,0.7,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,1,KCMBON_rewired,0.7166666666666667,0.5,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,2,real,1.0,0.8833333333333333,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,2,KC_perm_all,0.75,0.48333333333333334,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,2,KC_perm_within_subtype,1.0,0.8666666666666667,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,2,KCMBON_rewired,0.75,0.48333333333333334,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,3,real,0.9333333333333333,0.5833333333333334,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,3,KC_perm_all,0.7,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,3,KC_perm_within_subtype,0.9166666666666666,0.5666666666666667,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,3,KCMBON_rewired,0.6833333333333333,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,4,real,0.8833333333333333,0.6166666666666667,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,4,KC_perm_all,0.75,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,4,KC_perm_within_subtype,0.8666666666666667,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,4,KCMBON_rewired,0.75,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
30,0,real,0.9,0.6333333333333333,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,0,KC_perm_all,0.8,0.48333333333333334,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,0,KC_perm_within_subtype,0.9166666666666666,0.6166666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,0,KCMBON_rewired,0.8166666666666667,0.55,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,1,real,0.9,0.6833333333333333,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,1,KC_perm_all,0.8166666666666667,0.6666666666666666,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,1,KC_perm_within_subtype,0.8666666666666667,0.6666666666666666,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,1,KCMBON_rewired,0.8,0.6666666666666666,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,2,real,0.7666666666666667,0.5666666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,2,KC_perm_all,0.75,0.5666666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,2,KC_perm_within_subtype,0.7833333333333333,0.5833333333333334,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,2,KCMBON_rewired,0.7333333333333333,0.5666666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,3,real,0.7666666666666667,0.5833333333333334,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,3,KC_perm_all,0.7666666666666667,0.5333333333333333,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,3,KC_perm_within_subtype,0.8333333333333334,0.5833333333333334,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,3,KCMBON_rewired,0.7666666666666667,0.5333333333333333,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,4,real,0.7166666666666667,0.5833333333333334,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,4,KC_perm_all,0.65,0.5166666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,4,KC_perm_within_subtype,0.6666666666666666,0.5,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,4,KCMBON_rewired,0.6333333333333333,0.5,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
31,0,real,1.0,1.0,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,0,KC_perm_all,0.9333333333333333,0.7,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,0,KC_perm_within_subtype,1.0,1.0,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,0,KCMBON_rewired,0.9666666666666667,0.7333333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,1,real,0.9833333333333333,0.9666666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,1,KC_perm_all,0.9,0.7,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,1,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,1,KCMBON_rewired,0.9166666666666666,0.7166666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,2,real,1.0,0.9666666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,2,KC_perm_all,0.9166666666666666,0.5833333333333334,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,2,KC_perm_within_subtype,1.0,1.0,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,2,KCMBON_rewired,0.9833333333333333,0.6333333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,3,real,1.0,1.0,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,3,KC_perm_all,0.9666666666666667,0.8,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,3,KC_perm_within_subtype,1.0,0.9833333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,3,KCMBON_rewired,0.9166666666666666,0.7333333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,4,real,0.9833333333333333,0.9,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,4,KC_perm_all,0.9833333333333333,0.95,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,4,KC_perm_within_subtype,0.9666666666666667,0.8833333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,4,KCMBON_rewired,1.0,0.9833333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
32,0,real,0.9166666666666666,0.85,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,0,KC_perm_all,0.8,0.5833333333333334,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,0,KC_perm_within_subtype,0.95,0.9,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,0,KCMBON_rewired,0.7666666666666667,0.5666666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,1,real,0.9666666666666667,0.9,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,1,KC_perm_all,0.95,0.7,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,1,KC_perm_within_subtype,0.9833333333333333,0.95,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,1,KCMBON_rewired,0.8666666666666667,0.6833333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,2,real,1.0,1.0,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,2,KC_perm_all,0.9833333333333333,0.8666666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,2,KC_perm_within_subtype,0.9833333333333333,0.9833333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,2,KCMBON_rewired,1.0,0.9333333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,3,real,1.0,1.0,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,3,KC_perm_all,0.9833333333333333,0.85,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,3,KC_perm_within_subtype,1.0,1.0,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,3,KCMBON_rewired,0.9666666666666667,0.7666666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,4,real,0.9833333333333333,0.9833333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,4,KC_perm_all,1.0,0.9,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,4,KC_perm_within_subtype,1.0,1.0,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,4,KCMBON_rewired,1.0,0.9666666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
33,0,real,0.7833333333333333,0.6,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,0,KC_perm_all,0.7833333333333333,0.6333333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,0,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,0,KCMBON_rewired,0.8166666666666667,0.6166666666666667,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,1,real,0.7333333333333333,0.6166666666666667,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,1,KC_perm_all,0.95,0.8333333333333334,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,1,KC_perm_within_subtype,0.7,0.5166666666666667,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,1,KCMBON_rewired,0.8833333333333333,0.7166666666666667,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,2,real,0.8333333333333334,0.6,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,2,KC_perm_all,0.9166666666666666,0.75,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,2,KC_perm_within_subtype,0.7166666666666667,0.5333333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,2,KCMBON_rewired,0.9166666666666666,0.65,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,3,real,0.8333333333333334,0.5666666666666667,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,3,KC_perm_all,0.9333333333333333,0.7333333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,3,KC_perm_within_subtype,0.7666666666666667,0.5333333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,3,KCMBON_rewired,0.9333333333333333,0.6333333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,4,real,0.8833333333333333,0.6166666666666667,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,4,KC_perm_all,0.9666666666666667,0.9333333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,4,KC_perm_within_subtype,0.8333333333333334,0.55,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,4,KCMBON_rewired,0.9666666666666667,0.95,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
34,0,real,0.55,0.5,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,0,KC_perm_all,0.6333333333333333,0.48333333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,0,KC_perm_within_subtype,0.65,0.48333333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,0,KCMBON_rewired,0.6666666666666666,0.48333333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,1,real,0.6666666666666666,0.5833333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,1,KC_perm_all,0.75,0.5833333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,1,KC_perm_within_subtype,0.7,0.5833333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,1,KCMBON_rewired,0.7333333333333333,0.5833333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,2,real,0.7833333333333333,0.48333333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,2,KC_perm_all,0.8,0.5,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,2,KC_perm_within_subtype,0.8,0.5166666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,2,KCMBON_rewired,0.8166666666666667,0.5,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,3,real,0.6,0.5666666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,3,KC_perm_all,0.5833333333333334,0.55,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,3,KC_perm_within_subtype,0.5833333333333334,0.55,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,3,KCMBON_rewired,0.5833333333333334,0.55,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,4,real,0.5833333333333334,0.5166666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,4,KC_perm_all,0.5833333333333334,0.5166666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,4,KC_perm_within_subtype,0.5666666666666667,0.5166666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,4,KCMBON_rewired,0.6,0.5166666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
35,0,real,1.0,0.9666666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,0,KC_perm_all,0.8833333333333333,0.7166666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,0,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,0,KCMBON_rewired,0.95,0.7166666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,1,real,0.9666666666666667,0.9666666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,1,KC_perm_all,0.9,0.6333333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,1,KC_perm_within_subtype,0.9833333333333333,0.9,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,1,KCMBON_rewired,0.8833333333333333,0.5166666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,2,real,0.8833333333333333,0.6833333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,2,KC_perm_all,0.9666666666666667,0.9,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,2,KC_perm_within_subtype,0.8833333333333333,0.6833333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,2,KCMBON_rewired,0.9833333333333333,0.9666666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,3,real,0.8833333333333333,0.85,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,3,KC_perm_all,0.9833333333333333,0.7833333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,3,KC_perm_within_subtype,0.8833333333333333,0.85,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,3,KCMBON_rewired,0.9833333333333333,0.85,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,4,real,0.9333333333333333,0.95,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,4,KC_perm_all,0.6,0.65,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,4,KC_perm_within_subtype,0.9666666666666667,0.9833333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,4,KCMBON_rewired,0.6833333333333333,0.7,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
36,0,real,0.7833333333333333,0.6,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,0,KC_perm_all,0.7,0.5666666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,0,KC_perm_within_subtype,0.7666666666666667,0.6,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,0,KCMBON_rewired,0.6833333333333333,0.55,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,1,real,1.0,0.9666666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,1,KC_perm_all,1.0,1.0,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,1,KC_perm_within_subtype,1.0,1.0,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,1,KCMBON_rewired,0.9833333333333333,0.95,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,2,real,0.9333333333333333,0.6666666666666666,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,2,KC_perm_all,0.85,0.5833333333333334,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,2,KC_perm_within_subtype,0.9666666666666667,0.75,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,2,KCMBON_rewired,0.85,0.5833333333333334,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,3,real,0.9666666666666667,0.6,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,3,KC_perm_all,0.95,0.5833333333333334,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,3,KC_perm_within_subtype,0.95,0.6166666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,3,KCMBON_rewired,0.9,0.5,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,4,real,0.8166666666666667,0.6,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,4,KC_perm_all,0.6333333333333333,0.55,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,4,KC_perm_within_subtype,0.8,0.5833333333333334,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,4,KCMBON_rewired,0.6666666666666666,0.5833333333333334,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
37,0,real,0.8166666666666667,0.6,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,0,KC_perm_all,0.6,0.4666666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,0,KC_perm_within_subtype,0.8,0.5666666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,0,KCMBON_rewired,0.6,0.4666666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,1,real,0.75,0.6,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,1,KC_perm_all,0.6666666666666666,0.5333333333333333,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,1,KC_perm_within_subtype,0.7166666666666667,0.55,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,1,KCMBON_rewired,0.6666666666666666,0.5333333333333333,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,2,real,0.7,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,2,KC_perm_all,0.55,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,2,KC_perm_within_subtype,0.7166666666666667,0.5333333333333333,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,2,KCMBON_rewired,0.55,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,3,real,0.7833333333333333,0.55,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,3,KC_perm_all,0.55,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,3,KC_perm_within_subtype,0.7166666666666667,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,3,KCMBON_rewired,0.55,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,4,real,0.8166666666666667,0.6166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,4,KC_perm_all,0.5333333333333333,0.4166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,4,KC_perm_within_subtype,0.8333333333333334,0.5833333333333334,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,4,KCMBON_rewired,0.5333333333333333,0.4166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
38,0,real,0.9666666666666667,0.9833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,0,KC_perm_all,0.8666666666666667,0.6166666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,0,KC_perm_within_subtype,0.9833333333333333,0.9833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,0,KCMBON_rewired,0.9333333333333333,0.75,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,1,real,0.9166666666666666,0.8833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,1,KC_perm_all,0.7666666666666667,0.6166666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,1,KC_perm_within_subtype,0.9,0.8333333333333334,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,1,KCMBON_rewired,0.7833333333333333,0.6166666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,2,real,0.9166666666666666,0.6833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,2,KC_perm_all,0.95,0.8666666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,2,KC_perm_within_subtype,0.9166666666666666,0.6833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,2,KCMBON_rewired,0.9666666666666667,0.8833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,3,real,1.0,0.95,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,3,KC_perm_all,0.9833333333333333,0.6833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,3,KC_perm_within_subtype,1.0,0.9833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,3,KCMBON_rewired,0.95,0.6166666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,4,real,0.9833333333333333,0.9666666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,4,KC_perm_all,0.95,0.75,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,4,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,4,KCMBON_rewired,0.9333333333333333,0.85,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
39,0,real,0.8833333333333333,0.6666666666666666,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,0,KC_perm_all,1.0,0.9,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,0,KC_perm_within_subtype,0.9166666666666666,0.6333333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,0,KCMBON_rewired,1.0,0.85,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,1,real,0.9166666666666666,0.6,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,1,KC_perm_all,0.9833333333333333,0.9,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,1,KC_perm_within_subtype,0.95,0.5333333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,1,KCMBON_rewired,0.9833333333333333,0.7833333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,2,real,0.95,0.6,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,2,KC_perm_all,0.9833333333333333,0.8,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,2,KC_perm_within_subtype,0.9666666666666667,0.5666666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,2,KCMBON_rewired,1.0,0.9,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,3,real,0.7333333333333333,0.65,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,3,KC_perm_all,0.8833333333333333,0.7166666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,3,KC_perm_within_subtype,0.75,0.6166666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,3,KCMBON_rewired,0.85,0.6666666666666666,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,4,real,0.8333333333333334,0.6166666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,4,KC_perm_all,0.95,0.7666666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,4,KC_perm_within_subtype,0.7833333333333333,0.5833333333333334,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,4,KCMBON_rewired,0.95,0.7666666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
40,0,real,0.85,0.6166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,0,KC_perm_all,0.85,0.6166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,0,KC_perm_within_subtype,0.8,0.55,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,0,KCMBON_rewired,0.9166666666666666,0.6166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,1,real,0.85,0.6166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,1,KC_perm_all,0.95,0.7166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,1,KC_perm_within_subtype,0.8,0.55,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,1,KCMBON_rewired,0.9,0.6333333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,2,real,0.85,0.6333333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,2,KC_perm_all,0.9666666666666667,0.6833333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,2,KC_perm_within_subtype,0.7833333333333333,0.55,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,2,KCMBON_rewired,0.9333333333333333,0.6,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,3,real,0.75,0.6,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,3,KC_perm_all,0.8333333333333334,0.6833333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,3,KC_perm_within_subtype,0.6833333333333333,0.55,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,3,KCMBON_rewired,0.8166666666666667,0.6333333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,4,real,0.7833333333333333,0.6333333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,4,KC_perm_all,0.9166666666666666,0.7666666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,4,KC_perm_within_subtype,0.75,0.5666666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,4,KCMBON_rewired,0.8333333333333334,0.7,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
41,0,real,0.9333333333333333,0.7666666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,0,KC_perm_all,0.8666666666666667,0.5,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,0,KC_perm_within_subtype,0.9833333333333333,0.85,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,0,KCMBON_rewired,0.9166666666666666,0.5666666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,1,real,0.8666666666666667,0.6333333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,1,KC_perm_all,0.9,0.6833333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,1,KC_perm_within_subtype,0.8666666666666667,0.7166666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,1,KCMBON_rewired,0.8333333333333334,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,2,real,0.7666666666666667,0.5833333333333334,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,2,KC_perm_all,0.75,0.5833333333333334,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,2,KC_perm_within_subtype,0.85,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,2,KCMBON_rewired,0.8166666666666667,0.5833333333333334,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,3,real,0.8166666666666667,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,3,KC_perm_all,0.8166666666666667,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,3,KC_perm_within_subtype,0.8166666666666667,0.6166666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,3,KCMBON_rewired,0.75,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,4,real,0.9,0.6333333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,4,KC_perm_all,0.75,0.5333333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,4,KC_perm_within_subtype,0.8833333333333333,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,4,KCMBON_rewired,0.8833333333333333,0.6166666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
42,0,real,1.0,0.9666666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,0,KC_perm_all,0.85,0.55,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,0,KC_perm_within_subtype,1.0,0.9333333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,0,KCMBON_rewired,0.9,0.5333333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,1,real,0.9833333333333333,0.9833333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,1,KC_perm_all,0.8833333333333333,0.55,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,1,KC_perm_within_subtype,1.0,1.0,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,1,KCMBON_rewired,0.8833333333333333,0.5666666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,2,real,0.9166666666666666,0.8333333333333334,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,2,KC_perm_all,0.6833333333333333,0.55,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,2,KC_perm_within_subtype,0.8833333333333333,0.7333333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,2,KCMBON_rewired,0.7,0.55,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,3,real,1.0,1.0,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,3,KC_perm_all,0.9166666666666666,0.5833333333333334,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,3,KC_perm_within_subtype,1.0,0.9166666666666666,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,3,KCMBON_rewired,0.8833333333333333,0.5333333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,4,real,0.8333333333333334,0.75,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,4,KC_perm_all,0.6666666666666666,0.5666666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,4,KC_perm_within_subtype,0.8166666666666667,0.7666666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,4,KCMBON_rewired,0.7,0.5666666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
43,0,real,0.6666666666666666,0.6,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,0,KC_perm_all,0.6833333333333333,0.6,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,0,KC_perm_within_subtype,0.6833333333333333,0.6,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,0,KCMBON_rewired,0.6833333333333333,0.6,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,1,real,0.6166666666666667,0.5333333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,1,KC_perm_all,0.85,0.55,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,1,KC_perm_within_subtype,0.6833333333333333,0.5333333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,1,KCMBON_rewired,0.7666666666666667,0.5333333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,2,real,0.6833333333333333,0.4666666666666667,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,2,KC_perm_all,0.8666666666666667,0.5333333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,2,KC_perm_within_subtype,0.7333333333333333,0.45,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,2,KCMBON_rewired,0.9166666666666666,0.6,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,3,real,0.75,0.5666666666666667,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,3,KC_perm_all,0.7666666666666667,0.5666666666666667,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,3,KC_perm_within_subtype,0.7,0.55,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,3,KCMBON_rewired,0.7333333333333333,0.55,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,4,real,0.85,0.5,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,4,KC_perm_all,0.8833333333333333,0.5333333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,4,KC_perm_within_subtype,0.8333333333333334,0.5,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,4,KCMBON_rewired,0.8833333333333333,0.5666666666666667,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
44,0,real,0.95,0.8333333333333334,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,0,KC_perm_all,0.7666666666666667,0.43333333333333335,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,0,KC_perm_within_subtype,0.9666666666666667,0.85,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,0,KCMBON_rewired,0.8166666666666667,0.45,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,1,real,0.8,0.75,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,1,KC_perm_all,0.6,0.5,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,1,KC_perm_within_subtype,0.7,0.65,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,1,KCMBON_rewired,0.5833333333333334,0.5,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,2,real,0.9,0.85,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,2,KC_perm_all,0.6833333333333333,0.45,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,2,KC_perm_within_subtype,0.7833333333333333,0.8166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,2,KCMBON_rewired,0.7,0.48333333333333334,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,3,real,0.8166666666666667,0.8166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,3,KC_perm_all,0.8666666666666667,0.5166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,3,KC_perm_within_subtype,0.8,0.8833333333333333,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,3,KCMBON_rewired,0.8666666666666667,0.5,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,4,real,0.8333333333333334,0.7833333333333333,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,4,KC_perm_all,0.6166666666666667,0.5166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,4,KC_perm_within_subtype,0.7666666666666667,0.7333333333333333,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,4,KCMBON_rewired,0.6166666666666667,0.5166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
45,0,real,0.8333333333333334,0.5,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,0,KC_perm_all,0.9666666666666667,0.7333333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,0,KC_perm_within_subtype,0.8833333333333333,0.5,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,0,KCMBON_rewired,0.9833333333333333,0.8,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,1,real,0.7833333333333333,0.5666666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,1,KC_perm_all,0.85,0.6833333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,1,KC_perm_within_subtype,0.8,0.55,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,1,KCMBON_rewired,0.8333333333333334,0.6,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,2,real,0.6833333333333333,0.55,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,2,KC_perm_all,0.85,0.5833333333333334,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,2,KC_perm_within_subtype,0.7,0.55,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,2,KCMBON_rewired,0.8666666666666667,0.55,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,3,real,0.8,0.55,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,3,KC_perm_all,0.9666666666666667,0.7666666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,3,KC_perm_within_subtype,0.8,0.5,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,3,KCMBON_rewired,0.95,0.7666666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,4,real,0.8,0.5333333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,4,KC_perm_all,1.0,0.7333333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,4,KC_perm_within_subtype,0.8666666666666667,0.55,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,4,KCMBON_rewired,0.9833333333333333,0.7,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
46,0,real,0.8833333333333333,0.5333333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,0,KC_perm_all,0.85,0.5333333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,0,KC_perm_within_subtype,0.8166666666666667,0.5333333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,0,KCMBON_rewired,0.85,0.5,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,1,real,0.7166666666666667,0.5666666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,1,KC_perm_all,0.9666666666666667,0.6,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,1,KC_perm_within_subtype,0.8,0.55,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,1,KCMBON_rewired,0.95,0.5666666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,2,real,0.8,0.5333333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,2,KC_perm_all,0.9333333333333333,0.7666666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,2,KC_perm_within_subtype,0.7833333333333333,0.5,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,2,KCMBON_rewired,0.95,0.6833333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,3,real,0.6833333333333333,0.5333333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,3,KC_perm_all,0.8,0.7166666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,3,KC_perm_within_subtype,0.6666666666666666,0.48333333333333334,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,3,KCMBON_rewired,0.8166666666666667,0.5833333333333334,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,4,real,0.8833333333333333,0.5166666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,4,KC_perm_all,0.95,0.6333333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,4,KC_perm_within_subtype,0.9,0.48333333333333334,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,4,KCMBON_rewired,0.95,0.7,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
47,0,real,0.8166666666666667,0.6333333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,0,KC_perm_all,0.8666666666666667,0.6333333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,0,KC_perm_within_subtype,0.8166666666666667,0.6,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,0,KCMBON_rewired,0.8333333333333334,0.6166666666666667,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,1,real,0.9166666666666666,0.8,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,1,KC_perm_all,0.9333333333333333,0.8,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,1,KC_perm_within_subtype,0.9166666666666666,0.5833333333333334,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,1,KCMBON_rewired,0.9,0.7333333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,2,real,0.8833333333333333,0.7333333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,2,KC_perm_all,0.95,0.9166666666666666,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,2,KC_perm_within_subtype,0.8833333333333333,0.7833333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,2,KCMBON_rewired,0.9666666666666667,0.9333333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,3,real,0.7333333333333333,0.6,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,3,KC_perm_all,0.8333333333333334,0.7166666666666667,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,3,KC_perm_within_subtype,0.7333333333333333,0.6,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,3,KCMBON_rewired,0.75,0.65,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,4,real,0.9333333333333333,0.7833333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,4,KC_perm_all,0.9333333333333333,0.8166666666666667,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,4,KC_perm_within_subtype,0.9333333333333333,0.7,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,4,KCMBON_rewired,0.9666666666666667,0.8,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
48,0,real,0.7833333333333333,0.4666666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,0,KC_perm_all,0.6666666666666666,0.4666666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,0,KC_perm_within_subtype,0.7666666666666667,0.4666666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,0,KCMBON_rewired,0.7,0.4666666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,1,real,0.9,0.4666666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,1,KC_perm_all,0.8333333333333334,0.43333333333333335,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,1,KC_perm_within_subtype,0.8833333333333333,0.43333333333333335,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,1,KCMBON_rewired,0.8166666666666667,0.43333333333333335,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,2,real,0.6666666666666666,0.6,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,2,KC_perm_all,0.6333333333333333,0.6,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,2,KC_perm_within_subtype,0.6666666666666666,0.6,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,2,KCMBON_rewired,0.6333333333333333,0.6,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,3,real,0.65,0.5166666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,3,KC_perm_all,0.6333333333333333,0.5166666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,3,KC_perm_within_subtype,0.6833333333333333,0.5166666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,3,KCMBON_rewired,0.65,0.5166666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,4,real,0.7,0.45,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,4,KC_perm_all,0.5666666666666667,0.45,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,4,KC_perm_within_subtype,0.6333333333333333,0.45,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,4,KCMBON_rewired,0.6,0.45,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
49,0,real,0.75,0.5,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,0,KC_perm_all,0.9833333333333333,0.8833333333333333,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,0,KC_perm_within_subtype,0.8,0.5833333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,0,KCMBON_rewired,0.9833333333333333,0.8666666666666667,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,1,real,0.5833333333333334,0.45,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,1,KC_perm_all,0.8333333333333334,0.5,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,1,KC_perm_within_subtype,0.65,0.45,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,1,KCMBON_rewired,0.8,0.45,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,2,real,0.48333333333333334,0.4666666666666667,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,2,KC_perm_all,0.5,0.45,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,2,KC_perm_within_subtype,0.4666666666666667,0.43333333333333335,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,2,KCMBON_rewired,0.5166666666666667,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,3,real,0.7,0.4666666666666667,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,3,KC_perm_all,0.8,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,3,KC_perm_within_subtype,0.6666666666666666,0.4666666666666667,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,3,KCMBON_rewired,0.7333333333333333,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,4,real,0.7166666666666667,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,4,KC_perm_all,0.9166666666666666,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,4,KC_perm_within_subtype,0.75,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,4,KCMBON_rewired,0.9333333333333333,0.5,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
50,0,real,0.9666666666666667,0.6666666666666666,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,0,KC_perm_all,0.7,0.5333333333333333,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,0,KC_perm_within_subtype,0.9833333333333333,0.8,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,0,KCMBON_rewired,0.7166666666666667,0.5166666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,1,real,0.8833333333333333,0.5833333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,1,KC_perm_all,0.75,0.5833333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,1,KC_perm_within_subtype,0.85,0.6666666666666666,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,1,KCMBON_rewired,0.7,0.5833333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,2,real,0.8833333333333333,0.6833333333333333,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,2,KC_perm_all,0.75,0.6,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,2,KC_perm_within_subtype,0.8666666666666667,0.6833333333333333,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,2,KCMBON_rewired,0.75,0.5833333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,3,real,0.9333333333333333,0.8166666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,3,KC_perm_all,0.8166666666666667,0.6333333333333333,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,3,KC_perm_within_subtype,0.9,0.6666666666666666,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,3,KCMBON_rewired,0.7166666666666667,0.4666666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,4,real,0.8333333333333334,0.6666666666666666,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,4,KC_perm_all,0.65,0.5666666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,4,KC_perm_within_subtype,0.85,0.6666666666666666,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,4,KCMBON_rewired,0.7166666666666667,0.5833333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
51,0,real,0.8,0.6166666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,0,KC_perm_all,0.85,0.55,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,0,KC_perm_within_subtype,0.8166666666666667,0.5666666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,0,KCMBON_rewired,0.8666666666666667,0.55,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,1,real,0.9333333333333333,0.7166666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,1,KC_perm_all,0.95,0.7833333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,1,KC_perm_within_subtype,0.9,0.65,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,1,KCMBON_rewired,0.9166666666666666,0.7833333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,2,real,0.8833333333333333,0.6833333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,2,KC_perm_all,0.85,0.65,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,2,KC_perm_within_subtype,0.9166666666666666,0.5833333333333334,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,2,KCMBON_rewired,0.9166666666666666,0.7833333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,3,real,0.8666666666666667,0.8666666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,3,KC_perm_all,0.9666666666666667,0.9,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,3,KC_perm_within_subtype,0.8833333333333333,0.9166666666666666,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,3,KCMBON_rewired,0.9166666666666666,0.9,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,4,real,0.8,0.6333333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,4,KC_perm_all,0.7666666666666667,0.6166666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,4,KC_perm_within_subtype,0.75,0.5666666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,4,KCMBON_rewired,0.7833333333333333,0.6,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
52,0,real,0.6666666666666666,0.5833333333333334,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,0,KC_perm_all,0.6666666666666666,0.55,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,0,KC_perm_within_subtype,0.7166666666666667,0.5833333333333334,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,0,KCMBON_rewired,0.7,0.55,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,1,real,0.9666666666666667,0.65,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,1,KC_perm_all,0.95,0.7833333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,1,KC_perm_within_subtype,0.95,0.7166666666666667,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,1,KCMBON_rewired,0.9333333333333333,0.6,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,2,real,1.0,0.9833333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,2,KC_perm_all,1.0,0.9833333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,2,KC_perm_within_subtype,1.0,1.0,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,2,KCMBON_rewired,1.0,1.0,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,3,real,0.9,0.9,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,3,KC_perm_all,0.8833333333333333,0.9833333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,3,KC_perm_within_subtype,0.9166666666666666,0.9333333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,3,KCMBON_rewired,0.8,0.8833333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,4,real,0.95,0.8166666666666667,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,4,KC_perm_all,0.9166666666666666,0.6333333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,4,KC_perm_within_subtype,0.9333333333333333,0.7833333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,4,KCMBON_rewired,0.9333333333333333,0.75,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
53,0,real,0.9833333333333333,0.9,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,0,KC_perm_all,0.8166666666666667,0.6333333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,0,KC_perm_within_subtype,0.9666666666666667,0.7833333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,0,KCMBON_rewired,0.8333333333333334,0.6166666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,1,real,1.0,0.9333333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,1,KC_perm_all,0.8166666666666667,0.5333333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,1,KC_perm_within_subtype,1.0,0.95,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,1,KCMBON_rewired,0.85,0.5166666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,2,real,0.9833333333333333,0.9,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,2,KC_perm_all,0.8,0.6,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,2,KC_perm_within_subtype,1.0,0.9,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,2,KCMBON_rewired,0.85,0.5833333333333334,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,3,real,1.0,0.95,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,3,KC_perm_all,0.9,0.6333333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,3,KC_perm_within_subtype,1.0,0.95,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,3,KCMBON_rewired,0.8166666666666667,0.55,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,4,real,1.0,0.9833333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,4,KC_perm_all,0.85,0.5666666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,4,KC_perm_within_subtype,1.0,0.9833333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,4,KCMBON_rewired,0.9,0.65,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
54,0,real,0.5666666666666667,0.5333333333333333,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,0,KC_perm_all,0.6333333333333333,0.5333333333333333,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,0,KC_perm_within_subtype,0.5666666666666667,0.5333333333333333,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,0,KCMBON_rewired,0.6166666666666667,0.5333333333333333,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,1,real,0.7166666666666667,0.55,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,1,KC_perm_all,0.75,0.55,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,1,KC_perm_within_subtype,0.7166666666666667,0.55,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,1,KCMBON_rewired,0.7333333333333333,0.55,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,2,real,0.7166666666666667,0.43333333333333335,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,2,KC_perm_all,0.75,0.43333333333333335,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,2,KC_perm_within_subtype,0.7333333333333333,0.43333333333333335,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,2,KCMBON_rewired,0.7333333333333333,0.43333333333333335,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,3,real,0.6833333333333333,0.5666666666666667,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,3,KC_perm_all,0.6833333333333333,0.5666666666666667,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,3,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,3,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,4,real,0.7166666666666667,0.48333333333333334,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,4,KC_perm_all,0.7333333333333333,0.48333333333333334,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,4,KC_perm_within_subtype,0.7166666666666667,0.48333333333333334,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,4,KCMBON_rewired,0.7333333333333333,0.48333333333333334,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
55,0,real,0.5166666666666667,0.48333333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,0,KC_perm_all,0.6166666666666667,0.48333333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,0,KC_perm_within_subtype,0.5166666666666667,0.48333333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,0,KCMBON_rewired,0.5833333333333334,0.48333333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,1,real,0.55,0.5333333333333333,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,1,KC_perm_all,0.5833333333333334,0.5333333333333333,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,1,KC_perm_within_subtype,0.55,0.5333333333333333,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,1,KCMBON_rewired,0.5666666666666667,0.5333333333333333,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,2,real,0.55,0.43333333333333335,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,2,KC_perm_all,0.5666666666666667,0.43333333333333335,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,2,KC_perm_within_subtype,0.55,0.43333333333333335,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,2,KCMBON_rewired,0.5833333333333334,0.43333333333333335,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,3,real,0.6166666666666667,0.5833333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,3,KC_perm_all,0.6333333333333333,0.5833333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,3,KC_perm_within_subtype,0.6166666666666667,0.5833333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,3,KCMBON_rewired,0.6333333333333333,0.5833333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,4,real,0.6166666666666667,0.5166666666666667,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,4,KC_perm_all,0.6666666666666666,0.5166666666666667,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,4,KC_perm_within_subtype,0.6166666666666667,0.5166666666666667,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,4,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
56,0,real,0.8,0.6333333333333333,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,0,KC_perm_all,0.7333333333333333,0.5666666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,0,KC_perm_within_subtype,0.7666666666666667,0.6,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,0,KCMBON_rewired,0.7333333333333333,0.5666666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,1,real,1.0,0.9,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,1,KC_perm_all,1.0,0.9,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,1,KC_perm_within_subtype,1.0,0.9166666666666666,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,1,KCMBON_rewired,1.0,0.8166666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,2,real,0.75,0.6,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,2,KC_perm_all,0.7166666666666667,0.5833333333333334,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,2,KC_perm_within_subtype,0.75,0.5833333333333334,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,2,KCMBON_rewired,0.7333333333333333,0.5833333333333334,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,3,real,0.9,0.6333333333333333,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,3,KC_perm_all,1.0,0.75,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,3,KC_perm_within_subtype,0.95,0.6833333333333333,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,3,KCMBON_rewired,0.9,0.6666666666666666,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,4,real,0.7333333333333333,0.6166666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,4,KC_perm_all,0.6833333333333333,0.5833333333333334,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,4,KC_perm_within_subtype,0.7666666666666667,0.6166666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,4,KCMBON_rewired,0.7333333333333333,0.6166666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
57,0,real,0.9666666666666667,0.6666666666666666,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,0,KC_perm_all,0.8333333333333334,0.55,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,0,KC_perm_within_subtype,0.9666666666666667,0.6333333333333333,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,0,KCMBON_rewired,0.8333333333333334,0.55,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,1,real,0.9666666666666667,0.85,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,1,KC_perm_all,0.6,0.5166666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,1,KC_perm_within_subtype,0.9166666666666666,0.7666666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,1,KCMBON_rewired,0.6,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,2,real,0.85,0.6333333333333333,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,2,KC_perm_all,0.8833333333333333,0.75,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,2,KC_perm_within_subtype,0.8833333333333333,0.7166666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,2,KCMBON_rewired,0.9166666666666666,0.8166666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,3,real,0.9,0.7833333333333333,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,3,KC_perm_all,0.8166666666666667,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,3,KC_perm_within_subtype,0.8833333333333333,0.7166666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,3,KCMBON_rewired,0.8,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,4,real,0.9833333333333333,0.9333333333333333,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,4,KC_perm_all,0.7166666666666667,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,4,KC_perm_within_subtype,0.9666666666666667,0.8833333333333333,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,4,KCMBON_rewired,0.8333333333333334,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
58,0,real,0.6166666666666667,0.45,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,0,KC_perm_all,0.5833333333333334,0.45,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,0,KC_perm_within_subtype,0.6166666666666667,0.45,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,0,KCMBON_rewired,0.6166666666666667,0.45,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,1,real,0.7833333333333333,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,1,KC_perm_all,0.8333333333333334,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,1,KC_perm_within_subtype,0.8166666666666667,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,1,KCMBON_rewired,0.8166666666666667,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,2,real,0.75,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,2,KC_perm_all,0.7666666666666667,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,2,KC_perm_within_subtype,0.7666666666666667,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,2,KCMBON_rewired,0.7666666666666667,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,3,real,0.5666666666666667,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,3,KC_perm_all,0.5666666666666667,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,3,KC_perm_within_subtype,0.5666666666666667,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,3,KCMBON_rewired,0.5666666666666667,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,4,real,0.6,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,4,KC_perm_all,0.5833333333333334,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,4,KC_perm_within_subtype,0.5833333333333334,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,4,KCMBON_rewired,0.5833333333333334,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
59,0,real,0.9833333333333333,0.8166666666666667,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,0,KC_perm_all,1.0,1.0,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,0,KC_perm_within_subtype,1.0,0.9166666666666666,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,0,KCMBON_rewired,1.0,1.0,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,1,real,0.7833333333333333,0.6666666666666666,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,1,KC_perm_all,0.7833333333333333,0.6666666666666666,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,1,KC_perm_within_subtype,0.75,0.6666666666666666,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,1,KCMBON_rewired,0.7666666666666667,0.6666666666666666,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,2,real,0.8,0.6,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,2,KC_perm_all,0.8333333333333334,0.6,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,2,KC_perm_within_subtype,0.7666666666666667,0.6,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,2,KCMBON_rewired,0.85,0.6,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,3,real,0.8333333333333334,0.48333333333333334,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,3,KC_perm_all,0.95,0.6666666666666666,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,3,KC_perm_within_subtype,0.8833333333333333,0.4666666666666667,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,3,KCMBON_rewired,0.9166666666666666,0.6166666666666667,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,4,real,0.7333333333333333,0.5166666666666667,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,4,KC_perm_all,0.8333333333333334,0.5666666666666667,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,4,KC_perm_within_subtype,0.7833333333333333,0.48333333333333334,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,4,KCMBON_rewired,0.8833333333333333,0.5666666666666667,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
60,0,real,0.7333333333333333,0.5333333333333333,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,0,KC_perm_all,0.6666666666666666,0.5333333333333333,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,0,KC_perm_within_subtype,0.7166666666666667,0.5333333333333333,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,0,KCMBON_rewired,0.6666666666666666,0.5333333333333333,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,1,real,0.5166666666666667,0.5,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,1,KC_perm_all,0.5166666666666667,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,1,KC_perm_within_subtype,0.5166666666666667,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,1,KCMBON_rewired,0.5166666666666667,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,2,real,0.8166666666666667,0.5,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,2,KC_perm_all,0.7666666666666667,0.5,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,2,KC_perm_within_subtype,0.8166666666666667,0.5,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,2,KCMBON_rewired,0.75,0.5,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,3,real,0.65,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,3,KC_perm_all,0.65,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,3,KC_perm_within_subtype,0.6666666666666666,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,3,KCMBON_rewired,0.65,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,4,real,0.6833333333333333,0.4666666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,4,KC_perm_all,0.6,0.4666666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,4,KC_perm_within_subtype,0.6833333333333333,0.4666666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,4,KCMBON_rewired,0.6333333333333333,0.4666666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
61,0,real,0.8,0.5166666666666667,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,0,KC_perm_all,0.6333333333333333,0.38333333333333336,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,0,KC_perm_within_subtype,0.9666666666666667,0.7333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,0,KCMBON_rewired,0.6,0.38333333333333336,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,1,real,0.6833333333333333,0.5166666666666667,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,1,KC_perm_all,0.6166666666666667,0.5166666666666667,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,1,KC_perm_within_subtype,0.7166666666666667,0.5166666666666667,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,1,KCMBON_rewired,0.6,0.5166666666666667,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,2,real,0.7,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,2,KC_perm_all,0.6,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,2,KC_perm_within_subtype,0.7333333333333333,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,2,KCMBON_rewired,0.6166666666666667,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,3,real,0.8,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,3,KC_perm_all,0.6833333333333333,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,3,KC_perm_within_subtype,0.7833333333333333,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,3,KCMBON_rewired,0.6666666666666666,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,4,real,0.75,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,4,KC_perm_all,0.5166666666666667,0.43333333333333335,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,4,KC_perm_within_subtype,0.6833333333333333,0.45,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,4,KCMBON_rewired,0.48333333333333334,0.43333333333333335,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
62,0,real,0.6,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,0,KC_perm_all,0.6,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,0,KC_perm_within_subtype,0.6,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,0,KCMBON_rewired,0.6,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,1,real,0.6666666666666666,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,1,KC_perm_all,0.8166666666666667,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,1,KC_perm_within_subtype,0.6666666666666666,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,1,KCMBON_rewired,0.7666666666666667,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,2,real,0.5666666666666667,0.5666666666666667,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,2,KC_perm_all,0.5833333333333334,0.5666666666666667,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,2,KC_perm_within_subtype,0.5666666666666667,0.5666666666666667,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,2,KCMBON_rewired,0.5666666666666667,0.5666666666666667,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,3,real,0.7,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,3,KC_perm_all,0.7833333333333333,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,3,KC_perm_within_subtype,0.6833333333333333,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,3,KCMBON_rewired,0.7333333333333333,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,4,real,0.65,0.5833333333333334,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,4,KC_perm_all,0.65,0.5833333333333334,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,4,KC_perm_within_subtype,0.65,0.5833333333333334,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,4,KCMBON_rewired,0.65,0.5833333333333334,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
63,0,real,0.9333333333333333,0.65,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,0,KC_perm_all,0.9666666666666667,0.7666666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,0,KC_perm_within_subtype,0.9666666666666667,0.8,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,0,KCMBON_rewired,1.0,0.8666666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,1,real,0.8833333333333333,0.6166666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,1,KC_perm_all,0.95,0.8166666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,1,KC_perm_within_subtype,0.8666666666666667,0.5833333333333334,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,1,KCMBON_rewired,0.9333333333333333,0.6166666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,2,real,0.9166666666666666,0.65,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,2,KC_perm_all,0.9833333333333333,0.8666666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,2,KC_perm_within_subtype,0.9833333333333333,0.8166666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,2,KCMBON_rewired,1.0,0.8833333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,3,real,0.8833333333333333,0.5666666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,3,KC_perm_all,0.9833333333333333,0.8666666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,3,KC_perm_within_subtype,0.9,0.6,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,3,KCMBON_rewired,0.9833333333333333,0.8666666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,4,real,0.7833333333333333,0.5833333333333334,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,4,KC_perm_all,0.85,0.7,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,4,KC_perm_within_subtype,0.8166666666666667,0.65,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,4,KCMBON_rewired,0.8833333333333333,0.7333333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
64,0,real,0.7666666666666667,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,0,KC_perm_all,0.7666666666666667,0.5666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,0,KC_perm_within_subtype,0.7666666666666667,0.5666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,0,KCMBON_rewired,0.7833333333333333,0.5833333333333334,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,1,real,0.8666666666666667,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,1,KC_perm_all,0.9,0.7666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,1,KC_perm_within_subtype,0.8,0.5,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,1,KCMBON_rewired,0.8833333333333333,0.5833333333333334,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,2,real,0.7,0.6166666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,2,KC_perm_all,0.7333333333333333,0.6166666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,2,KC_perm_within_subtype,0.7,0.6166666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,2,KCMBON_rewired,0.7166666666666667,0.6166666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,3,real,0.75,0.5666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,3,KC_perm_all,0.7833333333333333,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,3,KC_perm_within_subtype,0.75,0.5666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,3,KCMBON_rewired,0.7833333333333333,0.5666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,4,real,0.6666666666666666,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,4,KC_perm_all,0.65,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,4,KC_perm_within_subtype,0.65,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,4,KCMBON_rewired,0.65,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
65,0,real,0.9,0.7833333333333333,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,0,KC_perm_all,0.9666666666666667,0.95,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,0,KC_perm_within_subtype,0.9333333333333333,0.7166666666666667,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,0,KCMBON_rewired,0.9666666666666667,0.9166666666666666,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,1,real,0.6666666666666666,0.5,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,1,KC_perm_all,0.95,0.7333333333333333,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,1,KC_perm_within_subtype,0.7,0.48333333333333334,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,1,KCMBON_rewired,0.9,0.6333333333333333,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,2,real,0.6666666666666666,0.5,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,2,KC_perm_all,0.8666666666666667,0.6666666666666666,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,2,KC_perm_within_subtype,0.7,0.48333333333333334,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,2,KCMBON_rewired,0.8,0.65,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,3,real,0.6166666666666667,0.5166666666666667,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,3,KC_perm_all,0.7166666666666667,0.5833333333333334,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,3,KC_perm_within_subtype,0.55,0.5,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,3,KCMBON_rewired,0.75,0.5666666666666667,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,4,real,0.6833333333333333,0.65,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,4,KC_perm_all,0.6833333333333333,0.65,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,4,KC_perm_within_subtype,0.6833333333333333,0.65,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,4,KCMBON_rewired,0.6833333333333333,0.65,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
66,0,real,0.8,0.5166666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,0,KC_perm_all,0.7333333333333333,0.48333333333333334,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,0,KC_perm_within_subtype,0.8166666666666667,0.5,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,0,KCMBON_rewired,0.7333333333333333,0.48333333333333334,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,1,real,0.7166666666666667,0.5,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,1,KC_perm_all,0.6833333333333333,0.4,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,1,KC_perm_within_subtype,0.7333333333333333,0.4,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,1,KCMBON_rewired,0.6833333333333333,0.4,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,2,real,0.7666666666666667,0.48333333333333334,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,2,KC_perm_all,0.6166666666666667,0.45,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,2,KC_perm_within_subtype,0.8,0.4666666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,2,KCMBON_rewired,0.6333333333333333,0.45,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,3,real,0.8166666666666667,0.4666666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,3,KC_perm_all,0.6666666666666666,0.4166666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,3,KC_perm_within_subtype,0.8166666666666667,0.45,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,3,KCMBON_rewired,0.6,0.4166666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,4,real,0.6666666666666666,0.48333333333333334,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,4,KC_perm_all,0.6333333333333333,0.4666666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,4,KC_perm_within_subtype,0.7,0.4666666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,4,KCMBON_rewired,0.6333333333333333,0.4666666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
67,0,real,0.75,0.5166666666666667,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,0,KC_perm_all,0.6666666666666666,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,0,KC_perm_within_subtype,0.6833333333333333,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,0,KCMBON_rewired,0.6666666666666666,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,1,real,0.6833333333333333,0.55,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,1,KC_perm_all,0.6333333333333333,0.45,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,1,KC_perm_within_subtype,0.6333333333333333,0.48333333333333334,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,1,KCMBON_rewired,0.6166666666666667,0.4666666666666667,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,2,real,0.7,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,2,KC_perm_all,0.6833333333333333,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,2,KC_perm_within_subtype,0.6666666666666666,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,2,KCMBON_rewired,0.6833333333333333,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,3,real,0.7666666666666667,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,3,KC_perm_all,0.7666666666666667,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,3,KC_perm_within_subtype,0.75,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,3,KCMBON_rewired,0.7333333333333333,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,4,real,0.65,0.6333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,4,KC_perm_all,0.65,0.6333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,4,KC_perm_within_subtype,0.65,0.6333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,4,KCMBON_rewired,0.65,0.6333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
68,0,real,0.65,0.5333333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,0,KC_perm_all,0.6166666666666667,0.5333333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,0,KC_perm_within_subtype,0.6333333333333333,0.5333333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,0,KCMBON_rewired,0.6166666666666667,0.5333333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,1,real,0.8166666666666667,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,1,KC_perm_all,0.7833333333333333,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,1,KC_perm_within_subtype,0.8,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,1,KCMBON_rewired,0.75,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,2,real,0.65,0.5666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,2,KC_perm_all,0.6333333333333333,0.5666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,2,KC_perm_within_subtype,0.6666666666666666,0.5666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,2,KCMBON_rewired,0.6333333333333333,0.5666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,3,real,0.8166666666666667,0.7666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,3,KC_perm_all,0.8,0.7833333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,3,KC_perm_within_subtype,0.8833333333333333,0.9333333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,3,KCMBON_rewired,0.7666666666666667,0.6833333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,4,real,0.7666666666666667,0.48333333333333334,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,4,KC_perm_all,0.75,0.48333333333333334,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,4,KC_perm_within_subtype,0.8,0.48333333333333334,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,4,KCMBON_rewired,0.7666666666666667,0.48333333333333334,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
69,0,real,0.7333333333333333,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,0,KC_perm_all,0.7833333333333333,0.5666666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,0,KC_perm_within_subtype,0.7,0.5,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,0,KCMBON_rewired,0.8666666666666667,0.5666666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,1,real,0.55,0.5166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,1,KC_perm_all,0.6666666666666666,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,1,KC_perm_within_subtype,0.5166666666666667,0.5166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,1,KCMBON_rewired,0.6333333333333333,0.5166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,2,real,0.6333333333333333,0.5166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,2,KC_perm_all,0.6333333333333333,0.48333333333333334,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,2,KC_perm_within_subtype,0.6333333333333333,0.48333333333333334,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,2,KCMBON_rewired,0.65,0.5666666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,3,real,0.6333333333333333,0.45,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,3,KC_perm_all,0.8,0.7166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,3,KC_perm_within_subtype,0.65,0.48333333333333334,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,3,KCMBON_rewired,0.8333333333333334,0.65,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,4,real,0.6166666666666667,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,4,KC_perm_all,0.5833333333333334,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,4,KC_perm_within_subtype,0.5833333333333334,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,4,KCMBON_rewired,0.6166666666666667,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
70,0,real,0.6666666666666666,0.65,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,0,KC_perm_all,0.55,0.55,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,0,KC_perm_within_subtype,0.6833333333333333,0.7,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,0,KCMBON_rewired,0.55,0.55,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,1,real,0.9833333333333333,0.9166666666666666,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,1,KC_perm_all,0.75,0.5,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,1,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,1,KCMBON_rewired,0.6833333333333333,0.48333333333333334,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,2,real,0.8666666666666667,0.8666666666666667,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,2,KC_perm_all,0.6166666666666667,0.5,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,2,KC_perm_within_subtype,0.9333333333333333,0.9666666666666667,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,2,KCMBON_rewired,0.6166666666666667,0.5,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,3,real,0.9833333333333333,0.9166666666666666,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,3,KC_perm_all,0.9333333333333333,0.75,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,3,KC_perm_within_subtype,1.0,1.0,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,3,KCMBON_rewired,0.85,0.5666666666666667,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,4,real,1.0,0.75,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,4,KC_perm_all,0.7666666666666667,0.5333333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,4,KC_perm_within_subtype,0.9666666666666667,0.6833333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,4,KCMBON_rewired,0.7833333333333333,0.5333333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
71,0,real,0.7333333333333333,0.45,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,0,KC_perm_all,0.7,0.43333333333333335,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,0,KC_perm_within_subtype,0.7166666666666667,0.43333333333333335,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,0,KCMBON_rewired,0.7,0.43333333333333335,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,1,real,0.6166666666666667,0.5333333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,1,KC_perm_all,0.6166666666666667,0.5333333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,1,KC_perm_within_subtype,0.6,0.5333333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,1,KCMBON_rewired,0.6,0.5333333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,2,real,0.75,0.4,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,2,KC_perm_all,0.7833333333333333,0.4,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,2,KC_perm_within_subtype,0.7666666666666667,0.4,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,2,KCMBON_rewired,0.7333333333333333,0.4,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,3,real,0.6833333333333333,0.55,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,3,KC_perm_all,0.6833333333333333,0.55,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,3,KC_perm_within_subtype,0.6666666666666666,0.55,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,3,KCMBON_rewired,0.6666666666666666,0.55,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,4,real,0.5833333333333334,0.4666666666666667,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,4,KC_perm_all,0.6166666666666667,0.4666666666666667,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,4,KC_perm_within_subtype,0.6,0.4666666666666667,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,4,KCMBON_rewired,0.6,0.4666666666666667,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
72,0,real,0.6,0.4166666666666667,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,0,KC_perm_all,0.6666666666666666,0.4166666666666667,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,0,KC_perm_within_subtype,0.6166666666666667,0.4166666666666667,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,0,KCMBON_rewired,0.6833333333333333,0.4166666666666667,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,1,real,0.48333333333333334,0.4,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,1,KC_perm_all,0.5833333333333334,0.4,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,1,KC_perm_within_subtype,0.4666666666666667,0.4,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,1,KCMBON_rewired,0.5166666666666667,0.4,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,2,real,0.5,0.43333333333333335,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,2,KC_perm_all,0.6166666666666667,0.43333333333333335,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,2,KC_perm_within_subtype,0.5166666666666667,0.43333333333333335,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,2,KCMBON_rewired,0.6,0.43333333333333335,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,3,real,0.6333333333333333,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,3,KC_perm_all,0.65,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,3,KC_perm_within_subtype,0.6333333333333333,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,3,KCMBON_rewired,0.65,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,4,real,0.65,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,4,KC_perm_all,0.6833333333333333,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,4,KC_perm_within_subtype,0.65,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,4,KCMBON_rewired,0.7166666666666667,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
73,0,real,0.95,0.7666666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,0,KC_perm_all,0.95,0.9,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,0,KC_perm_within_subtype,0.9333333333333333,0.8333333333333334,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,0,KCMBON_rewired,0.9666666666666667,0.9166666666666666,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,1,real,0.8666666666666667,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,1,KC_perm_all,0.8333333333333334,0.55,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,1,KC_perm_within_subtype,0.8333333333333334,0.5666666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,1,KCMBON_rewired,0.8,0.5333333333333333,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,2,real,0.9166666666666666,0.6,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,2,KC_perm_all,0.8666666666666667,0.55,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,2,KC_perm_within_subtype,0.9,0.5833333333333334,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,2,KCMBON_rewired,0.8666666666666667,0.5166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,3,real,0.9,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,3,KC_perm_all,0.8833333333333333,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,3,KC_perm_within_subtype,0.9,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,3,KCMBON_rewired,0.8666666666666667,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,4,real,0.9,0.7333333333333333,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,4,KC_perm_all,0.8166666666666667,0.6166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,4,KC_perm_within_subtype,0.9,0.75,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,4,KCMBON_rewired,0.85,0.6833333333333333,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
74,0,real,0.9833333333333333,0.9666666666666667,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,0,KC_perm_all,1.0,1.0,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,0,KC_perm_within_subtype,1.0,0.9833333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,0,KCMBON_rewired,1.0,1.0,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,1,real,0.85,0.8,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,1,KC_perm_all,0.8833333333333333,0.8,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,1,KC_perm_within_subtype,0.8166666666666667,0.7166666666666667,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,1,KCMBON_rewired,0.8666666666666667,0.7333333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,2,real,0.8666666666666667,0.8,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,2,KC_perm_all,0.95,0.8833333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,2,KC_perm_within_subtype,0.8333333333333334,0.7666666666666667,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,2,KCMBON_rewired,0.85,0.8333333333333334,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,3,real,0.9666666666666667,0.9166666666666666,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,3,KC_perm_all,1.0,0.95,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,3,KC_perm_within_subtype,1.0,0.9333333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,3,KCMBON_rewired,1.0,0.9166666666666666,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,4,real,0.9,0.8166666666666667,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,4,KC_perm_all,0.8833333333333333,0.75,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,4,KC_perm_within_subtype,0.85,0.7166666666666667,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,4,KCMBON_rewired,0.9,0.7833333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
75,0,real,0.95,0.9833333333333333,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,0,KC_perm_all,0.7166666666666667,0.8166666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,0,KC_perm_within_subtype,1.0,0.9833333333333333,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,0,KCMBON_rewired,0.8166666666666667,0.95,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,1,real,0.9666666666666667,0.8666666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,1,KC_perm_all,0.9,0.65,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,1,KC_perm_within_subtype,0.9333333333333333,0.8833333333333333,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,1,KCMBON_rewired,0.8333333333333334,0.5666666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,2,real,0.9833333333333333,0.9833333333333333,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,2,KC_perm_all,0.9833333333333333,0.7,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,2,KC_perm_within_subtype,1.0,1.0,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,2,KCMBON_rewired,1.0,0.9666666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,3,real,0.8166666666666667,0.7166666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,3,KC_perm_all,0.7166666666666667,0.5333333333333333,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,3,KC_perm_within_subtype,0.7833333333333333,0.6833333333333333,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,3,KCMBON_rewired,0.7333333333333333,0.5166666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,4,real,0.9833333333333333,0.7833333333333333,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,4,KC_perm_all,0.95,0.5666666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,4,KC_perm_within_subtype,1.0,0.8166666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,4,KCMBON_rewired,0.9666666666666667,0.6,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
76,0,real,1.0,0.9166666666666666,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,0,KC_perm_all,1.0,0.8166666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,0,KC_perm_within_subtype,1.0,0.9333333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,0,KCMBON_rewired,1.0,0.85,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,1,real,0.95,0.8666666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,1,KC_perm_all,0.95,0.8166666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,1,KC_perm_within_subtype,0.9833333333333333,0.9166666666666666,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,1,KCMBON_rewired,0.9666666666666667,0.7333333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,2,real,0.9833333333333333,0.9833333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,2,KC_perm_all,0.9666666666666667,0.9666666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,2,KC_perm_within_subtype,1.0,1.0,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,2,KCMBON_rewired,0.9833333333333333,0.9833333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,3,real,1.0,0.9666666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,3,KC_perm_all,1.0,0.95,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,3,KC_perm_within_subtype,1.0,0.9666666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,3,KCMBON_rewired,1.0,0.9666666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,4,real,0.9833333333333333,0.9666666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,4,KC_perm_all,0.9833333333333333,0.8666666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,4,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,4,KCMBON_rewired,0.9666666666666667,0.8666666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
77,0,real,0.5833333333333334,0.45,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,0,KC_perm_all,0.55,0.43333333333333335,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,0,KC_perm_within_subtype,0.55,0.43333333333333335,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,0,KCMBON_rewired,0.55,0.43333333333333335,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,1,real,0.6,0.5833333333333334,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,1,KC_perm_all,0.6,0.5833333333333334,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,1,KC_perm_within_subtype,0.6,0.5833333333333334,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,1,KCMBON_rewired,0.5833333333333334,0.5833333333333334,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,2,real,0.8333333333333334,0.48333333333333334,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,2,KC_perm_all,0.8333333333333334,0.36666666666666664,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,2,KC_perm_within_subtype,0.8166666666666667,0.36666666666666664,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,2,KCMBON_rewired,0.8333333333333334,0.36666666666666664,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,3,real,0.65,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,3,KC_perm_all,0.65,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,3,KC_perm_within_subtype,0.6333333333333333,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,3,KCMBON_rewired,0.65,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,4,real,0.5666666666666667,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,4,KC_perm_all,0.5666666666666667,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,4,KC_perm_within_subtype,0.5666666666666667,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,4,KCMBON_rewired,0.5666666666666667,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
78,0,real,0.7,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,0,KC_perm_all,0.7166666666666667,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,0,KC_perm_within_subtype,0.7,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,0,KCMBON_rewired,0.7166666666666667,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,1,real,0.7333333333333333,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,1,KC_perm_all,0.7833333333333333,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,1,KC_perm_within_subtype,0.75,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,1,KCMBON_rewired,0.7666666666666667,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,2,real,0.7833333333333333,0.5333333333333333,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,2,KC_perm_all,0.85,0.5333333333333333,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,2,KC_perm_within_subtype,0.8,0.5333333333333333,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,2,KCMBON_rewired,0.8333333333333334,0.5333333333333333,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,3,real,0.7333333333333333,0.55,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,3,KC_perm_all,0.7666666666666667,0.55,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,3,KC_perm_within_subtype,0.7333333333333333,0.55,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,3,KCMBON_rewired,0.75,0.55,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,4,real,0.6166666666666667,0.5,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,4,KC_perm_all,0.6333333333333333,0.5,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,4,KC_perm_within_subtype,0.6166666666666667,0.5,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,4,KCMBON_rewired,0.6333333333333333,0.5,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
79,0,real,0.6666666666666666,0.5166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,0,KC_perm_all,0.65,0.5,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,0,KC_perm_within_subtype,0.6833333333333333,0.5166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,0,KCMBON_rewired,0.65,0.48333333333333334,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,1,real,0.8333333333333334,0.5333333333333333,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,1,KC_perm_all,0.8833333333333333,0.7166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,1,KC_perm_within_subtype,0.8833333333333333,0.6833333333333333,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,1,KCMBON_rewired,0.8333333333333334,0.6666666666666666,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,2,real,0.85,0.5,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,2,KC_perm_all,0.8666666666666667,0.5,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,2,KC_perm_within_subtype,0.8833333333333333,0.5666666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,2,KCMBON_rewired,0.85,0.5166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,3,real,0.7,0.5166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,3,KC_perm_all,0.7,0.5166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,3,KC_perm_within_subtype,0.7166666666666667,0.5166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,3,KCMBON_rewired,0.7,0.5166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,4,real,0.9666666666666667,0.8166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,4,KC_perm_all,0.9666666666666667,0.7333333333333333,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,4,KC_perm_within_subtype,0.9833333333333333,0.7833333333333333,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,4,KCMBON_rewired,0.9333333333333333,0.8166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
80,0,real,0.9,0.6,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,0,KC_perm_all,0.9666666666666667,0.6666666666666666,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,0,KC_perm_within_subtype,0.9333333333333333,0.7833333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,0,KCMBON_rewired,0.9666666666666667,0.7666666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,1,real,0.75,0.5333333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,1,KC_perm_all,0.9166666666666666,0.6166666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,1,KC_perm_within_subtype,0.85,0.55,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,1,KCMBON_rewired,0.85,0.5833333333333334,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,2,real,0.6666666666666666,0.6166666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,2,KC_perm_all,0.6666666666666666,0.6166666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,2,KC_perm_within_subtype,0.6666666666666666,0.6166666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,2,KCMBON_rewired,0.6666666666666666,0.6166666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,3,real,0.9666666666666667,0.85,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,3,KC_perm_all,1.0,0.9666666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,3,KC_perm_within_subtype,0.9833333333333333,0.8333333333333334,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,3,KCMBON_rewired,1.0,0.9833333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,4,real,0.9,0.6,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,4,KC_perm_all,0.9333333333333333,0.75,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,4,KC_perm_within_subtype,0.9166666666666666,0.65,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,4,KCMBON_rewired,0.95,0.7833333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
81,0,real,0.9833333333333333,0.9666666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,0,KC_perm_all,0.9666666666666667,0.6166666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,0,KC_perm_within_subtype,1.0,0.95,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,0,KCMBON_rewired,0.9666666666666667,0.6666666666666666,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,1,real,0.95,0.95,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,1,KC_perm_all,0.85,0.7666666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,1,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,1,KCMBON_rewired,0.8333333333333334,0.6833333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,2,real,1.0,0.95,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,2,KC_perm_all,0.9666666666666667,0.6333333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,2,KC_perm_within_subtype,1.0,0.95,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,2,KCMBON_rewired,0.9666666666666667,0.7833333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,3,real,1.0,0.9666666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,3,KC_perm_all,0.9166666666666666,0.7666666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,3,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,3,KCMBON_rewired,0.8333333333333334,0.7,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,4,real,1.0,1.0,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,4,KC_perm_all,0.8833333333333333,0.7166666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,4,KC_perm_within_subtype,1.0,0.9833333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,4,KCMBON_rewired,0.95,0.9,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
82,0,real,0.55,0.45,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,0,KC_perm_all,0.6333333333333333,0.5833333333333334,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,0,KC_perm_within_subtype,0.55,0.43333333333333335,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,0,KCMBON_rewired,0.7,0.6333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,1,real,0.6,0.5,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,1,KC_perm_all,0.7833333333333333,0.5666666666666667,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,1,KC_perm_within_subtype,0.5833333333333334,0.5,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,1,KCMBON_rewired,0.7666666666666667,0.5,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,2,real,0.6666666666666666,0.45,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,2,KC_perm_all,0.9666666666666667,0.6666666666666666,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,2,KC_perm_within_subtype,0.65,0.4166666666666667,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,2,KCMBON_rewired,0.9333333333333333,0.8166666666666667,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,3,real,0.7666666666666667,0.55,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,3,KC_perm_all,0.85,0.55,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,3,KC_perm_within_subtype,0.7666666666666667,0.55,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,3,KCMBON_rewired,0.85,0.5666666666666667,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,4,real,0.75,0.5333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,4,KC_perm_all,0.85,0.5333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,4,KC_perm_within_subtype,0.75,0.5333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,4,KCMBON_rewired,0.8666666666666667,0.5333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
83,0,real,0.6166666666666667,0.55,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,0,KC_perm_all,0.6166666666666667,0.55,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,0,KC_perm_within_subtype,0.6166666666666667,0.55,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,0,KCMBON_rewired,0.6333333333333333,0.55,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,1,real,0.6166666666666667,0.6166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,1,KC_perm_all,0.6166666666666667,0.6166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,1,KC_perm_within_subtype,0.6166666666666667,0.6166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,1,KCMBON_rewired,0.6166666666666667,0.6166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,2,real,0.6,0.5166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,2,KC_perm_all,0.65,0.5166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,2,KC_perm_within_subtype,0.5833333333333334,0.5166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,2,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,3,real,0.5666666666666667,0.5333333333333333,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,3,KC_perm_all,0.6666666666666666,0.5333333333333333,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,3,KC_perm_within_subtype,0.55,0.5333333333333333,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,3,KCMBON_rewired,0.6333333333333333,0.5333333333333333,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,4,real,0.48333333333333334,0.45,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,4,KC_perm_all,0.5166666666666667,0.45,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,4,KC_perm_within_subtype,0.48333333333333334,0.45,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,4,KCMBON_rewired,0.5166666666666667,0.45,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
84,0,real,0.8333333333333334,0.4666666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,0,KC_perm_all,0.8833333333333333,0.5166666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,0,KC_perm_within_subtype,0.7666666666666667,0.45,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,0,KCMBON_rewired,0.8833333333333333,0.5333333333333333,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,1,real,0.55,0.48333333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,1,KC_perm_all,0.7666666666666667,0.5833333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,1,KC_perm_within_subtype,0.5666666666666667,0.48333333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,1,KCMBON_rewired,0.7333333333333333,0.5333333333333333,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,2,real,0.6,0.55,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,2,KC_perm_all,0.6833333333333333,0.55,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,2,KC_perm_within_subtype,0.5833333333333334,0.55,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,2,KCMBON_rewired,0.7166666666666667,0.55,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,3,real,0.7666666666666667,0.5833333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,3,KC_perm_all,0.8833333333333333,0.6,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,3,KC_perm_within_subtype,0.75,0.5833333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,3,KCMBON_rewired,0.8,0.5833333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,4,real,0.6666666666666666,0.6166666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,4,KC_perm_all,0.7833333333333333,0.6166666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,4,KC_perm_within_subtype,0.65,0.6166666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,4,KCMBON_rewired,0.7833333333333333,0.6166666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
85,0,real,1.0,1.0,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,0,KC_perm_all,0.9833333333333333,0.95,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,0,KC_perm_within_subtype,1.0,1.0,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,0,KCMBON_rewired,1.0,0.9666666666666667,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,1,real,1.0,0.95,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,1,KC_perm_all,0.95,0.8666666666666667,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,1,KC_perm_within_subtype,1.0,0.95,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,1,KCMBON_rewired,0.95,0.7833333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,2,real,0.9833333333333333,0.9833333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,2,KC_perm_all,1.0,0.95,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,2,KC_perm_within_subtype,1.0,0.9666666666666667,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,2,KCMBON_rewired,1.0,0.9666666666666667,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,3,real,1.0,0.95,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,3,KC_perm_all,0.9333333333333333,0.7833333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,3,KC_perm_within_subtype,1.0,0.9333333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,3,KCMBON_rewired,0.9166666666666666,0.7,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,4,real,1.0,0.9833333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,4,KC_perm_all,0.9666666666666667,0.9333333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,4,KC_perm_within_subtype,1.0,1.0,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,4,KCMBON_rewired,1.0,0.9666666666666667,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
86,0,real,0.8,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,0,KC_perm_all,0.75,0.6166666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,0,KC_perm_within_subtype,0.7833333333333333,0.6166666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,0,KCMBON_rewired,0.7666666666666667,0.6166666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,1,real,0.8333333333333334,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,1,KC_perm_all,0.8166666666666667,0.6666666666666666,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,1,KC_perm_within_subtype,0.7833333333333333,0.5833333333333334,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,1,KCMBON_rewired,0.7666666666666667,0.5833333333333334,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,2,real,0.7,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,2,KC_perm_all,0.7,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,2,KC_perm_within_subtype,0.7166666666666667,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,2,KCMBON_rewired,0.7,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,3,real,0.8166666666666667,0.6,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,3,KC_perm_all,0.8,0.5666666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,3,KC_perm_within_subtype,0.7833333333333333,0.5666666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,3,KCMBON_rewired,0.8333333333333334,0.5666666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,4,real,0.9333333333333333,0.7,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,4,KC_perm_all,0.9666666666666667,0.5833333333333334,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,4,KC_perm_within_subtype,0.9666666666666667,0.6333333333333333,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,4,KCMBON_rewired,0.9,0.6666666666666666,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
87,0,real,1.0,0.9333333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,0,KC_perm_all,0.95,0.8833333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,0,KC_perm_within_subtype,0.95,0.8833333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,0,KCMBON_rewired,0.9833333333333333,0.9333333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,1,real,0.85,0.65,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,1,KC_perm_all,0.9166666666666666,0.7166666666666667,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,1,KC_perm_within_subtype,0.8,0.5333333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,1,KCMBON_rewired,0.8333333333333334,0.6166666666666667,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,2,real,0.95,0.6333333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,2,KC_perm_all,0.8666666666666667,0.55,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,2,KC_perm_within_subtype,0.8666666666666667,0.6,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,2,KCMBON_rewired,0.9,0.5833333333333334,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,3,real,0.95,0.7333333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,3,KC_perm_all,0.9,0.6666666666666666,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,3,KC_perm_within_subtype,0.9166666666666666,0.6833333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,3,KCMBON_rewired,0.9166666666666666,0.6666666666666666,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,4,real,0.8666666666666667,0.6833333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,4,KC_perm_all,0.8666666666666667,0.6666666666666666,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,4,KC_perm_within_subtype,0.8166666666666667,0.5333333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,4,KCMBON_rewired,0.9166666666666666,0.75,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
88,0,real,0.5666666666666667,0.45,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,0,KC_perm_all,0.8166666666666667,0.4666666666666667,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,0,KC_perm_within_subtype,0.5833333333333334,0.45,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,0,KCMBON_rewired,0.8166666666666667,0.45,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,1,real,0.5833333333333334,0.55,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,1,KC_perm_all,0.8333333333333334,0.55,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,1,KC_perm_within_subtype,0.5833333333333334,0.55,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,1,KCMBON_rewired,0.7666666666666667,0.55,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,2,real,0.5666666666666667,0.48333333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,2,KC_perm_all,0.6833333333333333,0.48333333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,2,KC_perm_within_subtype,0.5666666666666667,0.48333333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,2,KCMBON_rewired,0.7666666666666667,0.48333333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,3,real,0.5833333333333334,0.5833333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,3,KC_perm_all,0.6,0.5833333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,3,KC_perm_within_subtype,0.5833333333333334,0.5833333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,3,KCMBON_rewired,0.6,0.5833333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,4,real,0.55,0.5,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,4,KC_perm_all,0.6333333333333333,0.5166666666666667,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,4,KC_perm_within_subtype,0.55,0.5,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,4,KCMBON_rewired,0.7,0.5,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
89,0,real,0.9333333333333333,0.7833333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,0,KC_perm_all,0.85,0.5666666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,0,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,0,KCMBON_rewired,0.85,0.5333333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,1,real,0.9666666666666667,0.7333333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,1,KC_perm_all,0.9166666666666666,0.7333333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,1,KC_perm_within_subtype,1.0,0.85,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,1,KCMBON_rewired,0.9333333333333333,0.7333333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,2,real,0.95,0.7,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,2,KC_perm_all,0.7833333333333333,0.5,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,2,KC_perm_within_subtype,0.9666666666666667,0.7333333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,2,KCMBON_rewired,0.9,0.55,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,3,real,0.9,0.5666666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,3,KC_perm_all,0.8666666666666667,0.5833333333333334,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,3,KC_perm_within_subtype,0.8666666666666667,0.6333333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,3,KCMBON_rewired,0.85,0.55,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,4,real,0.9333333333333333,0.8166666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,4,KC_perm_all,0.9666666666666667,0.65,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,4,KC_perm_within_subtype,0.9833333333333333,0.85,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,4,KCMBON_rewired,0.9833333333333333,0.8,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
90,0,real,0.8333333333333334,0.5333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,0,KC_perm_all,0.8,0.5166666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,0,KC_perm_within_subtype,0.85,0.5666666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,0,KCMBON_rewired,0.8,0.5,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,1,real,1.0,0.8666666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,1,KC_perm_all,1.0,0.9,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,1,KC_perm_within_subtype,0.9666666666666667,0.8,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,1,KCMBON_rewired,1.0,0.8666666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,2,real,0.95,0.5666666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,2,KC_perm_all,0.9333333333333333,0.5166666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,2,KC_perm_within_subtype,0.95,0.5833333333333334,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,2,KCMBON_rewired,0.95,0.55,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,3,real,0.8,0.6333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,3,KC_perm_all,0.8166666666666667,0.6333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,3,KC_perm_within_subtype,0.8166666666666667,0.6333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,3,KCMBON_rewired,0.8166666666666667,0.6333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,4,real,0.9166666666666666,0.7166666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,4,KC_perm_all,0.85,0.5833333333333334,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,4,KC_perm_within_subtype,0.8833333333333333,0.7166666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,4,KCMBON_rewired,0.9,0.7333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
91,0,real,0.7833333333333333,0.5333333333333333,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,0,KC_perm_all,0.85,0.5333333333333333,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,0,KC_perm_within_subtype,0.8,0.5166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,0,KCMBON_rewired,0.85,0.55,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,1,real,0.65,0.5833333333333334,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,1,KC_perm_all,0.7666666666666667,0.6166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,1,KC_perm_within_subtype,0.65,0.5833333333333334,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,1,KCMBON_rewired,0.6833333333333333,0.5833333333333334,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,2,real,0.6666666666666666,0.5166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,2,KC_perm_all,0.7,0.5333333333333333,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,2,KC_perm_within_subtype,0.6666666666666666,0.5333333333333333,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,2,KCMBON_rewired,0.7166666666666667,0.5333333333333333,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,3,real,0.6333333333333333,0.5,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,3,KC_perm_all,0.9,0.9166666666666666,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,3,KC_perm_within_subtype,0.65,0.55,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,3,KCMBON_rewired,0.9333333333333333,0.9,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,4,real,0.75,0.6166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,4,KC_perm_all,0.7333333333333333,0.6166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,4,KC_perm_within_subtype,0.75,0.6166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,4,KCMBON_rewired,0.7833333333333333,0.6166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
92,0,real,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,0,KC_perm_all,1.0,0.95,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,0,KC_perm_within_subtype,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,0,KCMBON_rewired,0.9833333333333333,0.8833333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,1,real,0.9833333333333333,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,1,KC_perm_all,0.95,0.7,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,1,KC_perm_within_subtype,1.0,0.9666666666666667,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,1,KCMBON_rewired,0.95,0.65,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,2,real,1.0,0.9833333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,2,KC_perm_all,0.9333333333333333,0.75,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,2,KC_perm_within_subtype,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,2,KCMBON_rewired,0.9833333333333333,0.8166666666666667,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,3,real,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,3,KC_perm_all,0.9333333333333333,0.9166666666666666,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,3,KC_perm_within_subtype,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,3,KCMBON_rewired,0.9166666666666666,0.8833333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,4,real,1.0,0.9833333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,4,KC_perm_all,0.9666666666666667,0.7333333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,4,KC_perm_within_subtype,0.9833333333333333,0.9833333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,4,KCMBON_rewired,0.95,0.7166666666666667,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
93,0,real,0.6333333333333333,0.5166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,0,KC_perm_all,0.65,0.5,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,0,KC_perm_within_subtype,0.6166666666666667,0.5,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,0,KCMBON_rewired,0.6333333333333333,0.5,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,1,real,0.6333333333333333,0.5166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,1,KC_perm_all,0.75,0.5333333333333333,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,1,KC_perm_within_subtype,0.6666666666666666,0.5166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,1,KCMBON_rewired,0.7333333333333333,0.5166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,2,real,0.6666666666666666,0.48333333333333334,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,2,KC_perm_all,0.8166666666666667,0.55,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,2,KC_perm_within_subtype,0.7,0.4166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,2,KCMBON_rewired,0.7833333333333333,0.45,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,3,real,0.6,0.55,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,3,KC_perm_all,0.6666666666666666,0.55,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,3,KC_perm_within_subtype,0.6,0.55,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,3,KCMBON_rewired,0.65,0.55,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,4,real,0.7,0.48333333333333334,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,4,KC_perm_all,0.8166666666666667,0.5,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,4,KC_perm_within_subtype,0.7,0.48333333333333334,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,4,KCMBON_rewired,0.8333333333333334,0.5,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
94,0,real,0.7666666666666667,0.6,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,0,KC_perm_all,0.8666666666666667,0.6,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,0,KC_perm_within_subtype,0.7833333333333333,0.5833333333333334,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,0,KCMBON_rewired,0.8166666666666667,0.5833333333333334,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,1,real,0.7333333333333333,0.4166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,1,KC_perm_all,0.95,0.8,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,1,KC_perm_within_subtype,0.75,0.4166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,1,KCMBON_rewired,0.9333333333333333,0.6666666666666666,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,2,real,0.8166666666666667,0.5,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,2,KC_perm_all,0.9333333333333333,0.7333333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,2,KC_perm_within_subtype,0.75,0.4166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,2,KCMBON_rewired,0.9333333333333333,0.65,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,3,real,0.7166666666666667,0.6166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,3,KC_perm_all,0.85,0.65,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,3,KC_perm_within_subtype,0.7,0.6166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,3,KCMBON_rewired,0.7833333333333333,0.6166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,4,real,0.6333333333333333,0.45,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,4,KC_perm_all,0.9333333333333333,0.8,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,4,KC_perm_within_subtype,0.7166666666666667,0.4166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,4,KCMBON_rewired,0.9833333333333333,0.8333333333333334,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
95,0,real,0.5666666666666667,0.55,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,0,KC_perm_all,0.5666666666666667,0.55,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,0,KC_perm_within_subtype,0.5666666666666667,0.55,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,0,KCMBON_rewired,0.5666666666666667,0.55,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,1,real,0.5166666666666667,0.48333333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,1,KC_perm_all,0.5833333333333334,0.48333333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,1,KC_perm_within_subtype,0.55,0.48333333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,1,KCMBON_rewired,0.5666666666666667,0.48333333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,2,real,0.55,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,2,KC_perm_all,0.55,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,2,KC_perm_within_subtype,0.55,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,2,KCMBON_rewired,0.55,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,3,real,0.6166666666666667,0.4666666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,3,KC_perm_all,0.65,0.4666666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,3,KC_perm_within_subtype,0.6,0.4666666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,3,KCMBON_rewired,0.65,0.4666666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,4,real,0.6166666666666667,0.5833333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,4,KC_perm_all,0.6333333333333333,0.5833333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,4,KC_perm_within_subtype,0.6166666666666667,0.5833333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,4,KCMBON_rewired,0.6666666666666666,0.5833333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
96,0,real,0.8,0.6,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,0,KC_perm_all,1.0,1.0,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,0,KC_perm_within_subtype,0.75,0.5,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,0,KCMBON_rewired,1.0,0.9666666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,1,real,0.65,0.55,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,1,KC_perm_all,0.8333333333333334,0.7333333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,1,KC_perm_within_subtype,0.6333333333333333,0.5,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,1,KCMBON_rewired,0.8,0.6333333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,2,real,0.7666666666666667,0.6166666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,2,KC_perm_all,0.8333333333333334,0.8166666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,2,KC_perm_within_subtype,0.6833333333333333,0.48333333333333334,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,2,KCMBON_rewired,0.8166666666666667,0.7166666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,3,real,0.8833333333333333,0.5333333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,3,KC_perm_all,1.0,0.8833333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,3,KC_perm_within_subtype,0.8833333333333333,0.5,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,3,KCMBON_rewired,1.0,0.8666666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,4,real,0.65,0.5833333333333334,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,4,KC_perm_all,0.8,0.65,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,4,KC_perm_within_subtype,0.6166666666666667,0.5166666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,4,KCMBON_rewired,0.75,0.5833333333333334,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
97,0,real,0.7,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,0,KC_perm_all,0.6333333333333333,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,0,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,0,KCMBON_rewired,0.65,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,1,real,0.7833333333333333,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,1,KC_perm_all,0.65,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,1,KC_perm_within_subtype,0.7666666666666667,0.55,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,1,KCMBON_rewired,0.65,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,2,real,0.6333333333333333,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,2,KC_perm_all,0.5833333333333334,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,2,KC_perm_within_subtype,0.65,0.55,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,2,KCMBON_rewired,0.5833333333333334,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,3,real,0.7333333333333333,0.5833333333333334,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,3,KC_perm_all,0.6333333333333333,0.5833333333333334,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,3,KC_perm_within_subtype,0.7166666666666667,0.5833333333333334,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,3,KCMBON_rewired,0.6333333333333333,0.5833333333333334,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,4,real,0.7166666666666667,0.85,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,4,KC_perm_all,0.7666666666666667,0.4,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,4,KC_perm_within_subtype,0.7166666666666667,0.7666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,4,KCMBON_rewired,0.75,0.4,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
98,0,real,0.7833333333333333,0.6833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,0,KC_perm_all,0.7833333333333333,0.6833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,0,KC_perm_within_subtype,0.75,0.6833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,0,KCMBON_rewired,0.7833333333333333,0.6833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,1,real,0.6166666666666667,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,1,KC_perm_all,0.6666666666666666,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,1,KC_perm_within_subtype,0.6166666666666667,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,1,KCMBON_rewired,0.6666666666666666,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,2,real,0.7166666666666667,0.5333333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,2,KC_perm_all,0.8833333333333333,0.6333333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,2,KC_perm_within_subtype,0.75,0.4666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,2,KCMBON_rewired,0.8166666666666667,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,3,real,0.6666666666666666,0.55,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,3,KC_perm_all,0.7333333333333333,0.55,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,3,KC_perm_within_subtype,0.6833333333333333,0.55,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,3,KCMBON_rewired,0.7166666666666667,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,4,real,0.6333333333333333,0.5166666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,4,KC_perm_all,0.6666666666666666,0.5333333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,4,KC_perm_within_subtype,0.6333333333333333,0.5166666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,4,KCMBON_rewired,0.6666666666666666,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
99,0,real,0.7,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,0,KC_perm_all,0.7166666666666667,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,0,KC_perm_within_subtype,0.7,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,0,KCMBON_rewired,0.7166666666666667,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,1,real,0.6,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,1,KC_perm_all,0.6833333333333333,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,1,KC_perm_within_subtype,0.6166666666666667,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,1,KCMBON_rewired,0.65,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,2,real,0.5833333333333334,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,2,KC_perm_all,0.6666666666666666,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,2,KC_perm_within_subtype,0.65,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,2,KCMBON_rewired,0.65,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,3,real,0.5833333333333334,0.45,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,3,KC_perm_all,0.6166666666666667,0.45,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,3,KC_perm_within_subtype,0.6,0.45,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,3,KCMBON_rewired,0.6166666666666667,0.45,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,4,real,0.5,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,4,KC_perm_all,0.6333333333333333,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,4,KC_perm_within_subtype,0.5,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,4,KCMBON_rewired,0.6166666666666667,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
100,0,real,0.9833333333333333,0.95,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,0,KC_perm_all,0.6833333333333333,0.5,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,0,KC_perm_within_subtype,0.9333333333333333,0.9,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,0,KCMBON_rewired,0.7666666666666667,0.5,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,1,real,0.9833333333333333,0.95,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,1,KC_perm_all,0.7166666666666667,0.48333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,1,KC_perm_within_subtype,0.9666666666666667,0.9166666666666666,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,1,KCMBON_rewired,0.7,0.48333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,2,real,0.65,0.6833333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,2,KC_perm_all,0.6333333333333333,0.6333333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,2,KC_perm_within_subtype,0.6333333333333333,0.65,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,2,KCMBON_rewired,0.6333333333333333,0.6333333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,3,real,0.9833333333333333,0.9666666666666667,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,3,KC_perm_all,0.7333333333333333,0.5,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,3,KC_perm_within_subtype,0.9833333333333333,0.9166666666666666,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,3,KCMBON_rewired,0.6166666666666667,0.48333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,4,real,1.0,1.0,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,4,KC_perm_all,0.8166666666666667,0.4666666666666667,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,4,KC_perm_within_subtype,1.0,0.9666666666666667,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,4,KCMBON_rewired,0.8,0.4666666666666667,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
101,0,real,0.8333333333333334,0.6333333333333333,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,0,KC_perm_all,0.7666666666666667,0.5666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,0,KC_perm_within_subtype,0.8166666666666667,0.6166666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,0,KCMBON_rewired,0.7666666666666667,0.5666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,1,real,1.0,0.9333333333333333,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,1,KC_perm_all,0.8833333333333333,0.5666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,1,KC_perm_within_subtype,1.0,0.9666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,1,KCMBON_rewired,0.9166666666666666,0.5666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,2,real,0.9666666666666667,0.9833333333333333,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,2,KC_perm_all,0.9833333333333333,0.8,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,2,KC_perm_within_subtype,0.9833333333333333,1.0,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,2,KCMBON_rewired,1.0,0.95,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,3,real,0.9833333333333333,0.85,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,3,KC_perm_all,0.8666666666666667,0.5166666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,3,KC_perm_within_subtype,0.9833333333333333,0.9,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,3,KCMBON_rewired,0.8333333333333334,0.5,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,4,real,0.9,0.6333333333333333,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,4,KC_perm_all,0.8166666666666667,0.48333333333333334,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,4,KC_perm_within_subtype,0.95,0.7,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,4,KCMBON_rewired,0.8166666666666667,0.48333333333333334,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
102,0,real,0.8666666666666667,0.7333333333333333,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,0,KC_perm_all,0.9666666666666667,0.8333333333333334,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,0,KC_perm_within_subtype,0.9166666666666666,0.65,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,0,KCMBON_rewired,0.9666666666666667,0.8333333333333334,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,1,real,0.8,0.5666666666666667,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,1,KC_perm_all,0.9166666666666666,0.65,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,1,KC_perm_within_subtype,0.8666666666666667,0.5666666666666667,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,1,KCMBON_rewired,0.9333333333333333,0.7,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,2,real,0.8833333333333333,0.6333333333333333,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,2,KC_perm_all,0.9333333333333333,0.8333333333333334,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,2,KC_perm_within_subtype,0.85,0.6666666666666666,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,2,KCMBON_rewired,0.9333333333333333,0.7333333333333333,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,3,real,0.6666666666666666,0.5833333333333334,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,3,KC_perm_all,0.7,0.6,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,3,KC_perm_within_subtype,0.6666666666666666,0.5833333333333334,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,3,KCMBON_rewired,0.7,0.5833333333333334,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,4,real,0.8833333333333333,0.7166666666666667,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,4,KC_perm_all,0.9166666666666666,0.8333333333333334,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,4,KC_perm_within_subtype,0.8166666666666667,0.6666666666666666,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,4,KCMBON_rewired,0.9333333333333333,0.8833333333333333,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
103,0,real,0.75,0.6166666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,0,KC_perm_all,0.95,0.75,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,0,KC_perm_within_subtype,0.7666666666666667,0.5833333333333334,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,0,KCMBON_rewired,0.95,0.7833333333333333,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,1,real,0.8833333333333333,0.75,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,1,KC_perm_all,0.9833333333333333,0.8833333333333333,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,1,KC_perm_within_subtype,0.8666666666666667,0.7166666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,1,KCMBON_rewired,1.0,0.9333333333333333,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,2,real,0.9,0.7,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,2,KC_perm_all,1.0,1.0,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,2,KC_perm_within_subtype,0.9333333333333333,0.7,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,2,KCMBON_rewired,0.9666666666666667,0.95,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,3,real,0.8833333333333333,0.7166666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,3,KC_perm_all,0.95,0.9166666666666666,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,3,KC_perm_within_subtype,0.8166666666666667,0.6166666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,3,KCMBON_rewired,0.95,0.9,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,4,real,0.8,0.6,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,4,KC_perm_all,0.9,0.6166666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,4,KC_perm_within_subtype,0.75,0.5333333333333333,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,4,KCMBON_rewired,0.9333333333333333,0.5833333333333334,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
104,0,real,0.65,0.55,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,0,KC_perm_all,0.7166666666666667,0.55,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,0,KC_perm_within_subtype,0.6333333333333333,0.55,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,0,KCMBON_rewired,0.7,0.55,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,1,real,0.6,0.6,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,1,KC_perm_all,0.7166666666666667,0.6,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,1,KC_perm_within_subtype,0.6,0.6,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,1,KCMBON_rewired,0.65,0.6,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,2,real,0.5833333333333334,0.45,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,2,KC_perm_all,0.6333333333333333,0.45,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,2,KC_perm_within_subtype,0.5666666666666667,0.45,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,2,KCMBON_rewired,0.65,0.45,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,3,real,0.5666666666666667,0.38333333333333336,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,3,KC_perm_all,0.6833333333333333,0.4,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,3,KC_perm_within_subtype,0.55,0.38333333333333336,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,3,KCMBON_rewired,0.6,0.38333333333333336,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,4,real,0.6,0.5166666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,4,KC_perm_all,0.6833333333333333,0.5166666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,4,KC_perm_within_subtype,0.6,0.5166666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,4,KCMBON_rewired,0.6833333333333333,0.5166666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
105,0,real,0.8666666666666667,0.8833333333333333,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,0,KC_perm_all,0.55,0.5,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,0,KC_perm_within_subtype,0.85,0.75,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,0,KCMBON_rewired,0.55,0.5,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,1,real,0.65,0.65,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,1,KC_perm_all,0.6,0.55,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,1,KC_perm_within_subtype,0.65,0.6,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,1,KCMBON_rewired,0.6,0.55,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,2,real,0.8166666666666667,0.8166666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,2,KC_perm_all,0.48333333333333334,0.48333333333333334,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,2,KC_perm_within_subtype,0.85,0.85,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,2,KCMBON_rewired,0.48333333333333334,0.48333333333333334,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,3,real,0.6833333333333333,0.65,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,3,KC_perm_all,0.9,0.8833333333333333,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,3,KC_perm_within_subtype,0.6833333333333333,0.65,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,3,KCMBON_rewired,0.85,0.75,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,4,real,0.8166666666666667,0.8166666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,4,KC_perm_all,0.7166666666666667,0.4666666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,4,KC_perm_within_subtype,0.8166666666666667,0.8333333333333334,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,4,KCMBON_rewired,0.7166666666666667,0.45,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
106,0,real,0.6666666666666666,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,0,KC_perm_all,0.65,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,0,KC_perm_within_subtype,0.65,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,0,KCMBON_rewired,0.65,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,1,real,0.6833333333333333,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,1,KC_perm_all,0.8833333333333333,0.7333333333333333,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,1,KC_perm_within_subtype,0.8166666666666667,0.5833333333333334,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,1,KCMBON_rewired,0.8666666666666667,0.65,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,2,real,0.7166666666666667,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,2,KC_perm_all,0.75,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,2,KC_perm_within_subtype,0.75,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,2,KCMBON_rewired,0.75,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,3,real,0.7333333333333333,0.5333333333333333,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,3,KC_perm_all,0.8833333333333333,0.6,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,3,KC_perm_within_subtype,0.8,0.48333333333333334,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,3,KCMBON_rewired,0.8666666666666667,0.48333333333333334,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,4,real,0.75,0.5166666666666667,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,4,KC_perm_all,0.7666666666666667,0.5833333333333334,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,4,KC_perm_within_subtype,0.8166666666666667,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,4,KCMBON_rewired,0.8166666666666667,0.65,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
107,0,real,0.7333333333333333,0.5833333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,0,KC_perm_all,0.75,0.5833333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,0,KC_perm_within_subtype,0.7333333333333333,0.5833333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,0,KCMBON_rewired,0.75,0.5833333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,1,real,0.6166666666666667,0.6166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,1,KC_perm_all,0.6166666666666667,0.6166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,1,KC_perm_within_subtype,0.6166666666666667,0.6166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,1,KCMBON_rewired,0.6166666666666667,0.6166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,2,real,0.75,0.5333333333333333,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,2,KC_perm_all,0.85,0.5333333333333333,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,2,KC_perm_within_subtype,0.8,0.5333333333333333,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,2,KCMBON_rewired,0.8166666666666667,0.5333333333333333,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,3,real,0.5333333333333333,0.5166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,3,KC_perm_all,0.6,0.5166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,3,KC_perm_within_subtype,0.5333333333333333,0.5166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,3,KCMBON_rewired,0.55,0.5166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,4,real,0.75,0.48333333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,4,KC_perm_all,0.85,0.48333333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,4,KC_perm_within_subtype,0.7833333333333333,0.48333333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,4,KCMBON_rewired,0.9,0.48333333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
108,0,real,0.6833333333333333,0.5833333333333334,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,0,KC_perm_all,0.6833333333333333,0.5166666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,0,KC_perm_within_subtype,0.6833333333333333,0.5166666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,0,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,1,real,0.85,0.5666666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,1,KC_perm_all,0.9333333333333333,0.7166666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,1,KC_perm_within_subtype,0.85,0.5,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,1,KCMBON_rewired,0.95,0.5833333333333334,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,2,real,0.7833333333333333,0.6333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,2,KC_perm_all,0.8,0.6333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,2,KC_perm_within_subtype,0.8,0.6333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,2,KCMBON_rewired,0.8,0.6333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,3,real,0.9333333333333333,0.65,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,3,KC_perm_all,1.0,0.7333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,3,KC_perm_within_subtype,0.95,0.5833333333333334,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,3,KCMBON_rewired,0.9833333333333333,0.7166666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,4,real,0.85,0.6,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,4,KC_perm_all,0.85,0.5666666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,4,KC_perm_within_subtype,0.8,0.5333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,4,KCMBON_rewired,0.8333333333333334,0.55,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
109,0,real,0.9166666666666666,0.8,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,0,KC_perm_all,0.7666666666666667,0.55,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,0,KC_perm_within_subtype,0.9166666666666666,0.8,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,0,KCMBON_rewired,0.8,0.55,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,1,real,1.0,0.9833333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,1,KC_perm_all,0.9833333333333333,0.8833333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,1,KC_perm_within_subtype,1.0,0.9833333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,1,KCMBON_rewired,0.9833333333333333,0.8166666666666667,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,2,real,0.95,0.7833333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,2,KC_perm_all,0.8666666666666667,0.5666666666666667,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,2,KC_perm_within_subtype,0.95,0.7333333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,2,KCMBON_rewired,0.9,0.5666666666666667,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,3,real,0.8,0.7,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,3,KC_perm_all,0.6,0.5333333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,3,KC_perm_within_subtype,0.7666666666666667,0.7333333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,3,KCMBON_rewired,0.6,0.5333333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,4,real,1.0,0.95,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,4,KC_perm_all,0.9666666666666667,0.9666666666666667,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,4,KC_perm_within_subtype,0.9666666666666667,0.95,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,4,KCMBON_rewired,1.0,0.9333333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
110,0,real,0.95,0.8833333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,0,KC_perm_all,0.8833333333333333,0.55,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,0,KC_perm_within_subtype,0.95,0.8833333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,0,KCMBON_rewired,0.9333333333333333,0.65,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,1,real,0.75,0.6,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,1,KC_perm_all,0.7,0.5833333333333334,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,1,KC_perm_within_subtype,0.7666666666666667,0.6,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,1,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,2,real,0.75,0.6333333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,2,KC_perm_all,0.7,0.55,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,2,KC_perm_within_subtype,0.75,0.6333333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,2,KCMBON_rewired,0.7333333333333333,0.5333333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,3,real,0.9666666666666667,0.8166666666666667,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,3,KC_perm_all,1.0,0.8666666666666667,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,3,KC_perm_within_subtype,0.9666666666666667,0.9,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,3,KCMBON_rewired,0.9833333333333333,0.9333333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,4,real,0.9666666666666667,0.9,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,4,KC_perm_all,1.0,0.95,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,4,KC_perm_within_subtype,1.0,0.95,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,4,KCMBON_rewired,1.0,0.9833333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
111,0,real,0.9666666666666667,0.9166666666666666,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,0,KC_perm_all,0.8,0.6,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,0,KC_perm_within_subtype,0.9833333333333333,0.9833333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,0,KCMBON_rewired,0.7833333333333333,0.6666666666666666,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,1,real,0.9166666666666666,0.6833333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,1,KC_perm_all,0.7166666666666667,0.6,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,1,KC_perm_within_subtype,0.8166666666666667,0.6,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,1,KCMBON_rewired,0.7333333333333333,0.6,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,2,real,0.8333333333333334,0.8166666666666667,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,2,KC_perm_all,0.7166666666666667,0.55,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,2,KC_perm_within_subtype,0.85,0.7666666666666667,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,2,KCMBON_rewired,0.7333333333333333,0.5333333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,3,real,0.9833333333333333,0.95,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,3,KC_perm_all,0.7666666666666667,0.5,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,3,KC_perm_within_subtype,1.0,0.8833333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,3,KCMBON_rewired,0.7833333333333333,0.5333333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,4,real,0.9333333333333333,0.9333333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,4,KC_perm_all,0.95,0.6,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,4,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,4,KCMBON_rewired,0.9833333333333333,0.6666666666666666,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
112,0,real,0.7166666666666667,0.6,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,0,KC_perm_all,0.65,0.6,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,0,KC_perm_within_subtype,0.7333333333333333,0.6,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,0,KCMBON_rewired,0.65,0.6,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,1,real,0.9833333333333333,0.9833333333333333,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,1,KC_perm_all,1.0,0.95,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,1,KC_perm_within_subtype,0.9666666666666667,0.95,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,1,KCMBON_rewired,0.9833333333333333,0.9166666666666666,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,2,real,0.9166666666666666,0.8333333333333334,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,2,KC_perm_all,0.9833333333333333,0.9666666666666667,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,2,KC_perm_within_subtype,0.9166666666666666,0.8,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,2,KCMBON_rewired,0.9666666666666667,0.9333333333333333,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,3,real,0.6666666666666666,0.6,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,3,KC_perm_all,0.6333333333333333,0.5166666666666667,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,3,KC_perm_within_subtype,0.65,0.5833333333333334,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,3,KCMBON_rewired,0.6333333333333333,0.5166666666666667,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,4,real,0.95,0.7333333333333333,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,4,KC_perm_all,0.7166666666666667,0.5,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,4,KC_perm_within_subtype,0.95,0.8,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,4,KCMBON_rewired,0.7833333333333333,0.5333333333333333,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
113,0,real,0.9333333333333333,0.6833333333333333,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,0,KC_perm_all,0.6833333333333333,0.5666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,0,KC_perm_within_subtype,0.95,0.6666666666666666,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,0,KCMBON_rewired,0.7166666666666667,0.5666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,1,real,0.9666666666666667,0.9,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,1,KC_perm_all,0.7166666666666667,0.5166666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,1,KC_perm_within_subtype,0.9166666666666666,0.7666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,1,KCMBON_rewired,0.7333333333333333,0.5166666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,2,real,1.0,1.0,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,2,KC_perm_all,0.7666666666666667,0.5166666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,2,KC_perm_within_subtype,1.0,1.0,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,2,KCMBON_rewired,0.8,0.5333333333333333,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,3,real,0.85,0.7166666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,3,KC_perm_all,0.5833333333333334,0.5666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,3,KC_perm_within_subtype,0.7833333333333333,0.6833333333333333,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,3,KCMBON_rewired,0.5833333333333334,0.5666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,4,real,1.0,0.9166666666666666,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,4,KC_perm_all,0.8333333333333334,0.5,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,4,KC_perm_within_subtype,0.9833333333333333,0.95,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,4,KCMBON_rewired,0.85,0.48333333333333334,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
114,0,real,0.9833333333333333,0.7,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,0,KC_perm_all,0.9,0.5333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,0,KC_perm_within_subtype,0.9666666666666667,0.7666666666666667,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,0,KCMBON_rewired,0.9166666666666666,0.5333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,1,real,1.0,0.9833333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,1,KC_perm_all,0.8666666666666667,0.7666666666666667,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,1,KC_perm_within_subtype,1.0,0.9833333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,1,KCMBON_rewired,0.8,0.6666666666666666,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,2,real,0.8166666666666667,0.65,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,2,KC_perm_all,0.7166666666666667,0.65,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,2,KC_perm_within_subtype,0.8,0.65,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,2,KCMBON_rewired,0.7333333333333333,0.65,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,3,real,0.9333333333333333,0.8,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,3,KC_perm_all,0.7166666666666667,0.5333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,3,KC_perm_within_subtype,0.8666666666666667,0.7,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,3,KCMBON_rewired,0.7,0.5333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,4,real,0.9833333333333333,0.8833333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,4,KC_perm_all,0.7833333333333333,0.75,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,4,KC_perm_within_subtype,0.9833333333333333,0.9166666666666666,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,4,KCMBON_rewired,0.8833333333333333,0.8333333333333334,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
115,0,real,0.5666666666666667,0.5333333333333333,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,0,KC_perm_all,0.6833333333333333,0.5333333333333333,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,0,KC_perm_within_subtype,0.5833333333333334,0.5333333333333333,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,0,KCMBON_rewired,0.7,0.5333333333333333,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,1,real,0.6166666666666667,0.5833333333333334,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,1,KC_perm_all,0.7,0.5833333333333334,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,1,KC_perm_within_subtype,0.6166666666666667,0.5833333333333334,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,1,KCMBON_rewired,0.6166666666666667,0.5833333333333334,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,2,real,0.6,0.5166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,2,KC_perm_all,0.6166666666666667,0.5166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,2,KC_perm_within_subtype,0.6,0.5166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,2,KCMBON_rewired,0.6166666666666667,0.5166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,3,real,0.75,0.7166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,3,KC_perm_all,0.75,0.7166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,3,KC_perm_within_subtype,0.75,0.7166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,3,KCMBON_rewired,0.75,0.7166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,4,real,0.5166666666666667,0.43333333333333335,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,4,KC_perm_all,0.75,0.43333333333333335,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,4,KC_perm_within_subtype,0.5,0.43333333333333335,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,4,KCMBON_rewired,0.75,0.43333333333333335,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
116,0,real,0.6666666666666666,0.55,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,0,KC_perm_all,0.9,0.55,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,0,KC_perm_within_subtype,0.65,0.55,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,0,KCMBON_rewired,0.9333333333333333,0.55,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,1,real,0.5833333333333334,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,1,KC_perm_all,0.75,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,1,KC_perm_within_subtype,0.5666666666666667,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,1,KCMBON_rewired,0.7,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,2,real,0.75,0.45,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,2,KC_perm_all,0.8833333333333333,0.6333333333333333,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,2,KC_perm_within_subtype,0.6833333333333333,0.4166666666666667,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,2,KCMBON_rewired,0.8333333333333334,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,3,real,0.6666666666666666,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,3,KC_perm_all,0.8166666666666667,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,3,KC_perm_within_subtype,0.65,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,3,KCMBON_rewired,0.8166666666666667,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,4,real,0.6166666666666667,0.48333333333333334,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,4,KC_perm_all,0.8666666666666667,0.5166666666666667,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,4,KC_perm_within_subtype,0.6333333333333333,0.48333333333333334,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,4,KCMBON_rewired,0.8333333333333334,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
117,0,real,0.75,0.55,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,0,KC_perm_all,0.9,0.6333333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,0,KC_perm_within_subtype,0.7,0.5333333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,0,KCMBON_rewired,0.95,0.6666666666666666,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,1,real,0.7166666666666667,0.5666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,1,KC_perm_all,0.9333333333333333,0.6666666666666666,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,1,KC_perm_within_subtype,0.7,0.5666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,1,KCMBON_rewired,0.7833333333333333,0.5833333333333334,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,2,real,0.7,0.6833333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,2,KC_perm_all,0.9333333333333333,0.9666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,2,KC_perm_within_subtype,0.7166666666666667,0.7166666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,2,KCMBON_rewired,0.95,0.9666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,3,real,0.6833333333333333,0.5333333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,3,KC_perm_all,0.8166666666666667,0.65,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,3,KC_perm_within_subtype,0.6666666666666666,0.5333333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,3,KCMBON_rewired,0.75,0.55,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,4,real,0.75,0.55,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,4,KC_perm_all,0.8,0.5666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,4,KC_perm_within_subtype,0.7333333333333333,0.55,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,4,KCMBON_rewired,0.8666666666666667,0.6333333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
118,0,real,0.8166666666666667,0.5333333333333333,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,0,KC_perm_all,0.6833333333333333,0.5,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,0,KC_perm_within_subtype,0.8166666666666667,0.5333333333333333,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,0,KCMBON_rewired,0.75,0.5,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,1,real,0.9,0.5333333333333333,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,1,KC_perm_all,0.9166666666666666,0.5,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,1,KC_perm_within_subtype,0.9166666666666666,0.5,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,1,KCMBON_rewired,0.8333333333333334,0.5,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,2,real,0.8,0.5333333333333333,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,2,KC_perm_all,0.7166666666666667,0.5166666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,2,KC_perm_within_subtype,0.8,0.5166666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,2,KCMBON_rewired,0.7333333333333333,0.5166666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,3,real,0.8,0.55,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,3,KC_perm_all,0.65,0.48333333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,3,KC_perm_within_subtype,0.8,0.6,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,3,KCMBON_rewired,0.6166666666666667,0.48333333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,4,real,0.7,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,4,KC_perm_all,0.6833333333333333,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,4,KC_perm_within_subtype,0.7166666666666667,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,4,KCMBON_rewired,0.6833333333333333,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
119,0,real,0.8,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,0,KC_perm_all,0.8166666666666667,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,0,KC_perm_within_subtype,0.7833333333333333,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,0,KCMBON_rewired,0.85,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,1,real,0.6333333333333333,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,1,KC_perm_all,0.8166666666666667,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,1,KC_perm_within_subtype,0.6666666666666666,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,1,KCMBON_rewired,0.7666666666666667,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,2,real,0.5666666666666667,0.5166666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,2,KC_perm_all,0.6666666666666666,0.5166666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,2,KC_perm_within_subtype,0.6333333333333333,0.5166666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,2,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,3,real,0.7166666666666667,0.5833333333333334,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,3,KC_perm_all,0.7833333333333333,0.5833333333333334,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,3,KC_perm_within_subtype,0.7166666666666667,0.5833333333333334,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,3,KCMBON_rewired,0.7666666666666667,0.5833333333333334,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,4,real,0.7666666666666667,0.45,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,4,KC_perm_all,0.8833333333333333,0.45,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,4,KC_perm_within_subtype,0.8166666666666667,0.45,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,4,KCMBON_rewired,0.8833333333333333,0.4666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136


==> anc/results/mb_var_norm.csv <==
theta_id,seed,cond,learn,final,APBP_SHARE,KC_SPARSITY,ETA,G_MM,G_FB,PN_FRAC,TRIAL_DROP
0,0,real,0.9333333333333333,0.7166666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,0,KC_perm_all,0.8833333333333333,0.5,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,0,KC_perm_within_subtype,0.9,0.6,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,0,KCMBON_rewired,0.85,0.4666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,1,real,0.9333333333333333,0.7166666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,1,KC_perm_all,0.95,0.6333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,1,KC_perm_within_subtype,0.9666666666666667,0.7,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,1,KCMBON_rewired,0.9666666666666667,0.6,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,2,real,0.8833333333333333,0.6833333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,2,KC_perm_all,0.6833333333333333,0.48333333333333334,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,2,KC_perm_within_subtype,0.8333333333333334,0.55,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,2,KCMBON_rewired,0.7333333333333333,0.5166666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,3,real,0.9333333333333333,0.8333333333333334,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,3,KC_perm_all,0.9833333333333333,0.9166666666666666,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,3,KC_perm_within_subtype,0.9666666666666667,0.85,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,3,KCMBON_rewired,0.9666666666666667,0.9333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,4,real,0.7833333333333333,0.6333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,4,KC_perm_all,0.7666666666666667,0.6333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,4,KC_perm_within_subtype,0.7666666666666667,0.6333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,4,KCMBON_rewired,0.7666666666666667,0.6333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
1,0,real,0.8666666666666667,0.7333333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,0,KC_perm_all,0.7666666666666667,0.5833333333333334,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,0,KC_perm_within_subtype,0.85,0.7166666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,0,KCMBON_rewired,0.7166666666666667,0.5666666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,1,real,0.9,0.7666666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,1,KC_perm_all,0.85,0.5666666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,1,KC_perm_within_subtype,0.95,0.7166666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,1,KCMBON_rewired,0.8666666666666667,0.5833333333333334,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,2,real,0.8333333333333334,0.8666666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,2,KC_perm_all,0.6333333333333333,0.5166666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,2,KC_perm_within_subtype,0.8333333333333334,0.7666666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,2,KCMBON_rewired,0.6333333333333333,0.5,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,3,real,0.85,0.7166666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,3,KC_perm_all,0.65,0.55,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,3,KC_perm_within_subtype,0.7666666666666667,0.6333333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,3,KCMBON_rewired,0.7,0.55,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,4,real,0.95,0.9,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,4,KC_perm_all,0.9166666666666666,0.8,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,4,KC_perm_within_subtype,0.9666666666666667,0.9833333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,4,KCMBON_rewired,0.9166666666666666,0.85,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
2,0,real,0.9333333333333333,0.9166666666666666,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,0,KC_perm_all,0.8666666666666667,0.8333333333333334,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,0,KC_perm_within_subtype,0.95,0.9666666666666667,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,0,KCMBON_rewired,0.8333333333333334,0.7666666666666667,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,1,real,0.8333333333333334,0.6666666666666666,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,1,KC_perm_all,0.8166666666666667,0.65,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,1,KC_perm_within_subtype,0.8333333333333334,0.6333333333333333,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,1,KCMBON_rewired,0.7833333333333333,0.6,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,2,real,0.9833333333333333,0.9666666666666667,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,2,KC_perm_all,0.9833333333333333,0.9666666666666667,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,2,KC_perm_within_subtype,1.0,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,2,KCMBON_rewired,0.9666666666666667,0.9666666666666667,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,3,real,0.9166666666666666,0.8166666666666667,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,3,KC_perm_all,0.75,0.6166666666666667,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,3,KC_perm_within_subtype,0.9333333333333333,0.7833333333333333,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,3,KCMBON_rewired,0.85,0.6,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,4,real,1.0,0.95,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,4,KC_perm_all,1.0,0.95,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,4,KC_perm_within_subtype,1.0,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,4,KCMBON_rewired,1.0,0.9333333333333333,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
3,0,real,0.6333333333333333,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,0,KC_perm_all,0.7166666666666667,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,0,KC_perm_within_subtype,0.6166666666666667,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,0,KCMBON_rewired,0.7166666666666667,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,1,real,0.6666666666666666,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,1,KC_perm_all,0.7666666666666667,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,1,KC_perm_within_subtype,0.6333333333333333,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,1,KCMBON_rewired,0.75,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,2,real,0.7,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,2,KC_perm_all,0.75,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,2,KC_perm_within_subtype,0.6833333333333333,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,2,KCMBON_rewired,0.7833333333333333,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,3,real,0.5833333333333334,0.5,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,3,KC_perm_all,0.6666666666666666,0.5166666666666667,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,3,KC_perm_within_subtype,0.6166666666666667,0.5,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,3,KCMBON_rewired,0.6333333333333333,0.5166666666666667,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,4,real,0.6166666666666667,0.5,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,4,KC_perm_all,0.7166666666666667,0.5666666666666667,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,4,KC_perm_within_subtype,0.6,0.5,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,4,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
4,0,real,0.7666666666666667,0.7166666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,0,KC_perm_all,0.65,0.5,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,0,KC_perm_within_subtype,0.75,0.6166666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,0,KCMBON_rewired,0.6166666666666667,0.5,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,1,real,0.95,0.8833333333333333,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,1,KC_perm_all,0.8833333333333333,0.75,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,1,KC_perm_within_subtype,0.95,0.9,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,1,KCMBON_rewired,0.9166666666666666,0.8166666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,2,real,0.8166666666666667,0.6,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,2,KC_perm_all,0.7666666666666667,0.5833333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,2,KC_perm_within_subtype,0.8166666666666667,0.5833333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,2,KCMBON_rewired,0.75,0.5833333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,3,real,0.7833333333333333,0.6666666666666666,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,3,KC_perm_all,0.6833333333333333,0.5166666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,3,KC_perm_within_subtype,0.7833333333333333,0.5833333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,3,KCMBON_rewired,0.6666666666666666,0.48333333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,4,real,0.9333333333333333,0.7166666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,4,KC_perm_all,0.8333333333333334,0.5333333333333333,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,4,KC_perm_within_subtype,0.9166666666666666,0.6666666666666666,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,4,KCMBON_rewired,0.75,0.5,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
5,0,real,0.6833333333333333,0.55,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,0,KC_perm_all,0.6333333333333333,0.55,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,0,KC_perm_within_subtype,0.65,0.55,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,0,KCMBON_rewired,0.6333333333333333,0.55,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,1,real,0.7833333333333333,0.6333333333333333,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,1,KC_perm_all,0.7,0.6166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,1,KC_perm_within_subtype,0.75,0.6166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,1,KCMBON_rewired,0.7,0.6166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,2,real,0.75,0.5166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,2,KC_perm_all,0.6833333333333333,0.5166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,2,KC_perm_within_subtype,0.6666666666666666,0.5166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,2,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,3,real,0.75,0.5333333333333333,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,3,KC_perm_all,0.6666666666666666,0.5333333333333333,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,3,KC_perm_within_subtype,0.7166666666666667,0.5333333333333333,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,3,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,4,real,0.6333333333333333,0.45,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,4,KC_perm_all,0.5666666666666667,0.45,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,4,KC_perm_within_subtype,0.5833333333333334,0.45,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,4,KCMBON_rewired,0.55,0.45,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
7,0,real,0.8333333333333334,0.7166666666666667,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,0,KC_perm_all,0.7666666666666667,0.55,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,0,KC_perm_within_subtype,0.8333333333333334,0.6333333333333333,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,0,KCMBON_rewired,0.7333333333333333,0.55,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,1,real,0.9666666666666667,0.6833333333333333,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,1,KC_perm_all,0.8333333333333334,0.55,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,1,KC_perm_within_subtype,0.9833333333333333,0.6166666666666667,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,1,KCMBON_rewired,0.8166666666666667,0.55,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,2,real,0.95,0.8333333333333334,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,2,KC_perm_all,0.8,0.43333333333333335,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,2,KC_perm_within_subtype,0.9833333333333333,0.8666666666666667,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,2,KCMBON_rewired,0.8166666666666667,0.43333333333333335,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,3,real,0.95,0.7833333333333333,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,3,KC_perm_all,0.8166666666666667,0.48333333333333334,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,3,KC_perm_within_subtype,0.9333333333333333,0.7833333333333333,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,3,KCMBON_rewired,0.8333333333333334,0.48333333333333334,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,4,real,0.9833333333333333,0.7666666666666667,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,4,KC_perm_all,0.8666666666666667,0.45,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,4,KC_perm_within_subtype,0.9666666666666667,0.7166666666666667,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,4,KCMBON_rewired,0.8833333333333333,0.45,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
6,0,real,0.6666666666666666,0.5,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,0,KC_perm_all,0.6166666666666667,0.5,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,0,KC_perm_within_subtype,0.6666666666666666,0.5,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,0,KCMBON_rewired,0.6166666666666667,0.5,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,1,real,0.7666666666666667,0.4666666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,1,KC_perm_all,0.6833333333333333,0.4666666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,1,KC_perm_within_subtype,0.7166666666666667,0.4666666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,1,KCMBON_rewired,0.7,0.4666666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,2,real,0.7666666666666667,0.6333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,2,KC_perm_all,0.7666666666666667,0.6333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,2,KC_perm_within_subtype,0.7833333333333333,0.6333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,2,KCMBON_rewired,0.7833333333333333,0.6333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,3,real,0.8,0.43333333333333335,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,3,KC_perm_all,0.7333333333333333,0.4166666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,3,KC_perm_within_subtype,0.7833333333333333,0.4166666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,3,KCMBON_rewired,0.75,0.4166666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,4,real,0.8,0.5333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,4,KC_perm_all,0.7833333333333333,0.5333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,4,KC_perm_within_subtype,0.75,0.5333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,4,KCMBON_rewired,0.7333333333333333,0.5333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
8,0,real,0.8166666666666667,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,0,KC_perm_all,0.7833333333333333,0.5166666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,0,KC_perm_within_subtype,0.85,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,0,KCMBON_rewired,0.7666666666666667,0.5166666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,1,real,0.7666666666666667,0.7333333333333333,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,1,KC_perm_all,0.5833333333333334,0.48333333333333334,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,1,KC_perm_within_subtype,0.7,0.5833333333333334,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,1,KCMBON_rewired,0.6166666666666667,0.48333333333333334,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,2,real,0.6666666666666666,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,2,KC_perm_all,0.6666666666666666,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,2,KC_perm_within_subtype,0.6666666666666666,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,2,KCMBON_rewired,0.6666666666666666,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,3,real,0.5833333333333334,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,3,KC_perm_all,0.5833333333333334,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,3,KC_perm_within_subtype,0.5833333333333334,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,3,KCMBON_rewired,0.5833333333333334,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,4,real,0.7333333333333333,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,4,KC_perm_all,0.7,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,4,KC_perm_within_subtype,0.7,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,4,KCMBON_rewired,0.7,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
9,0,real,0.7833333333333333,0.7166666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,0,KC_perm_all,0.7166666666666667,0.5666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,0,KC_perm_within_subtype,0.7833333333333333,0.7333333333333333,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,0,KCMBON_rewired,0.7,0.5166666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,1,real,0.6833333333333333,0.65,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,1,KC_perm_all,0.5833333333333334,0.5333333333333333,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,1,KC_perm_within_subtype,0.7,0.65,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,1,KCMBON_rewired,0.6,0.5333333333333333,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,2,real,0.9,0.6333333333333333,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,2,KC_perm_all,0.8666666666666667,0.5666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,2,KC_perm_within_subtype,0.85,0.5833333333333334,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,2,KCMBON_rewired,0.85,0.5833333333333334,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,3,real,1.0,0.9666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,3,KC_perm_all,1.0,1.0,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,3,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,3,KCMBON_rewired,1.0,1.0,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,4,real,0.8333333333333334,0.5666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,4,KC_perm_all,0.8333333333333334,0.5666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,4,KC_perm_within_subtype,0.8,0.5666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,4,KCMBON_rewired,0.85,0.5666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
10,0,real,0.6,0.43333333333333335,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,0,KC_perm_all,0.6166666666666667,0.43333333333333335,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,0,KC_perm_within_subtype,0.6,0.43333333333333335,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,0,KCMBON_rewired,0.6166666666666667,0.43333333333333335,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,1,real,0.55,0.5333333333333333,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,1,KC_perm_all,0.6166666666666667,0.5333333333333333,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,1,KC_perm_within_subtype,0.6,0.5333333333333333,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,1,KCMBON_rewired,0.6,0.5333333333333333,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,2,real,0.7333333333333333,0.48333333333333334,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,2,KC_perm_all,0.7666666666666667,0.48333333333333334,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,2,KC_perm_within_subtype,0.7333333333333333,0.48333333333333334,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,2,KCMBON_rewired,0.75,0.48333333333333334,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,3,real,0.75,0.45,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,3,KC_perm_all,0.7833333333333333,0.45,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,3,KC_perm_within_subtype,0.7166666666666667,0.45,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,3,KCMBON_rewired,0.7833333333333333,0.45,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,4,real,0.7,0.5666666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,4,KC_perm_all,0.65,0.5666666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,4,KC_perm_within_subtype,0.6666666666666666,0.5666666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,4,KCMBON_rewired,0.6666666666666666,0.5666666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
11,0,real,0.7166666666666667,0.5833333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,0,KC_perm_all,0.7166666666666667,0.5833333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,0,KC_perm_within_subtype,0.7166666666666667,0.5833333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,0,KCMBON_rewired,0.7166666666666667,0.5833333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,1,real,0.7833333333333333,0.6,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,1,KC_perm_all,0.8,0.5333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,1,KC_perm_within_subtype,0.7833333333333333,0.5333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,1,KCMBON_rewired,0.8166666666666667,0.5333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,2,real,0.6666666666666666,0.5166666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,2,KC_perm_all,0.7166666666666667,0.5166666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,2,KC_perm_within_subtype,0.6666666666666666,0.5333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,2,KCMBON_rewired,0.65,0.5166666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,3,real,0.8666666666666667,0.5833333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,3,KC_perm_all,0.9,0.6333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,3,KC_perm_within_subtype,0.7833333333333333,0.48333333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,3,KCMBON_rewired,0.8833333333333333,0.55,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,4,real,0.7833333333333333,0.5833333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,4,KC_perm_all,0.7166666666666667,0.5333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,4,KC_perm_within_subtype,0.65,0.48333333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,4,KCMBON_rewired,0.6666666666666666,0.48333333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
12,0,real,0.8333333333333334,0.6,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,0,KC_perm_all,0.8333333333333334,0.65,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,0,KC_perm_within_subtype,0.8,0.6,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,0,KCMBON_rewired,0.85,0.6,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,1,real,0.9666666666666667,0.7333333333333333,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,1,KC_perm_all,0.9166666666666666,0.85,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,1,KC_perm_within_subtype,0.95,0.5833333333333334,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,1,KCMBON_rewired,0.9333333333333333,0.8,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,2,real,0.85,0.6666666666666666,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,2,KC_perm_all,0.9333333333333333,0.8666666666666667,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,2,KC_perm_within_subtype,0.8,0.6666666666666666,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,2,KCMBON_rewired,0.9666666666666667,0.85,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,3,real,0.7333333333333333,0.6333333333333333,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,3,KC_perm_all,0.8,0.75,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,3,KC_perm_within_subtype,0.6666666666666666,0.55,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,3,KCMBON_rewired,0.75,0.75,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,4,real,0.8833333333333333,0.8166666666666667,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,4,KC_perm_all,0.9333333333333333,0.9,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,4,KC_perm_within_subtype,0.9666666666666667,0.7833333333333333,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,4,KCMBON_rewired,0.95,0.85,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
13,0,real,0.7166666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,0,KC_perm_all,0.7833333333333333,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,0,KC_perm_within_subtype,0.7,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,0,KCMBON_rewired,0.7833333333333333,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,1,real,0.5666666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,1,KC_perm_all,0.5666666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,1,KC_perm_within_subtype,0.5666666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,1,KCMBON_rewired,0.5666666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,2,real,0.5666666666666667,0.4666666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,2,KC_perm_all,0.6666666666666666,0.4666666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,2,KC_perm_within_subtype,0.5833333333333334,0.4666666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,2,KCMBON_rewired,0.6166666666666667,0.4666666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,3,real,0.6333333333333333,0.36666666666666664,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,3,KC_perm_all,0.8833333333333333,0.8666666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,3,KC_perm_within_subtype,0.6166666666666667,0.36666666666666664,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,3,KCMBON_rewired,0.8666666666666667,0.8333333333333334,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,4,real,0.7166666666666667,0.45,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,4,KC_perm_all,0.8166666666666667,0.5166666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,4,KC_perm_within_subtype,0.7,0.43333333333333335,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,4,KCMBON_rewired,0.7666666666666667,0.45,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
14,0,real,0.7,0.43333333333333335,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,0,KC_perm_all,0.8333333333333334,0.65,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,0,KC_perm_within_subtype,0.7166666666666667,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,0,KCMBON_rewired,0.8333333333333334,0.6166666666666667,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,1,real,0.5833333333333334,0.45,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,1,KC_perm_all,0.7166666666666667,0.45,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,1,KC_perm_within_subtype,0.5666666666666667,0.45,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,1,KCMBON_rewired,0.7,0.45,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,2,real,0.6666666666666666,0.6,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,2,KC_perm_all,0.7,0.6,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,2,KC_perm_within_subtype,0.65,0.6,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,2,KCMBON_rewired,0.6666666666666666,0.6,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,3,real,0.6833333333333333,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,3,KC_perm_all,0.6833333333333333,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,3,KC_perm_within_subtype,0.65,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,3,KCMBON_rewired,0.6833333333333333,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,4,real,0.55,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,4,KC_perm_all,0.55,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,4,KC_perm_within_subtype,0.55,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,4,KCMBON_rewired,0.55,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
15,0,real,0.95,0.9,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,0,KC_perm_all,1.0,0.9666666666666667,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,0,KC_perm_within_subtype,0.9833333333333333,0.9166666666666666,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,0,KCMBON_rewired,1.0,0.9333333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,1,real,0.9,0.7166666666666667,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,1,KC_perm_all,0.95,0.7166666666666667,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,1,KC_perm_within_subtype,0.9166666666666666,0.6666666666666666,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,1,KCMBON_rewired,0.9666666666666667,0.7666666666666667,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,2,real,0.8,0.6666666666666666,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,2,KC_perm_all,0.8333333333333334,0.6833333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,2,KC_perm_within_subtype,0.7333333333333333,0.6,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,2,KCMBON_rewired,0.8,0.6333333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,3,real,0.8833333333333333,0.6833333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,3,KC_perm_all,0.9,0.7666666666666667,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,3,KC_perm_within_subtype,0.8166666666666667,0.6333333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,3,KCMBON_rewired,0.8666666666666667,0.7166666666666667,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,4,real,0.75,0.65,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,4,KC_perm_all,0.7333333333333333,0.6833333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,4,KC_perm_within_subtype,0.7166666666666667,0.65,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,4,KCMBON_rewired,0.7166666666666667,0.65,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
16,0,real,0.6833333333333333,0.6833333333333333,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,0,KC_perm_all,0.6833333333333333,0.6833333333333333,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,0,KC_perm_within_subtype,0.6833333333333333,0.6833333333333333,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,0,KCMBON_rewired,0.6833333333333333,0.6833333333333333,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,1,real,0.7333333333333333,0.6166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,1,KC_perm_all,0.65,0.6166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,1,KC_perm_within_subtype,0.75,0.6166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,1,KCMBON_rewired,0.65,0.6166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,2,real,0.6333333333333333,0.6,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,2,KC_perm_all,0.6333333333333333,0.6,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,2,KC_perm_within_subtype,0.6333333333333333,0.6,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,2,KCMBON_rewired,0.6333333333333333,0.6,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,3,real,0.8833333333333333,0.55,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,3,KC_perm_all,0.8,0.5,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,3,KC_perm_within_subtype,0.9166666666666666,0.5166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,3,KCMBON_rewired,0.8,0.5,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,4,real,0.7333333333333333,0.55,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,4,KC_perm_all,0.65,0.48333333333333334,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,4,KC_perm_within_subtype,0.6833333333333333,0.5,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,4,KCMBON_rewired,0.65,0.48333333333333334,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
17,0,real,0.6333333333333333,0.4666666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,0,KC_perm_all,0.55,0.4666666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,0,KC_perm_within_subtype,0.5833333333333334,0.4666666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,0,KCMBON_rewired,0.5333333333333333,0.4666666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,1,real,0.6666666666666666,0.5333333333333333,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,1,KC_perm_all,0.6666666666666666,0.5333333333333333,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,1,KC_perm_within_subtype,0.6666666666666666,0.5333333333333333,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,1,KCMBON_rewired,0.65,0.5333333333333333,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,2,real,0.6333333333333333,0.55,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,2,KC_perm_all,0.5833333333333334,0.55,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,2,KC_perm_within_subtype,0.5833333333333334,0.55,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,2,KCMBON_rewired,0.5833333333333334,0.55,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,3,real,0.75,0.4,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,3,KC_perm_all,0.75,0.4,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,3,KC_perm_within_subtype,0.75,0.4,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,3,KCMBON_rewired,0.7333333333333333,0.4,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,4,real,0.65,0.5166666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,4,KC_perm_all,0.6166666666666667,0.5166666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,4,KC_perm_within_subtype,0.6333333333333333,0.5166666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,4,KCMBON_rewired,0.6,0.5166666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
18,0,real,0.9166666666666666,0.65,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,0,KC_perm_all,0.95,0.75,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,0,KC_perm_within_subtype,0.9,0.65,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,0,KCMBON_rewired,0.95,0.7166666666666667,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,1,real,0.9666666666666667,0.8,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,1,KC_perm_all,0.9666666666666667,0.8333333333333334,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,1,KC_perm_within_subtype,0.9333333333333333,0.7333333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,1,KCMBON_rewired,0.9833333333333333,0.8,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,2,real,0.9666666666666667,0.9166666666666666,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,2,KC_perm_all,1.0,0.9666666666666667,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,2,KC_perm_within_subtype,0.9833333333333333,0.9166666666666666,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,2,KCMBON_rewired,1.0,0.9666666666666667,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,3,real,0.9333333333333333,0.6666666666666666,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,3,KC_perm_all,0.9833333333333333,0.65,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,3,KC_perm_within_subtype,0.8833333333333333,0.5666666666666667,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,3,KCMBON_rewired,0.9333333333333333,0.6166666666666667,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,4,real,0.7833333333333333,0.6666666666666666,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,4,KC_perm_all,0.8166666666666667,0.6833333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,4,KC_perm_within_subtype,0.7666666666666667,0.6333333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,4,KCMBON_rewired,0.7833333333333333,0.65,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
19,0,real,0.8,0.5833333333333334,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,0,KC_perm_all,0.8166666666666667,0.5833333333333334,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,0,KC_perm_within_subtype,0.8,0.5833333333333334,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,0,KCMBON_rewired,0.8166666666666667,0.5833333333333334,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,1,real,0.7666666666666667,0.4,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,1,KC_perm_all,0.7833333333333333,0.4,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,1,KC_perm_within_subtype,0.7666666666666667,0.4,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,1,KCMBON_rewired,0.7833333333333333,0.4,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,2,real,0.6,0.5,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,2,KC_perm_all,0.6333333333333333,0.5,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,2,KC_perm_within_subtype,0.6166666666666667,0.5,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,2,KCMBON_rewired,0.6166666666666667,0.5,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,3,real,0.6833333333333333,0.5666666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,3,KC_perm_all,0.6833333333333333,0.5666666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,3,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,3,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,4,real,0.7833333333333333,0.4166666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,4,KC_perm_all,0.7833333333333333,0.4166666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,4,KC_perm_within_subtype,0.7833333333333333,0.4166666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,4,KCMBON_rewired,0.8,0.4166666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
20,0,real,0.75,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,0,KC_perm_all,0.7166666666666667,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,0,KC_perm_within_subtype,0.7,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,0,KCMBON_rewired,0.7166666666666667,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,1,real,0.8,0.5,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,1,KC_perm_all,0.7166666666666667,0.4666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,1,KC_perm_within_subtype,0.7666666666666667,0.4666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,1,KCMBON_rewired,0.7166666666666667,0.4666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,2,real,0.7,0.6166666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,2,KC_perm_all,0.6666666666666666,0.6166666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,2,KC_perm_within_subtype,0.6833333333333333,0.6166666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,2,KCMBON_rewired,0.6666666666666666,0.6166666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,3,real,0.7666666666666667,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,3,KC_perm_all,0.75,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,3,KC_perm_within_subtype,0.75,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,3,KCMBON_rewired,0.75,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,4,real,0.6666666666666666,0.6,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,4,KC_perm_all,0.6333333333333333,0.6,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,4,KC_perm_within_subtype,0.65,0.6,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,4,KCMBON_rewired,0.6333333333333333,0.6,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
21,0,real,0.6333333333333333,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,0,KC_perm_all,0.6833333333333333,0.6333333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,0,KC_perm_within_subtype,0.6,0.5666666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,0,KCMBON_rewired,0.6333333333333333,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,1,real,0.9333333333333333,0.7666666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,1,KC_perm_all,0.9,0.85,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,1,KC_perm_within_subtype,0.8666666666666667,0.7666666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,1,KCMBON_rewired,0.8666666666666667,0.8166666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,2,real,0.6333333333333333,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,2,KC_perm_all,0.6666666666666666,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,2,KC_perm_within_subtype,0.65,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,2,KCMBON_rewired,0.6333333333333333,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,3,real,0.8666666666666667,0.65,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,3,KC_perm_all,0.8666666666666667,0.6166666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,3,KC_perm_within_subtype,0.8833333333333333,0.6166666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,3,KCMBON_rewired,0.8833333333333333,0.6333333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,4,real,0.65,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,4,KC_perm_all,0.65,0.5666666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,4,KC_perm_within_subtype,0.6333333333333333,0.55,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,4,KCMBON_rewired,0.6166666666666667,0.55,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
22,0,real,0.9,0.65,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,0,KC_perm_all,0.95,0.6833333333333333,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,0,KC_perm_within_subtype,0.9,0.6333333333333333,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,0,KCMBON_rewired,0.95,0.65,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,1,real,0.9166666666666666,0.7333333333333333,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,1,KC_perm_all,0.9333333333333333,0.8,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,1,KC_perm_within_subtype,0.9166666666666666,0.6833333333333333,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,1,KCMBON_rewired,0.9333333333333333,0.7,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,2,real,0.9333333333333333,0.85,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,2,KC_perm_all,0.9833333333333333,0.9333333333333333,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,2,KC_perm_within_subtype,0.9333333333333333,0.8666666666666667,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,2,KCMBON_rewired,1.0,0.9333333333333333,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,3,real,0.8833333333333333,0.65,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,3,KC_perm_all,0.9,0.65,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,3,KC_perm_within_subtype,0.8833333333333333,0.5833333333333334,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,3,KCMBON_rewired,0.9333333333333333,0.6,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,4,real,0.8166666666666667,0.7,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,4,KC_perm_all,0.85,0.7333333333333333,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,4,KC_perm_within_subtype,0.7833333333333333,0.65,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,4,KCMBON_rewired,0.8,0.6666666666666666,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
23,0,real,0.95,0.9166666666666666,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,0,KC_perm_all,0.9833333333333333,0.9333333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,0,KC_perm_within_subtype,0.9666666666666667,0.9,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,0,KCMBON_rewired,0.9833333333333333,0.9166666666666666,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,1,real,0.9333333333333333,0.75,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,1,KC_perm_all,0.9666666666666667,0.8833333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,1,KC_perm_within_subtype,0.9,0.7333333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,1,KCMBON_rewired,0.9666666666666667,0.8833333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,2,real,0.8,0.85,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,2,KC_perm_all,0.8833333333333333,0.9,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,2,KC_perm_within_subtype,0.8,0.9,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,2,KCMBON_rewired,0.9,0.9166666666666666,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,3,real,0.9666666666666667,0.9,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,3,KC_perm_all,0.9833333333333333,0.9333333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,3,KC_perm_within_subtype,0.9666666666666667,0.7666666666666667,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,3,KCMBON_rewired,0.9666666666666667,0.8833333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,4,real,1.0,0.75,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,4,KC_perm_all,1.0,0.8666666666666667,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,4,KC_perm_within_subtype,0.9666666666666667,0.7,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,4,KCMBON_rewired,1.0,0.7666666666666667,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
24,0,real,0.8333333333333334,0.5,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,0,KC_perm_all,0.9166666666666666,0.5166666666666667,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,0,KC_perm_within_subtype,0.85,0.48333333333333334,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,0,KCMBON_rewired,0.8833333333333333,0.48333333333333334,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,1,real,0.8833333333333333,0.5833333333333334,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,1,KC_perm_all,0.8833333333333333,0.5666666666666667,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,1,KC_perm_within_subtype,0.8,0.48333333333333334,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,1,KCMBON_rewired,0.9,0.55,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,2,real,0.85,0.55,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,2,KC_perm_all,0.9166666666666666,0.6833333333333333,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,2,KC_perm_within_subtype,0.8,0.55,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,2,KCMBON_rewired,0.9333333333333333,0.7666666666666667,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,3,real,0.8,0.6,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,3,KC_perm_all,0.7833333333333333,0.6,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,3,KC_perm_within_subtype,0.7833333333333333,0.6,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,3,KCMBON_rewired,0.7833333333333333,0.6,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,4,real,0.7333333333333333,0.55,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,4,KC_perm_all,0.8666666666666667,0.5666666666666667,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,4,KC_perm_within_subtype,0.75,0.5333333333333333,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,4,KCMBON_rewired,0.8666666666666667,0.5666666666666667,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
25,0,real,0.9,0.7,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,0,KC_perm_all,0.9666666666666667,0.7666666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,0,KC_perm_within_subtype,0.9,0.65,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,0,KCMBON_rewired,0.9333333333333333,0.6833333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,1,real,0.9333333333333333,0.7,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,1,KC_perm_all,0.9,0.6333333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,1,KC_perm_within_subtype,0.9166666666666666,0.65,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,1,KCMBON_rewired,0.95,0.6333333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,2,real,0.8166666666666667,0.6166666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,2,KC_perm_all,0.8333333333333334,0.6166666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,2,KC_perm_within_subtype,0.8333333333333334,0.5833333333333334,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,2,KCMBON_rewired,0.8333333333333334,0.65,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,3,real,0.95,0.7666666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,3,KC_perm_all,0.9,0.7833333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,3,KC_perm_within_subtype,0.9166666666666666,0.75,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,3,KCMBON_rewired,0.9166666666666666,0.7833333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,4,real,0.8833333333333333,0.7833333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,4,KC_perm_all,0.9333333333333333,0.8166666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,4,KC_perm_within_subtype,0.7833333333333333,0.6833333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,4,KCMBON_rewired,0.9333333333333333,0.8,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
26,0,real,0.8666666666666667,0.6,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,0,KC_perm_all,0.8666666666666667,0.5833333333333334,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,0,KC_perm_within_subtype,0.85,0.5833333333333334,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,0,KCMBON_rewired,0.8666666666666667,0.5666666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,1,real,0.95,0.7833333333333333,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,1,KC_perm_all,0.9333333333333333,0.7166666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,1,KC_perm_within_subtype,0.9166666666666666,0.7,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,1,KCMBON_rewired,0.9333333333333333,0.7666666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,2,real,0.9,0.7666666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,2,KC_perm_all,0.95,0.8333333333333334,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,2,KC_perm_within_subtype,0.95,0.7166666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,2,KCMBON_rewired,0.9666666666666667,0.7833333333333333,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,3,real,0.9166666666666666,0.9,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,3,KC_perm_all,0.9666666666666667,0.9333333333333333,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,3,KC_perm_within_subtype,0.95,0.9166666666666666,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,3,KCMBON_rewired,0.9833333333333333,0.95,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,4,real,0.8666666666666667,0.6333333333333333,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,4,KC_perm_all,0.8166666666666667,0.6666666666666666,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,4,KC_perm_within_subtype,0.7833333333333333,0.5833333333333334,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,4,KCMBON_rewired,0.8,0.6166666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
27,0,real,0.6666666666666666,0.5666666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,0,KC_perm_all,0.7,0.5833333333333334,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,0,KC_perm_within_subtype,0.6333333333333333,0.5166666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,0,KCMBON_rewired,0.6333333333333333,0.55,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,1,real,0.75,0.6666666666666666,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,1,KC_perm_all,0.75,0.65,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,1,KC_perm_within_subtype,0.75,0.65,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,1,KCMBON_rewired,0.75,0.6333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,2,real,0.9833333333333333,0.65,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,2,KC_perm_all,0.9833333333333333,0.6166666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,2,KC_perm_within_subtype,0.9833333333333333,0.6333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,2,KCMBON_rewired,1.0,0.6166666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,3,real,0.7333333333333333,0.5666666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,3,KC_perm_all,0.7,0.55,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,3,KC_perm_within_subtype,0.7833333333333333,0.55,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,3,KCMBON_rewired,0.75,0.5333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,4,real,0.7833333333333333,0.5833333333333334,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,4,KC_perm_all,0.8,0.65,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,4,KC_perm_within_subtype,0.7666666666666667,0.5833333333333334,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,4,KCMBON_rewired,0.7666666666666667,0.5833333333333334,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
28,0,real,0.7833333333333333,0.6166666666666667,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,0,KC_perm_all,0.6166666666666667,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,0,KC_perm_within_subtype,0.7166666666666667,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,0,KCMBON_rewired,0.6333333333333333,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,1,real,0.85,0.65,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,1,KC_perm_all,0.6833333333333333,0.55,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,1,KC_perm_within_subtype,0.8666666666666667,0.6,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,1,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,2,real,0.8333333333333334,0.6833333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,2,KC_perm_all,0.7666666666666667,0.5,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,2,KC_perm_within_subtype,0.7833333333333333,0.6,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,2,KCMBON_rewired,0.7333333333333333,0.5,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,3,real,0.6333333333333333,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,3,KC_perm_all,0.6166666666666667,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,3,KC_perm_within_subtype,0.6166666666666667,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,3,KCMBON_rewired,0.6166666666666667,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,4,real,0.95,0.7333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,4,KC_perm_all,0.8833333333333333,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,4,KC_perm_within_subtype,0.9666666666666667,0.7166666666666667,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,4,KCMBON_rewired,0.9166666666666666,0.48333333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
29,0,real,0.9166666666666666,0.8333333333333334,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,0,KC_perm_all,0.7333333333333333,0.4666666666666667,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,0,KC_perm_within_subtype,0.9166666666666666,0.7333333333333333,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,0,KCMBON_rewired,0.7333333333333333,0.4666666666666667,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,1,real,0.8833333333333333,0.6833333333333333,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,1,KC_perm_all,0.6833333333333333,0.5,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,1,KC_perm_within_subtype,0.8833333333333333,0.6,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,1,KCMBON_rewired,0.7333333333333333,0.5,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,2,real,0.9333333333333333,0.7333333333333333,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,2,KC_perm_all,0.7333333333333333,0.48333333333333334,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,2,KC_perm_within_subtype,0.9666666666666667,0.5666666666666667,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,2,KCMBON_rewired,0.7666666666666667,0.48333333333333334,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,3,real,0.85,0.5666666666666667,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,3,KC_perm_all,0.7,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,3,KC_perm_within_subtype,0.8333333333333334,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,3,KCMBON_rewired,0.7,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,4,real,0.8166666666666667,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,4,KC_perm_all,0.7166666666666667,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,4,KC_perm_within_subtype,0.8,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,4,KCMBON_rewired,0.7333333333333333,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
30,0,real,0.9333333333333333,0.6666666666666666,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,0,KC_perm_all,0.8666666666666667,0.5,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,0,KC_perm_within_subtype,0.9166666666666666,0.6,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,0,KCMBON_rewired,0.8,0.5,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,1,real,0.8666666666666667,0.6666666666666666,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,1,KC_perm_all,0.8166666666666667,0.6666666666666666,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,1,KC_perm_within_subtype,0.8333333333333334,0.6666666666666666,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,1,KCMBON_rewired,0.8166666666666667,0.6666666666666666,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,2,real,0.75,0.6,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,2,KC_perm_all,0.7333333333333333,0.5666666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,2,KC_perm_within_subtype,0.7166666666666667,0.5666666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,2,KCMBON_rewired,0.7166666666666667,0.5666666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,3,real,0.7333333333333333,0.6,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,3,KC_perm_all,0.75,0.5166666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,3,KC_perm_within_subtype,0.7333333333333333,0.5333333333333333,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,3,KCMBON_rewired,0.7333333333333333,0.5166666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,4,real,0.7,0.5666666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,4,KC_perm_all,0.6333333333333333,0.5,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,4,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,4,KCMBON_rewired,0.65,0.48333333333333334,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
31,0,real,0.9833333333333333,0.9833333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,0,KC_perm_all,0.9333333333333333,0.7666666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,0,KC_perm_within_subtype,1.0,0.9666666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,0,KCMBON_rewired,0.9,0.7166666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,1,real,0.9333333333333333,0.9,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,1,KC_perm_all,0.9,0.6333333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,1,KC_perm_within_subtype,0.95,0.8666666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,1,KCMBON_rewired,0.9166666666666666,0.6666666666666666,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,2,real,0.9833333333333333,0.8333333333333334,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,2,KC_perm_all,0.9166666666666666,0.5666666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,2,KC_perm_within_subtype,1.0,0.8666666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,2,KCMBON_rewired,0.9333333333333333,0.5833333333333334,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,3,real,0.95,0.95,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,3,KC_perm_all,0.9333333333333333,0.75,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,3,KC_perm_within_subtype,0.9666666666666667,0.9166666666666666,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,3,KCMBON_rewired,0.9333333333333333,0.7666666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,4,real,0.9833333333333333,0.9333333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,4,KC_perm_all,1.0,0.9833333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,4,KC_perm_within_subtype,1.0,0.9333333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,4,KCMBON_rewired,1.0,0.9666666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
32,0,real,0.9,0.8166666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,0,KC_perm_all,0.7833333333333333,0.6333333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,0,KC_perm_within_subtype,0.9333333333333333,0.8666666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,0,KCMBON_rewired,0.7833333333333333,0.6166666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,1,real,0.9666666666666667,0.9166666666666666,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,1,KC_perm_all,0.9,0.7166666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,1,KC_perm_within_subtype,1.0,0.9,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,1,KCMBON_rewired,0.85,0.7166666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,2,real,0.9833333333333333,0.95,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,2,KC_perm_all,0.9833333333333333,0.8666666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,2,KC_perm_within_subtype,1.0,1.0,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,2,KCMBON_rewired,0.9833333333333333,0.9,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,3,real,0.9166666666666666,0.85,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,3,KC_perm_all,1.0,0.8,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,3,KC_perm_within_subtype,1.0,0.95,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,3,KCMBON_rewired,0.9666666666666667,0.7333333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,4,real,1.0,0.9833333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,4,KC_perm_all,0.9833333333333333,0.9333333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,4,KC_perm_within_subtype,1.0,0.9833333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,4,KCMBON_rewired,1.0,0.9333333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
33,0,real,0.75,0.5833333333333334,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,0,KC_perm_all,0.85,0.6666666666666666,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,0,KC_perm_within_subtype,0.7,0.6,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,0,KCMBON_rewired,0.7833333333333333,0.6833333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,1,real,0.8166666666666667,0.6666666666666666,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,1,KC_perm_all,0.9,0.7,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,1,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,1,KCMBON_rewired,0.8666666666666667,0.6833333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,2,real,0.8666666666666667,0.55,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,2,KC_perm_all,0.9166666666666666,0.7,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,2,KC_perm_within_subtype,0.8,0.5333333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,2,KCMBON_rewired,0.8833333333333333,0.6,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,3,real,0.8333333333333334,0.5666666666666667,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,3,KC_perm_all,0.95,0.7,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,3,KC_perm_within_subtype,0.8166666666666667,0.55,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,3,KCMBON_rewired,0.9,0.6333333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,4,real,0.8833333333333333,0.6666666666666666,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,4,KC_perm_all,0.9333333333333333,0.8833333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,4,KC_perm_within_subtype,0.8666666666666667,0.6166666666666667,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,4,KCMBON_rewired,0.95,0.8166666666666667,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
34,0,real,0.7,0.5666666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,0,KC_perm_all,0.7,0.5166666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,0,KC_perm_within_subtype,0.65,0.48333333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,0,KCMBON_rewired,0.7166666666666667,0.48333333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,1,real,0.7,0.5833333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,1,KC_perm_all,0.7333333333333333,0.5833333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,1,KC_perm_within_subtype,0.7,0.5833333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,1,KCMBON_rewired,0.7166666666666667,0.5833333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,2,real,0.8,0.5333333333333333,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,2,KC_perm_all,0.8,0.5,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,2,KC_perm_within_subtype,0.75,0.48333333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,2,KCMBON_rewired,0.7833333333333333,0.5,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,3,real,0.6166666666666667,0.55,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,3,KC_perm_all,0.5833333333333334,0.55,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,3,KC_perm_within_subtype,0.5833333333333334,0.55,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,3,KCMBON_rewired,0.5833333333333334,0.55,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,4,real,0.5833333333333334,0.5166666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,4,KC_perm_all,0.6333333333333333,0.5166666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,4,KC_perm_within_subtype,0.5833333333333334,0.5166666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,4,KCMBON_rewired,0.5833333333333334,0.5166666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
35,0,real,0.9833333333333333,0.9666666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,0,KC_perm_all,0.95,0.85,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,0,KC_perm_within_subtype,1.0,0.9833333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,0,KCMBON_rewired,0.9333333333333333,0.8166666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,1,real,0.9833333333333333,0.85,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,1,KC_perm_all,0.9333333333333333,0.6166666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,1,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,1,KCMBON_rewired,0.8833333333333333,0.5666666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,2,real,0.9166666666666666,0.7833333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,2,KC_perm_all,0.9833333333333333,0.9666666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,2,KC_perm_within_subtype,0.9333333333333333,0.7833333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,2,KCMBON_rewired,0.9666666666666667,0.9166666666666666,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,3,real,0.9333333333333333,0.8333333333333334,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,3,KC_perm_all,0.95,0.8,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,3,KC_perm_within_subtype,0.95,0.95,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,3,KCMBON_rewired,1.0,0.8833333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,4,real,0.85,0.85,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,4,KC_perm_all,0.6333333333333333,0.6666666666666666,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,4,KC_perm_within_subtype,0.95,0.9666666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,4,KCMBON_rewired,0.6833333333333333,0.75,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
36,0,real,0.8333333333333334,0.65,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,0,KC_perm_all,0.7666666666666667,0.5833333333333334,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,0,KC_perm_within_subtype,0.8666666666666667,0.65,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,0,KCMBON_rewired,0.75,0.5666666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,1,real,0.9333333333333333,0.8666666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,1,KC_perm_all,1.0,0.9166666666666666,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,1,KC_perm_within_subtype,1.0,1.0,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,1,KCMBON_rewired,1.0,0.9666666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,2,real,0.9,0.7,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,2,KC_perm_all,0.8833333333333333,0.6,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,2,KC_perm_within_subtype,0.9,0.7,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,2,KCMBON_rewired,0.85,0.6,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,3,real,0.9333333333333333,0.7166666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,3,KC_perm_all,0.9166666666666666,0.5833333333333334,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,3,KC_perm_within_subtype,0.9,0.65,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,3,KCMBON_rewired,0.9,0.5666666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,4,real,0.8333333333333334,0.6833333333333333,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,4,KC_perm_all,0.7,0.5666666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,4,KC_perm_within_subtype,0.8,0.6166666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,4,KCMBON_rewired,0.7,0.55,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
37,0,real,0.8,0.5333333333333333,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,0,KC_perm_all,0.6,0.4666666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,0,KC_perm_within_subtype,0.7666666666666667,0.48333333333333334,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,0,KCMBON_rewired,0.6,0.4666666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,1,real,0.7166666666666667,0.5333333333333333,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,1,KC_perm_all,0.6833333333333333,0.5333333333333333,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,1,KC_perm_within_subtype,0.7166666666666667,0.5333333333333333,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,1,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,2,real,0.6333333333333333,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,2,KC_perm_all,0.55,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,2,KC_perm_within_subtype,0.6666666666666666,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,2,KCMBON_rewired,0.55,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,3,real,0.7333333333333333,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,3,KC_perm_all,0.55,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,3,KC_perm_within_subtype,0.65,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,3,KCMBON_rewired,0.5833333333333334,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,4,real,0.7833333333333333,0.55,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,4,KC_perm_all,0.5833333333333334,0.4166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,4,KC_perm_within_subtype,0.8166666666666667,0.4666666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,4,KCMBON_rewired,0.5333333333333333,0.4166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
38,0,real,0.9666666666666667,0.85,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,0,KC_perm_all,0.9333333333333333,0.7833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,0,KC_perm_within_subtype,1.0,0.9666666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,0,KCMBON_rewired,0.9333333333333333,0.7166666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,1,real,0.9,0.8166666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,1,KC_perm_all,0.75,0.6,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,1,KC_perm_within_subtype,0.8833333333333333,0.7833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,1,KCMBON_rewired,0.75,0.5833333333333334,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,2,real,0.9166666666666666,0.7666666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,2,KC_perm_all,0.9666666666666667,0.8833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,2,KC_perm_within_subtype,0.9333333333333333,0.7166666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,2,KCMBON_rewired,0.9666666666666667,0.8833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,3,real,0.9833333333333333,0.85,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,3,KC_perm_all,0.9166666666666666,0.6833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,3,KC_perm_within_subtype,0.9666666666666667,0.9166666666666666,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,3,KCMBON_rewired,0.95,0.7,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,4,real,0.9333333333333333,0.8666666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,4,KC_perm_all,0.95,0.7833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,4,KC_perm_within_subtype,1.0,0.9333333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,4,KCMBON_rewired,0.9166666666666666,0.7666666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
39,0,real,0.9333333333333333,0.6833333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,0,KC_perm_all,0.9666666666666667,0.8833333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,0,KC_perm_within_subtype,0.95,0.6666666666666666,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,0,KCMBON_rewired,0.9833333333333333,0.8666666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,1,real,0.9666666666666667,0.6666666666666666,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,1,KC_perm_all,0.9833333333333333,0.85,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,1,KC_perm_within_subtype,0.95,0.5333333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,1,KCMBON_rewired,0.9833333333333333,0.8333333333333334,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,2,real,0.95,0.6166666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,2,KC_perm_all,0.9833333333333333,0.85,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,2,KC_perm_within_subtype,0.9833333333333333,0.65,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,2,KCMBON_rewired,0.9833333333333333,0.7833333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,3,real,0.7833333333333333,0.65,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,3,KC_perm_all,0.8833333333333333,0.6666666666666666,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,3,KC_perm_within_subtype,0.8166666666666667,0.6166666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,3,KCMBON_rewired,0.8333333333333334,0.6333333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,4,real,0.85,0.6333333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,4,KC_perm_all,0.9333333333333333,0.7166666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,4,KC_perm_within_subtype,0.8,0.6166666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,4,KCMBON_rewired,0.9166666666666666,0.6333333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
40,0,real,0.9,0.7,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,0,KC_perm_all,0.95,0.6833333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,0,KC_perm_within_subtype,0.8166666666666667,0.5666666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,0,KCMBON_rewired,0.9166666666666666,0.6833333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,1,real,0.85,0.6,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,1,KC_perm_all,0.8833333333333333,0.6333333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,1,KC_perm_within_subtype,0.8,0.5666666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,1,KCMBON_rewired,0.8833333333333333,0.6166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,2,real,0.8333333333333334,0.6,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,2,KC_perm_all,0.95,0.6166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,2,KC_perm_within_subtype,0.7833333333333333,0.55,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,2,KCMBON_rewired,0.9,0.5833333333333334,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,3,real,0.7833333333333333,0.5833333333333334,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,3,KC_perm_all,0.75,0.6,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,3,KC_perm_within_subtype,0.7166666666666667,0.5333333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,3,KCMBON_rewired,0.8,0.65,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,4,real,0.8166666666666667,0.7166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,4,KC_perm_all,0.9,0.7166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,4,KC_perm_within_subtype,0.8,0.6333333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,4,KCMBON_rewired,0.85,0.6833333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
41,0,real,0.9833333333333333,0.7833333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,0,KC_perm_all,0.9166666666666666,0.7666666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,0,KC_perm_within_subtype,0.9666666666666667,0.6833333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,0,KCMBON_rewired,0.9333333333333333,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,1,real,0.85,0.6833333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,1,KC_perm_all,0.8833333333333333,0.7,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,1,KC_perm_within_subtype,0.95,0.7166666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,1,KCMBON_rewired,0.8833333333333333,0.6333333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,2,real,0.7666666666666667,0.6166666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,2,KC_perm_all,0.7666666666666667,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,2,KC_perm_within_subtype,0.7833333333333333,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,2,KCMBON_rewired,0.7666666666666667,0.5833333333333334,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,3,real,0.8,0.6166666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,3,KC_perm_all,0.8166666666666667,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,3,KC_perm_within_subtype,0.85,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,3,KCMBON_rewired,0.8166666666666667,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,4,real,0.8833333333333333,0.7666666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,4,KC_perm_all,0.8833333333333333,0.6333333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,4,KC_perm_within_subtype,0.9,0.55,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,4,KCMBON_rewired,0.8666666666666667,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
42,0,real,0.9666666666666667,0.85,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,0,KC_perm_all,0.8833333333333333,0.5666666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,0,KC_perm_within_subtype,0.9833333333333333,0.8166666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,0,KCMBON_rewired,0.8666666666666667,0.55,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,1,real,0.9666666666666667,0.8666666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,1,KC_perm_all,0.9,0.6333333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,1,KC_perm_within_subtype,0.9666666666666667,0.8666666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,1,KCMBON_rewired,0.85,0.5666666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,2,real,0.8333333333333334,0.7,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,2,KC_perm_all,0.7,0.55,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,2,KC_perm_within_subtype,0.8333333333333334,0.6333333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,2,KCMBON_rewired,0.7,0.55,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,3,real,0.9833333333333333,0.85,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,3,KC_perm_all,0.9333333333333333,0.5333333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,3,KC_perm_within_subtype,1.0,0.85,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,3,KCMBON_rewired,0.8833333333333333,0.5666666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,4,real,0.7833333333333333,0.7,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,4,KC_perm_all,0.6833333333333333,0.5833333333333334,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,4,KC_perm_within_subtype,0.7666666666666667,0.6833333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,4,KCMBON_rewired,0.7,0.5666666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
43,0,real,0.7166666666666667,0.6,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,0,KC_perm_all,0.75,0.6166666666666667,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,0,KC_perm_within_subtype,0.6833333333333333,0.6,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,0,KCMBON_rewired,0.7333333333333333,0.6,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,1,real,0.7666666666666667,0.5666666666666667,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,1,KC_perm_all,0.85,0.5833333333333334,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,1,KC_perm_within_subtype,0.75,0.5333333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,1,KCMBON_rewired,0.8333333333333334,0.5666666666666667,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,2,real,0.7666666666666667,0.48333333333333334,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,2,KC_perm_all,0.9,0.6833333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,2,KC_perm_within_subtype,0.7333333333333333,0.4666666666666667,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,2,KCMBON_rewired,0.8333333333333334,0.65,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,3,real,0.7666666666666667,0.5833333333333334,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,3,KC_perm_all,0.75,0.55,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,3,KC_perm_within_subtype,0.7333333333333333,0.55,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,3,KCMBON_rewired,0.7666666666666667,0.5666666666666667,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,4,real,0.8166666666666667,0.5333333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,4,KC_perm_all,0.8833333333333333,0.5333333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,4,KC_perm_within_subtype,0.85,0.5,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,4,KCMBON_rewired,0.8666666666666667,0.5,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
44,0,real,0.9666666666666667,0.8833333333333333,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,0,KC_perm_all,0.7833333333333333,0.4666666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,0,KC_perm_within_subtype,0.9666666666666667,0.9,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,0,KCMBON_rewired,0.8333333333333334,0.5166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,1,real,0.7333333333333333,0.6166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,1,KC_perm_all,0.6,0.5,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,1,KC_perm_within_subtype,0.7,0.6166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,1,KCMBON_rewired,0.5833333333333334,0.5,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,2,real,0.85,0.75,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,2,KC_perm_all,0.6833333333333333,0.45,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,2,KC_perm_within_subtype,0.75,0.8,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,2,KCMBON_rewired,0.7,0.4666666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,3,real,0.9,0.8666666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,3,KC_perm_all,0.85,0.5166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,3,KC_perm_within_subtype,0.8833333333333333,0.9,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,3,KCMBON_rewired,0.8833333333333333,0.5333333333333333,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,4,real,0.7333333333333333,0.7166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,4,KC_perm_all,0.6166666666666667,0.5166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,4,KC_perm_within_subtype,0.7333333333333333,0.65,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,4,KCMBON_rewired,0.6,0.5166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
45,0,real,0.8666666666666667,0.55,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,0,KC_perm_all,0.9666666666666667,0.7166666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,0,KC_perm_within_subtype,0.8666666666666667,0.5333333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,0,KCMBON_rewired,0.9833333333333333,0.7666666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,1,real,0.8166666666666667,0.5666666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,1,KC_perm_all,0.85,0.6333333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,1,KC_perm_within_subtype,0.7666666666666667,0.55,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,1,KCMBON_rewired,0.8333333333333334,0.6,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,2,real,0.7,0.55,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,2,KC_perm_all,0.8666666666666667,0.6,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,2,KC_perm_within_subtype,0.7166666666666667,0.55,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,2,KCMBON_rewired,0.7666666666666667,0.55,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,3,real,0.8666666666666667,0.5666666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,3,KC_perm_all,0.9666666666666667,0.7,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,3,KC_perm_within_subtype,0.8333333333333334,0.5166666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,3,KCMBON_rewired,0.95,0.6333333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,4,real,0.9166666666666666,0.6,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,4,KC_perm_all,0.9666666666666667,0.7333333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,4,KC_perm_within_subtype,0.85,0.5166666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,4,KCMBON_rewired,0.95,0.6166666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
46,0,real,0.9,0.65,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,0,KC_perm_all,0.8833333333333333,0.7166666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,0,KC_perm_within_subtype,0.85,0.5666666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,0,KCMBON_rewired,0.8666666666666667,0.6166666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,1,real,0.8833333333333333,0.6166666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,1,KC_perm_all,0.9333333333333333,0.6333333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,1,KC_perm_within_subtype,0.8666666666666667,0.5666666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,1,KCMBON_rewired,0.9166666666666666,0.5833333333333334,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,2,real,0.85,0.6,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,2,KC_perm_all,0.95,0.7666666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,2,KC_perm_within_subtype,0.8833333333333333,0.6,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,2,KCMBON_rewired,0.9333333333333333,0.7666666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,3,real,0.7666666666666667,0.6,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,3,KC_perm_all,0.8166666666666667,0.6333333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,3,KC_perm_within_subtype,0.7833333333333333,0.5833333333333334,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,3,KCMBON_rewired,0.8166666666666667,0.6166666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,4,real,0.9333333333333333,0.55,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,4,KC_perm_all,0.9333333333333333,0.6666666666666666,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,4,KC_perm_within_subtype,0.8666666666666667,0.5666666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,4,KCMBON_rewired,0.9166666666666666,0.6,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
47,0,real,0.85,0.7166666666666667,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,0,KC_perm_all,0.8666666666666667,0.7333333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,0,KC_perm_within_subtype,0.8333333333333334,0.6333333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,0,KCMBON_rewired,0.8666666666666667,0.7166666666666667,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,1,real,0.95,0.8,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,1,KC_perm_all,0.9333333333333333,0.7333333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,1,KC_perm_within_subtype,0.9,0.6666666666666666,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,1,KCMBON_rewired,0.9333333333333333,0.75,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,2,real,0.9166666666666666,0.8,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,2,KC_perm_all,0.9666666666666667,0.8833333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,2,KC_perm_within_subtype,0.9833333333333333,0.7833333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,2,KCMBON_rewired,0.9833333333333333,0.8833333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,3,real,0.7666666666666667,0.6833333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,3,KC_perm_all,0.8166666666666667,0.7,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,3,KC_perm_within_subtype,0.8,0.6666666666666666,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,3,KCMBON_rewired,0.8,0.6333333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,4,real,0.8333333333333334,0.7,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,4,KC_perm_all,0.9166666666666666,0.75,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,4,KC_perm_within_subtype,0.8833333333333333,0.6,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,4,KCMBON_rewired,0.9,0.7166666666666667,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
48,0,real,0.8,0.48333333333333334,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,0,KC_perm_all,0.7333333333333333,0.4666666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,0,KC_perm_within_subtype,0.7666666666666667,0.4666666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,0,KCMBON_rewired,0.7,0.4666666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,1,real,0.9,0.4666666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,1,KC_perm_all,0.85,0.43333333333333335,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,1,KC_perm_within_subtype,0.85,0.43333333333333335,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,1,KCMBON_rewired,0.8333333333333334,0.43333333333333335,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,2,real,0.7,0.6,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,2,KC_perm_all,0.65,0.6,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,2,KC_perm_within_subtype,0.7,0.6,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,2,KCMBON_rewired,0.6333333333333333,0.6,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,3,real,0.6666666666666666,0.5166666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,3,KC_perm_all,0.6333333333333333,0.5166666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,3,KC_perm_within_subtype,0.6833333333333333,0.5166666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,3,KCMBON_rewired,0.65,0.5166666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,4,real,0.6666666666666666,0.45,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,4,KC_perm_all,0.5833333333333334,0.45,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,4,KC_perm_within_subtype,0.65,0.45,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,4,KCMBON_rewired,0.55,0.45,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
49,0,real,0.7166666666666667,0.45,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,0,KC_perm_all,0.95,0.8833333333333333,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,0,KC_perm_within_subtype,0.7166666666666667,0.4666666666666667,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,0,KCMBON_rewired,0.9666666666666667,0.9,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,1,real,0.5833333333333334,0.45,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,1,KC_perm_all,0.7833333333333333,0.45,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,1,KC_perm_within_subtype,0.6333333333333333,0.45,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,1,KCMBON_rewired,0.7833333333333333,0.45,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,2,real,0.4666666666666667,0.45,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,2,KC_perm_all,0.5166666666666667,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,2,KC_perm_within_subtype,0.4666666666666667,0.43333333333333335,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,2,KCMBON_rewired,0.48333333333333334,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,3,real,0.6666666666666666,0.4666666666666667,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,3,KC_perm_all,0.75,0.5,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,3,KC_perm_within_subtype,0.6666666666666666,0.4666666666666667,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,3,KCMBON_rewired,0.7666666666666667,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,4,real,0.7166666666666667,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,4,KC_perm_all,0.9166666666666666,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,4,KC_perm_within_subtype,0.7833333333333333,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,4,KCMBON_rewired,0.8833333333333333,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
50,0,real,0.8333333333333334,0.7333333333333333,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,0,KC_perm_all,0.8333333333333334,0.5833333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,0,KC_perm_within_subtype,0.95,0.8,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,0,KCMBON_rewired,0.75,0.5166666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,1,real,0.8333333333333334,0.6666666666666666,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,1,KC_perm_all,0.8,0.6166666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,1,KC_perm_within_subtype,0.8333333333333334,0.7,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,1,KCMBON_rewired,0.75,0.6,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,2,real,0.7833333333333333,0.6,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,2,KC_perm_all,0.75,0.5833333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,2,KC_perm_within_subtype,0.8166666666666667,0.6333333333333333,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,2,KCMBON_rewired,0.7666666666666667,0.5833333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,3,real,0.9,0.75,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,3,KC_perm_all,0.8333333333333334,0.5,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,3,KC_perm_within_subtype,0.9166666666666666,0.7,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,3,KCMBON_rewired,0.7833333333333333,0.5333333333333333,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,4,real,0.8,0.75,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,4,KC_perm_all,0.7333333333333333,0.5833333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,4,KC_perm_within_subtype,0.8,0.6333333333333333,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,4,KCMBON_rewired,0.7166666666666667,0.6,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
51,0,real,0.8333333333333334,0.5833333333333334,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,0,KC_perm_all,0.8833333333333333,0.5833333333333334,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,0,KC_perm_within_subtype,0.8333333333333334,0.5833333333333334,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,0,KCMBON_rewired,0.85,0.5666666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,1,real,0.9333333333333333,0.7166666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,1,KC_perm_all,0.9333333333333333,0.7666666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,1,KC_perm_within_subtype,0.9166666666666666,0.6833333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,1,KCMBON_rewired,0.9333333333333333,0.7666666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,2,real,0.9,0.7666666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,2,KC_perm_all,0.9,0.8,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,2,KC_perm_within_subtype,0.9333333333333333,0.6833333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,2,KCMBON_rewired,0.9333333333333333,0.8,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,3,real,0.9333333333333333,0.85,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,3,KC_perm_all,0.9333333333333333,0.9,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,3,KC_perm_within_subtype,0.9333333333333333,0.9166666666666666,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,3,KCMBON_rewired,0.9666666666666667,0.9166666666666666,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,4,real,0.8,0.65,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,4,KC_perm_all,0.8166666666666667,0.6166666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,4,KC_perm_within_subtype,0.7666666666666667,0.6,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,4,KCMBON_rewired,0.8166666666666667,0.65,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
52,0,real,0.7833333333333333,0.6,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,0,KC_perm_all,0.7833333333333333,0.55,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,0,KC_perm_within_subtype,0.7833333333333333,0.6166666666666667,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,0,KCMBON_rewired,0.7333333333333333,0.55,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,1,real,0.9833333333333333,0.7,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,1,KC_perm_all,0.95,0.7166666666666667,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,1,KC_perm_within_subtype,0.9333333333333333,0.5666666666666667,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,1,KCMBON_rewired,0.9333333333333333,0.55,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,2,real,1.0,0.95,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,2,KC_perm_all,0.9833333333333333,0.9333333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,2,KC_perm_within_subtype,1.0,1.0,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,2,KCMBON_rewired,1.0,0.9666666666666667,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,3,real,0.8833333333333333,0.9333333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,3,KC_perm_all,0.9,0.9333333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,3,KC_perm_within_subtype,0.9166666666666666,0.9666666666666667,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,3,KCMBON_rewired,0.85,0.95,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,4,real,0.9,0.8,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,4,KC_perm_all,0.8833333333333333,0.6833333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,4,KC_perm_within_subtype,0.9333333333333333,0.75,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,4,KCMBON_rewired,0.85,0.65,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
53,0,real,0.9666666666666667,0.7666666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,0,KC_perm_all,0.85,0.6166666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,0,KC_perm_within_subtype,0.9666666666666667,0.7833333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,0,KCMBON_rewired,0.8166666666666667,0.6166666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,1,real,0.9666666666666667,0.8666666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,1,KC_perm_all,0.9166666666666666,0.6333333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,1,KC_perm_within_subtype,1.0,0.95,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,1,KCMBON_rewired,0.9,0.6166666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,2,real,0.8833333333333333,0.7666666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,2,KC_perm_all,0.7833333333333333,0.5666666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,2,KC_perm_within_subtype,0.9166666666666666,0.75,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,2,KCMBON_rewired,0.8,0.5666666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,3,real,0.9666666666666667,0.8,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,3,KC_perm_all,0.8333333333333334,0.5166666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,3,KC_perm_within_subtype,0.9666666666666667,0.8666666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,3,KCMBON_rewired,0.8666666666666667,0.5,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,4,real,0.95,0.8833333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,4,KC_perm_all,0.8666666666666667,0.6166666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,4,KC_perm_within_subtype,0.9666666666666667,0.95,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,4,KCMBON_rewired,0.8833333333333333,0.6333333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
54,0,real,0.5833333333333334,0.5333333333333333,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,0,KC_perm_all,0.6166666666666667,0.5333333333333333,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,0,KC_perm_within_subtype,0.5666666666666667,0.5333333333333333,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,0,KCMBON_rewired,0.6,0.5333333333333333,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,1,real,0.7166666666666667,0.55,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,1,KC_perm_all,0.7333333333333333,0.55,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,1,KC_perm_within_subtype,0.7166666666666667,0.55,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,1,KCMBON_rewired,0.75,0.55,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,2,real,0.7333333333333333,0.43333333333333335,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,2,KC_perm_all,0.75,0.43333333333333335,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,2,KC_perm_within_subtype,0.7333333333333333,0.43333333333333335,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,2,KCMBON_rewired,0.75,0.43333333333333335,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,3,real,0.6833333333333333,0.5666666666666667,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,3,KC_perm_all,0.6833333333333333,0.5666666666666667,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,3,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,3,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,4,real,0.7333333333333333,0.48333333333333334,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,4,KC_perm_all,0.75,0.48333333333333334,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,4,KC_perm_within_subtype,0.7,0.48333333333333334,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,4,KCMBON_rewired,0.7166666666666667,0.48333333333333334,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
55,0,real,0.5166666666666667,0.48333333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,0,KC_perm_all,0.6333333333333333,0.48333333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,0,KC_perm_within_subtype,0.5333333333333333,0.48333333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,0,KCMBON_rewired,0.6333333333333333,0.48333333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,1,real,0.55,0.5333333333333333,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,1,KC_perm_all,0.5833333333333334,0.5333333333333333,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,1,KC_perm_within_subtype,0.5666666666666667,0.5333333333333333,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,1,KCMBON_rewired,0.6,0.5333333333333333,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,2,real,0.5666666666666667,0.43333333333333335,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,2,KC_perm_all,0.5666666666666667,0.43333333333333335,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,2,KC_perm_within_subtype,0.55,0.43333333333333335,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,2,KCMBON_rewired,0.5833333333333334,0.43333333333333335,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,3,real,0.6166666666666667,0.5833333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,3,KC_perm_all,0.65,0.5833333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,3,KC_perm_within_subtype,0.6166666666666667,0.5833333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,3,KCMBON_rewired,0.6333333333333333,0.5833333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,4,real,0.6333333333333333,0.5166666666666667,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,4,KC_perm_all,0.6833333333333333,0.5166666666666667,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,4,KC_perm_within_subtype,0.6333333333333333,0.5166666666666667,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,4,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
56,0,real,0.8333333333333334,0.65,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,0,KC_perm_all,0.7333333333333333,0.5666666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,0,KC_perm_within_subtype,0.75,0.6,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,0,KCMBON_rewired,0.75,0.5666666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,1,real,1.0,0.9,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,1,KC_perm_all,1.0,0.9,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,1,KC_perm_within_subtype,0.9833333333333333,0.8666666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,1,KCMBON_rewired,0.9666666666666667,0.7666666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,2,real,0.7666666666666667,0.5833333333333334,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,2,KC_perm_all,0.75,0.6,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,2,KC_perm_within_subtype,0.7666666666666667,0.6,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,2,KCMBON_rewired,0.7666666666666667,0.5833333333333334,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,3,real,0.8833333333333333,0.7,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,3,KC_perm_all,0.95,0.6,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,3,KC_perm_within_subtype,0.9166666666666666,0.6833333333333333,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,3,KCMBON_rewired,0.95,0.55,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,4,real,0.75,0.6166666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,4,KC_perm_all,0.7666666666666667,0.6,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,4,KC_perm_within_subtype,0.6833333333333333,0.5833333333333334,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,4,KCMBON_rewired,0.7,0.5333333333333333,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
57,0,real,0.9333333333333333,0.6333333333333333,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,0,KC_perm_all,0.8333333333333334,0.55,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,0,KC_perm_within_subtype,0.95,0.6333333333333333,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,0,KCMBON_rewired,0.8666666666666667,0.55,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,1,real,0.9333333333333333,0.8,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,1,KC_perm_all,0.6333333333333333,0.5166666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,1,KC_perm_within_subtype,0.8833333333333333,0.8,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,1,KCMBON_rewired,0.65,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,2,real,0.8833333333333333,0.7166666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,2,KC_perm_all,0.9,0.8166666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,2,KC_perm_within_subtype,0.9833333333333333,0.85,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,2,KCMBON_rewired,0.9833333333333333,0.8166666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,3,real,0.8833333333333333,0.7333333333333333,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,3,KC_perm_all,0.8333333333333334,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,3,KC_perm_within_subtype,0.9,0.7666666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,3,KCMBON_rewired,0.8166666666666667,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,4,real,1.0,0.8333333333333334,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,4,KC_perm_all,0.7666666666666667,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,4,KC_perm_within_subtype,0.9833333333333333,0.9166666666666666,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,4,KCMBON_rewired,0.8333333333333334,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
58,0,real,0.6666666666666666,0.5,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,0,KC_perm_all,0.6333333333333333,0.45,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,0,KC_perm_within_subtype,0.6333333333333333,0.45,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,0,KCMBON_rewired,0.6833333333333333,0.45,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,1,real,0.8333333333333334,0.55,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,1,KC_perm_all,0.8166666666666667,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,1,KC_perm_within_subtype,0.8166666666666667,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,1,KCMBON_rewired,0.8166666666666667,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,2,real,0.8,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,2,KC_perm_all,0.75,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,2,KC_perm_within_subtype,0.7666666666666667,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,2,KCMBON_rewired,0.75,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,3,real,0.5833333333333334,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,3,KC_perm_all,0.6,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,3,KC_perm_within_subtype,0.5833333333333334,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,3,KCMBON_rewired,0.5666666666666667,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,4,real,0.5833333333333334,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,4,KC_perm_all,0.5833333333333334,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,4,KC_perm_within_subtype,0.6,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,4,KCMBON_rewired,0.5833333333333334,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
59,0,real,0.9666666666666667,0.8833333333333333,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,0,KC_perm_all,1.0,1.0,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,0,KC_perm_within_subtype,1.0,0.95,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,0,KCMBON_rewired,0.9833333333333333,1.0,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,1,real,0.7666666666666667,0.6666666666666666,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,1,KC_perm_all,0.7833333333333333,0.6666666666666666,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,1,KC_perm_within_subtype,0.75,0.6666666666666666,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,1,KCMBON_rewired,0.7666666666666667,0.6666666666666666,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,2,real,0.7666666666666667,0.6,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,2,KC_perm_all,0.8,0.6,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,2,KC_perm_within_subtype,0.7833333333333333,0.6,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,2,KCMBON_rewired,0.85,0.6,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,3,real,0.9,0.5,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,3,KC_perm_all,0.95,0.6833333333333333,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,3,KC_perm_within_subtype,0.85,0.4666666666666667,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,3,KCMBON_rewired,0.9166666666666666,0.5666666666666667,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,4,real,0.75,0.5166666666666667,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,4,KC_perm_all,0.9166666666666666,0.7,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,4,KC_perm_within_subtype,0.7333333333333333,0.5,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,4,KCMBON_rewired,0.8333333333333334,0.5333333333333333,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
60,0,real,0.7,0.5333333333333333,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,0,KC_perm_all,0.6666666666666666,0.5333333333333333,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,0,KC_perm_within_subtype,0.6833333333333333,0.5333333333333333,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,0,KCMBON_rewired,0.6666666666666666,0.5333333333333333,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,1,real,0.5166666666666667,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,1,KC_perm_all,0.5166666666666667,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,1,KC_perm_within_subtype,0.5166666666666667,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,1,KCMBON_rewired,0.5166666666666667,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,2,real,0.8166666666666667,0.5,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,2,KC_perm_all,0.7833333333333333,0.5,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,2,KC_perm_within_subtype,0.8,0.5,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,2,KCMBON_rewired,0.7666666666666667,0.5,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,3,real,0.6666666666666666,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,3,KC_perm_all,0.65,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,3,KC_perm_within_subtype,0.6666666666666666,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,3,KCMBON_rewired,0.65,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,4,real,0.7166666666666667,0.4666666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,4,KC_perm_all,0.5833333333333334,0.4666666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,4,KC_perm_within_subtype,0.6666666666666666,0.4666666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,4,KCMBON_rewired,0.6,0.4666666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
61,0,real,0.9666666666666667,0.8166666666666667,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,0,KC_perm_all,0.7666666666666667,0.45,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,0,KC_perm_within_subtype,0.9666666666666667,0.85,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,0,KCMBON_rewired,0.75,0.43333333333333335,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,1,real,0.75,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,1,KC_perm_all,0.6166666666666667,0.5166666666666667,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,1,KC_perm_within_subtype,0.7,0.5166666666666667,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,1,KCMBON_rewired,0.65,0.5166666666666667,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,2,real,0.8,0.55,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,2,KC_perm_all,0.6166666666666667,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,2,KC_perm_within_subtype,0.7833333333333333,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,2,KCMBON_rewired,0.6166666666666667,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,3,real,0.8833333333333333,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,3,KC_perm_all,0.7333333333333333,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,3,KC_perm_within_subtype,0.8166666666666667,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,3,KCMBON_rewired,0.7,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,4,real,0.75,0.5833333333333334,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,4,KC_perm_all,0.5333333333333333,0.43333333333333335,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,4,KC_perm_within_subtype,0.8,0.5833333333333334,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,4,KCMBON_rewired,0.55,0.43333333333333335,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
62,0,real,0.6166666666666667,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,0,KC_perm_all,0.6666666666666666,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,0,KC_perm_within_subtype,0.6333333333333333,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,0,KCMBON_rewired,0.65,0.55,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,1,real,0.7,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,1,KC_perm_all,0.7666666666666667,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,1,KC_perm_within_subtype,0.6833333333333333,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,1,KCMBON_rewired,0.7833333333333333,0.55,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,2,real,0.6,0.5833333333333334,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,2,KC_perm_all,0.5666666666666667,0.5833333333333334,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,2,KC_perm_within_subtype,0.5666666666666667,0.5666666666666667,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,2,KCMBON_rewired,0.5833333333333334,0.5666666666666667,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,3,real,0.7333333333333333,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,3,KC_perm_all,0.7333333333333333,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,3,KC_perm_within_subtype,0.7,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,3,KCMBON_rewired,0.7666666666666667,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,4,real,0.65,0.5833333333333334,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,4,KC_perm_all,0.6833333333333333,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,4,KC_perm_within_subtype,0.65,0.5833333333333334,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,4,KCMBON_rewired,0.65,0.5833333333333334,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
63,0,real,0.9333333333333333,0.7333333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,0,KC_perm_all,0.9833333333333333,0.8166666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,0,KC_perm_within_subtype,0.9333333333333333,0.6333333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,0,KCMBON_rewired,0.9833333333333333,0.8,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,1,real,0.95,0.6833333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,1,KC_perm_all,0.95,0.7666666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,1,KC_perm_within_subtype,0.8833333333333333,0.5166666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,1,KCMBON_rewired,0.9,0.7,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,2,real,0.8833333333333333,0.6833333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,2,KC_perm_all,1.0,0.8333333333333334,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,2,KC_perm_within_subtype,0.95,0.6333333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,2,KCMBON_rewired,0.9833333333333333,0.8333333333333334,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,3,real,0.9166666666666666,0.75,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,3,KC_perm_all,0.9833333333333333,0.7666666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,3,KC_perm_within_subtype,0.9166666666666666,0.6666666666666666,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,3,KCMBON_rewired,1.0,0.8666666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,4,real,0.7166666666666667,0.6166666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,4,KC_perm_all,0.7833333333333333,0.6666666666666666,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,4,KC_perm_within_subtype,0.7333333333333333,0.55,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,4,KCMBON_rewired,0.75,0.6,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
64,0,real,0.7666666666666667,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,0,KC_perm_all,0.7833333333333333,0.6333333333333333,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,0,KC_perm_within_subtype,0.7666666666666667,0.5833333333333334,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,0,KCMBON_rewired,0.7833333333333333,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,1,real,0.8666666666666667,0.5833333333333334,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,1,KC_perm_all,0.9,0.7666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,1,KC_perm_within_subtype,0.85,0.5166666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,1,KCMBON_rewired,0.9,0.7333333333333333,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,2,real,0.7166666666666667,0.6166666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,2,KC_perm_all,0.7333333333333333,0.6166666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,2,KC_perm_within_subtype,0.75,0.6166666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,2,KCMBON_rewired,0.75,0.6166666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,3,real,0.75,0.5666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,3,KC_perm_all,0.7833333333333333,0.5833333333333334,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,3,KC_perm_within_subtype,0.75,0.5666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,3,KCMBON_rewired,0.7833333333333333,0.5666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,4,real,0.6666666666666666,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,4,KC_perm_all,0.7,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,4,KC_perm_within_subtype,0.65,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,4,KCMBON_rewired,0.65,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
65,0,real,0.9,0.7833333333333333,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,0,KC_perm_all,0.9666666666666667,0.9166666666666666,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,0,KC_perm_within_subtype,0.9,0.7333333333333333,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,0,KCMBON_rewired,0.95,0.9,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,1,real,0.6833333333333333,0.5166666666666667,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,1,KC_perm_all,0.9166666666666666,0.7333333333333333,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,1,KC_perm_within_subtype,0.6833333333333333,0.5166666666666667,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,1,KCMBON_rewired,0.9166666666666666,0.7166666666666667,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,2,real,0.7166666666666667,0.5,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,2,KC_perm_all,0.8,0.6166666666666667,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,2,KC_perm_within_subtype,0.7166666666666667,0.5,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,2,KCMBON_rewired,0.7666666666666667,0.5666666666666667,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,3,real,0.6333333333333333,0.5333333333333333,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,3,KC_perm_all,0.8,0.6,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,3,KC_perm_within_subtype,0.6,0.5,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,3,KCMBON_rewired,0.75,0.6,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,4,real,0.6833333333333333,0.65,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,4,KC_perm_all,0.6833333333333333,0.65,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,4,KC_perm_within_subtype,0.6833333333333333,0.65,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,4,KCMBON_rewired,0.6833333333333333,0.65,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
66,0,real,0.7666666666666667,0.48333333333333334,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,0,KC_perm_all,0.75,0.48333333333333334,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,0,KC_perm_within_subtype,0.7666666666666667,0.48333333333333334,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,0,KCMBON_rewired,0.75,0.48333333333333334,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,1,real,0.7333333333333333,0.43333333333333335,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,1,KC_perm_all,0.6833333333333333,0.4,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,1,KC_perm_within_subtype,0.7166666666666667,0.4,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,1,KCMBON_rewired,0.6833333333333333,0.4,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,2,real,0.75,0.45,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,2,KC_perm_all,0.5666666666666667,0.45,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,2,KC_perm_within_subtype,0.7333333333333333,0.45,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,2,KCMBON_rewired,0.6,0.45,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,3,real,0.7666666666666667,0.43333333333333335,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,3,KC_perm_all,0.6333333333333333,0.4166666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,3,KC_perm_within_subtype,0.7833333333333333,0.4166666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,3,KCMBON_rewired,0.6166666666666667,0.4166666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,4,real,0.6666666666666666,0.4666666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,4,KC_perm_all,0.6166666666666667,0.4666666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,4,KC_perm_within_subtype,0.6666666666666666,0.4666666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,4,KCMBON_rewired,0.6333333333333333,0.4666666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
67,0,real,0.8166666666666667,0.5666666666666667,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,0,KC_perm_all,0.7166666666666667,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,0,KC_perm_within_subtype,0.7333333333333333,0.5166666666666667,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,0,KCMBON_rewired,0.7166666666666667,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,1,real,0.7333333333333333,0.6166666666666667,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,1,KC_perm_all,0.65,0.55,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,1,KC_perm_within_subtype,0.6666666666666666,0.5166666666666667,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,1,KCMBON_rewired,0.65,0.48333333333333334,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,2,real,0.6833333333333333,0.5166666666666667,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,2,KC_perm_all,0.6833333333333333,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,2,KC_perm_within_subtype,0.6833333333333333,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,2,KCMBON_rewired,0.6833333333333333,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,3,real,0.8166666666666667,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,3,KC_perm_all,0.7833333333333333,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,3,KC_perm_within_subtype,0.8,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,3,KCMBON_rewired,0.7833333333333333,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,4,real,0.65,0.6333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,4,KC_perm_all,0.65,0.6333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,4,KC_perm_within_subtype,0.65,0.6333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,4,KCMBON_rewired,0.65,0.6333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
68,0,real,0.6666666666666666,0.5333333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,0,KC_perm_all,0.6166666666666667,0.5333333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,0,KC_perm_within_subtype,0.65,0.5333333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,0,KCMBON_rewired,0.6166666666666667,0.5333333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,1,real,0.8333333333333334,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,1,KC_perm_all,0.7833333333333333,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,1,KC_perm_within_subtype,0.8,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,1,KCMBON_rewired,0.7833333333333333,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,2,real,0.7833333333333333,0.5666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,2,KC_perm_all,0.6666666666666666,0.5666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,2,KC_perm_within_subtype,0.75,0.5666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,2,KCMBON_rewired,0.6666666666666666,0.5666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,3,real,0.9,0.7833333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,3,KC_perm_all,0.85,0.8,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,3,KC_perm_within_subtype,0.9166666666666666,0.9333333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,3,KCMBON_rewired,0.8166666666666667,0.7833333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,4,real,0.8166666666666667,0.5166666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,4,KC_perm_all,0.7666666666666667,0.48333333333333334,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,4,KC_perm_within_subtype,0.8166666666666667,0.5,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,4,KCMBON_rewired,0.75,0.48333333333333334,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
69,0,real,0.7,0.5166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,0,KC_perm_all,0.8666666666666667,0.6,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,0,KC_perm_within_subtype,0.7,0.5,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,0,KCMBON_rewired,0.8833333333333333,0.6166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,1,real,0.55,0.5166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,1,KC_perm_all,0.6833333333333333,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,1,KC_perm_within_subtype,0.55,0.5166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,1,KCMBON_rewired,0.65,0.5166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,2,real,0.6333333333333333,0.5166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,2,KC_perm_all,0.6833333333333333,0.55,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,2,KC_perm_within_subtype,0.6166666666666667,0.48333333333333334,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,2,KCMBON_rewired,0.7,0.6,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,3,real,0.6333333333333333,0.4666666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,3,KC_perm_all,0.8333333333333334,0.8,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,3,KC_perm_within_subtype,0.7,0.5166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,3,KCMBON_rewired,0.8666666666666667,0.7333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,4,real,0.6166666666666667,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,4,KC_perm_all,0.6833333333333333,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,4,KC_perm_within_subtype,0.5833333333333334,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,4,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
70,0,real,0.7166666666666667,0.6833333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,0,KC_perm_all,0.6,0.55,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,0,KC_perm_within_subtype,0.7333333333333333,0.6666666666666666,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,0,KCMBON_rewired,0.6,0.55,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,1,real,0.9666666666666667,0.9,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,1,KC_perm_all,0.7666666666666667,0.5,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,1,KC_perm_within_subtype,0.9666666666666667,0.9833333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,1,KCMBON_rewired,0.75,0.48333333333333334,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,2,real,0.8833333333333333,0.8333333333333334,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,2,KC_perm_all,0.6166666666666667,0.5,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,2,KC_perm_within_subtype,0.9,0.85,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,2,KCMBON_rewired,0.6166666666666667,0.5,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,3,real,0.9833333333333333,0.9833333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,3,KC_perm_all,0.9166666666666666,0.75,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,3,KC_perm_within_subtype,1.0,0.9833333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,3,KCMBON_rewired,0.9,0.7833333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,4,real,0.9333333333333333,0.75,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,4,KC_perm_all,0.8166666666666667,0.5333333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,4,KC_perm_within_subtype,0.95,0.7,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,4,KCMBON_rewired,0.8,0.5333333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
71,0,real,0.6833333333333333,0.43333333333333335,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,0,KC_perm_all,0.6833333333333333,0.43333333333333335,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,0,KC_perm_within_subtype,0.65,0.43333333333333335,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,0,KCMBON_rewired,0.7,0.43333333333333335,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,1,real,0.6666666666666666,0.5333333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,1,KC_perm_all,0.6166666666666667,0.5333333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,1,KC_perm_within_subtype,0.6166666666666667,0.5333333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,1,KCMBON_rewired,0.6,0.5333333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,2,real,0.75,0.4,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,2,KC_perm_all,0.7666666666666667,0.4,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,2,KC_perm_within_subtype,0.7666666666666667,0.43333333333333335,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,2,KCMBON_rewired,0.7666666666666667,0.4,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,3,real,0.6833333333333333,0.55,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,3,KC_perm_all,0.6666666666666666,0.55,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,3,KC_perm_within_subtype,0.6666666666666666,0.55,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,3,KCMBON_rewired,0.6666666666666666,0.55,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,4,real,0.6,0.4666666666666667,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,4,KC_perm_all,0.6,0.4666666666666667,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,4,KC_perm_within_subtype,0.6166666666666667,0.4666666666666667,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,4,KCMBON_rewired,0.6,0.4666666666666667,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
72,0,real,0.65,0.4166666666666667,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,0,KC_perm_all,0.7,0.4166666666666667,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,0,KC_perm_within_subtype,0.65,0.4166666666666667,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,0,KCMBON_rewired,0.7,0.4166666666666667,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,1,real,0.5333333333333333,0.4,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,1,KC_perm_all,0.6333333333333333,0.4,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,1,KC_perm_within_subtype,0.5166666666666667,0.4,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,1,KCMBON_rewired,0.6333333333333333,0.4,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,2,real,0.55,0.43333333333333335,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,2,KC_perm_all,0.75,0.43333333333333335,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,2,KC_perm_within_subtype,0.6,0.43333333333333335,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,2,KCMBON_rewired,0.75,0.43333333333333335,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,3,real,0.65,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,3,KC_perm_all,0.6666666666666666,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,3,KC_perm_within_subtype,0.65,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,3,KCMBON_rewired,0.65,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,4,real,0.6833333333333333,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,4,KC_perm_all,0.6833333333333333,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,4,KC_perm_within_subtype,0.6666666666666666,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,4,KCMBON_rewired,0.7,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
73,0,real,0.95,0.8166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,0,KC_perm_all,0.95,0.8166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,0,KC_perm_within_subtype,0.95,0.85,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,0,KCMBON_rewired,0.9833333333333333,0.8833333333333333,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,1,real,0.8166666666666667,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,1,KC_perm_all,0.8,0.6166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,1,KC_perm_within_subtype,0.85,0.6166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,1,KCMBON_rewired,0.8333333333333334,0.6,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,2,real,0.9166666666666666,0.6166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,2,KC_perm_all,0.8833333333333333,0.6,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,2,KC_perm_within_subtype,0.8833333333333333,0.6333333333333333,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,2,KCMBON_rewired,0.8833333333333333,0.5666666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,3,real,0.9,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,3,KC_perm_all,0.8833333333333333,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,3,KC_perm_within_subtype,0.9,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,3,KCMBON_rewired,0.8833333333333333,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,4,real,0.9,0.8166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,4,KC_perm_all,0.8666666666666667,0.7,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,4,KC_perm_within_subtype,0.9166666666666666,0.8166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,4,KCMBON_rewired,0.85,0.75,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
74,0,real,0.9833333333333333,0.95,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,0,KC_perm_all,1.0,1.0,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,0,KC_perm_within_subtype,1.0,1.0,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,0,KCMBON_rewired,1.0,1.0,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,1,real,0.85,0.7833333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,1,KC_perm_all,0.85,0.7833333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,1,KC_perm_within_subtype,0.8333333333333334,0.75,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,1,KCMBON_rewired,0.8166666666666667,0.7333333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,2,real,0.8666666666666667,0.8,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,2,KC_perm_all,0.9166666666666666,0.8833333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,2,KC_perm_within_subtype,0.8666666666666667,0.7833333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,2,KCMBON_rewired,0.8833333333333333,0.85,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,3,real,0.9666666666666667,0.9,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,3,KC_perm_all,1.0,0.9333333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,3,KC_perm_within_subtype,1.0,0.9166666666666666,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,3,KCMBON_rewired,1.0,0.9166666666666666,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,4,real,0.85,0.8166666666666667,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,4,KC_perm_all,0.8666666666666667,0.75,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,4,KC_perm_within_subtype,0.8333333333333334,0.75,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,4,KCMBON_rewired,0.8666666666666667,0.7333333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
75,0,real,0.95,1.0,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,0,KC_perm_all,0.9,1.0,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,0,KC_perm_within_subtype,0.95,1.0,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,0,KCMBON_rewired,0.9,0.9666666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,1,real,0.9333333333333333,0.85,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,1,KC_perm_all,0.8833333333333333,0.6166666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,1,KC_perm_within_subtype,0.8666666666666667,0.8666666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,1,KCMBON_rewired,0.85,0.5666666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,2,real,1.0,0.9333333333333333,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,2,KC_perm_all,0.9833333333333333,0.7666666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,2,KC_perm_within_subtype,1.0,0.9833333333333333,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,2,KCMBON_rewired,0.9833333333333333,0.9,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,3,real,0.8166666666666667,0.7166666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,3,KC_perm_all,0.7166666666666667,0.5166666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,3,KC_perm_within_subtype,0.7833333333333333,0.6,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,3,KCMBON_rewired,0.7333333333333333,0.5333333333333333,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,4,real,0.9666666666666667,0.7666666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,4,KC_perm_all,0.9833333333333333,0.6833333333333333,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,4,KC_perm_within_subtype,0.9833333333333333,0.8166666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,4,KCMBON_rewired,0.9333333333333333,0.55,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
76,0,real,0.9833333333333333,0.8333333333333334,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,0,KC_perm_all,1.0,0.8166666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,0,KC_perm_within_subtype,1.0,0.8666666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,0,KCMBON_rewired,0.9833333333333333,0.7833333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,1,real,0.9,0.7833333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,1,KC_perm_all,0.95,0.7666666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,1,KC_perm_within_subtype,0.9833333333333333,0.85,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,1,KCMBON_rewired,0.95,0.7833333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,2,real,0.9833333333333333,0.9833333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,2,KC_perm_all,0.9333333333333333,0.9333333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,2,KC_perm_within_subtype,0.9833333333333333,0.9833333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,2,KCMBON_rewired,0.9833333333333333,0.95,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,3,real,0.9833333333333333,0.85,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,3,KC_perm_all,1.0,0.85,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,3,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,3,KCMBON_rewired,1.0,0.9333333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,4,real,1.0,0.9333333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,4,KC_perm_all,0.9833333333333333,0.8166666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,4,KC_perm_within_subtype,0.9666666666666667,0.8666666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,4,KCMBON_rewired,0.9666666666666667,0.85,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
77,0,real,0.6166666666666667,0.4666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,0,KC_perm_all,0.5666666666666667,0.43333333333333335,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,0,KC_perm_within_subtype,0.5666666666666667,0.43333333333333335,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,0,KCMBON_rewired,0.6333333333333333,0.43333333333333335,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,1,real,0.6166666666666667,0.5833333333333334,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,1,KC_perm_all,0.6,0.5833333333333334,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,1,KC_perm_within_subtype,0.6166666666666667,0.5833333333333334,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,1,KCMBON_rewired,0.6,0.5833333333333334,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,2,real,0.85,0.4666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,2,KC_perm_all,0.85,0.4,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,2,KC_perm_within_subtype,0.8,0.4166666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,2,KCMBON_rewired,0.8333333333333334,0.36666666666666664,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,3,real,0.65,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,3,KC_perm_all,0.65,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,3,KC_perm_within_subtype,0.65,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,3,KCMBON_rewired,0.65,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,4,real,0.5666666666666667,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,4,KC_perm_all,0.5666666666666667,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,4,KC_perm_within_subtype,0.5666666666666667,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,4,KCMBON_rewired,0.5666666666666667,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
78,0,real,0.7166666666666667,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,0,KC_perm_all,0.7166666666666667,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,0,KC_perm_within_subtype,0.7,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,0,KCMBON_rewired,0.7166666666666667,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,1,real,0.7833333333333333,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,1,KC_perm_all,0.8,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,1,KC_perm_within_subtype,0.7666666666666667,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,1,KCMBON_rewired,0.8,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,2,real,0.7833333333333333,0.5333333333333333,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,2,KC_perm_all,0.85,0.5333333333333333,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,2,KC_perm_within_subtype,0.7666666666666667,0.5333333333333333,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,2,KCMBON_rewired,0.8166666666666667,0.5333333333333333,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,3,real,0.75,0.55,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,3,KC_perm_all,0.7666666666666667,0.55,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,3,KC_perm_within_subtype,0.75,0.55,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,3,KCMBON_rewired,0.7666666666666667,0.55,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,4,real,0.6333333333333333,0.5,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,4,KC_perm_all,0.6333333333333333,0.5,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,4,KC_perm_within_subtype,0.6166666666666667,0.5,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,4,KCMBON_rewired,0.6166666666666667,0.5,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
79,0,real,0.6666666666666666,0.5333333333333333,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,0,KC_perm_all,0.7,0.5,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,0,KC_perm_within_subtype,0.6833333333333333,0.5,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,0,KCMBON_rewired,0.6666666666666666,0.5,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,1,real,0.8833333333333333,0.6333333333333333,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,1,KC_perm_all,0.9166666666666666,0.7666666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,1,KC_perm_within_subtype,0.8833333333333333,0.7,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,1,KCMBON_rewired,0.95,0.7,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,2,real,0.8833333333333333,0.65,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,2,KC_perm_all,0.85,0.55,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,2,KC_perm_within_subtype,0.8666666666666667,0.5666666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,2,KCMBON_rewired,0.8333333333333334,0.5,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,3,real,0.6833333333333333,0.5166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,3,KC_perm_all,0.7,0.5166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,3,KC_perm_within_subtype,0.7333333333333333,0.5166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,3,KCMBON_rewired,0.7166666666666667,0.5166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,4,real,0.95,0.8666666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,4,KC_perm_all,0.9666666666666667,0.8333333333333334,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,4,KC_perm_within_subtype,0.9833333333333333,0.8333333333333334,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,4,KCMBON_rewired,0.9833333333333333,0.8666666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
80,0,real,0.9,0.6833333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,0,KC_perm_all,0.9833333333333333,0.8666666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,0,KC_perm_within_subtype,0.95,0.8333333333333334,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,0,KCMBON_rewired,0.9333333333333333,0.7833333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,1,real,0.8833333333333333,0.6333333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,1,KC_perm_all,0.9166666666666666,0.5666666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,1,KC_perm_within_subtype,0.9166666666666666,0.6333333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,1,KCMBON_rewired,0.95,0.65,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,2,real,0.7,0.6333333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,2,KC_perm_all,0.6833333333333333,0.6166666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,2,KC_perm_within_subtype,0.6666666666666666,0.6166666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,2,KCMBON_rewired,0.6666666666666666,0.6166666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,3,real,0.9333333333333333,0.7666666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,3,KC_perm_all,1.0,0.85,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,3,KC_perm_within_subtype,1.0,0.7833333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,3,KCMBON_rewired,1.0,0.9333333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,4,real,0.9333333333333333,0.75,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,4,KC_perm_all,0.95,0.75,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,4,KC_perm_within_subtype,0.9166666666666666,0.55,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,4,KCMBON_rewired,0.9333333333333333,0.6333333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
81,0,real,0.9666666666666667,0.9333333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,0,KC_perm_all,0.9666666666666667,0.7166666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,0,KC_perm_within_subtype,1.0,0.9833333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,0,KCMBON_rewired,0.9333333333333333,0.6666666666666666,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,1,real,0.9,0.8,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,1,KC_perm_all,0.8333333333333334,0.6833333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,1,KC_perm_within_subtype,0.95,0.9166666666666666,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,1,KCMBON_rewired,0.85,0.7333333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,2,real,0.9833333333333333,0.95,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,2,KC_perm_all,0.9333333333333333,0.7666666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,2,KC_perm_within_subtype,1.0,0.9666666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,2,KCMBON_rewired,0.9333333333333333,0.7166666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,3,real,0.9333333333333333,0.9,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,3,KC_perm_all,0.8666666666666667,0.7833333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,3,KC_perm_within_subtype,1.0,0.9333333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,3,KCMBON_rewired,0.8333333333333334,0.65,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,4,real,0.9166666666666666,0.85,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,4,KC_perm_all,0.9166666666666666,0.7666666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,4,KC_perm_within_subtype,1.0,0.9166666666666666,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,4,KCMBON_rewired,0.9166666666666666,0.75,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
82,0,real,0.5833333333333334,0.5,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,0,KC_perm_all,0.8333333333333334,0.7333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,0,KC_perm_within_subtype,0.55,0.43333333333333335,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,0,KCMBON_rewired,0.7333333333333333,0.6166666666666667,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,1,real,0.6833333333333333,0.5166666666666667,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,1,KC_perm_all,0.8333333333333334,0.6,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,1,KC_perm_within_subtype,0.65,0.5,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,1,KCMBON_rewired,0.8166666666666667,0.5333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,2,real,0.75,0.5333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,2,KC_perm_all,0.9333333333333333,0.7833333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,2,KC_perm_within_subtype,0.7333333333333333,0.43333333333333335,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,2,KCMBON_rewired,0.95,0.7666666666666667,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,3,real,0.8,0.55,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,3,KC_perm_all,0.8666666666666667,0.55,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,3,KC_perm_within_subtype,0.7833333333333333,0.55,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,3,KCMBON_rewired,0.85,0.55,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,4,real,0.8166666666666667,0.5333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,4,KC_perm_all,0.85,0.6,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,4,KC_perm_within_subtype,0.7666666666666667,0.5333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,4,KCMBON_rewired,0.8333333333333334,0.55,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
83,0,real,0.6166666666666667,0.55,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,0,KC_perm_all,0.6166666666666667,0.55,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,0,KC_perm_within_subtype,0.6166666666666667,0.55,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,0,KCMBON_rewired,0.6166666666666667,0.55,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,1,real,0.6333333333333333,0.6166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,1,KC_perm_all,0.6166666666666667,0.6166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,1,KC_perm_within_subtype,0.6166666666666667,0.6166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,1,KCMBON_rewired,0.6333333333333333,0.6166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,2,real,0.6,0.5166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,2,KC_perm_all,0.6666666666666666,0.5166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,2,KC_perm_within_subtype,0.6,0.5166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,2,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,3,real,0.5666666666666667,0.5333333333333333,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,3,KC_perm_all,0.6333333333333333,0.5333333333333333,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,3,KC_perm_within_subtype,0.5666666666666667,0.5333333333333333,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,3,KCMBON_rewired,0.6166666666666667,0.5333333333333333,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,4,real,0.48333333333333334,0.45,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,4,KC_perm_all,0.5,0.45,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,4,KC_perm_within_subtype,0.48333333333333334,0.45,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,4,KCMBON_rewired,0.5,0.45,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
84,0,real,0.7833333333333333,0.4666666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,0,KC_perm_all,0.9333333333333333,0.6,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,0,KC_perm_within_subtype,0.75,0.45,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,0,KCMBON_rewired,0.8833333333333333,0.55,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,1,real,0.6,0.48333333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,1,KC_perm_all,0.7833333333333333,0.6,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,1,KC_perm_within_subtype,0.6,0.48333333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,1,KCMBON_rewired,0.75,0.5166666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,2,real,0.6333333333333333,0.55,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,2,KC_perm_all,0.7166666666666667,0.55,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,2,KC_perm_within_subtype,0.6,0.55,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,2,KCMBON_rewired,0.7,0.55,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,3,real,0.7833333333333333,0.6,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,3,KC_perm_all,0.8,0.5833333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,3,KC_perm_within_subtype,0.7833333333333333,0.5833333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,3,KCMBON_rewired,0.8,0.5833333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,4,real,0.6666666666666666,0.6166666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,4,KC_perm_all,0.8166666666666667,0.6166666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,4,KC_perm_within_subtype,0.65,0.6166666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,4,KCMBON_rewired,0.7666666666666667,0.6166666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
85,0,real,1.0,0.95,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,0,KC_perm_all,1.0,0.95,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,0,KC_perm_within_subtype,0.9666666666666667,0.9333333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,0,KCMBON_rewired,0.95,0.8833333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,1,real,0.9666666666666667,0.8833333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,1,KC_perm_all,0.8666666666666667,0.7833333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,1,KC_perm_within_subtype,0.95,0.9333333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,1,KCMBON_rewired,0.8833333333333333,0.75,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,2,real,0.9833333333333333,0.8833333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,2,KC_perm_all,1.0,0.9666666666666667,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,2,KC_perm_within_subtype,0.9833333333333333,1.0,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,2,KCMBON_rewired,1.0,0.95,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,3,real,0.9666666666666667,0.9166666666666666,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,3,KC_perm_all,0.9166666666666666,0.75,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,3,KC_perm_within_subtype,0.95,0.8333333333333334,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,3,KCMBON_rewired,0.9,0.65,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,4,real,0.9833333333333333,0.9666666666666667,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,4,KC_perm_all,0.9666666666666667,0.85,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,4,KC_perm_within_subtype,1.0,1.0,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,4,KCMBON_rewired,0.9666666666666667,0.9166666666666666,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
86,0,real,0.8166666666666667,0.6666666666666666,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,0,KC_perm_all,0.8,0.6166666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,0,KC_perm_within_subtype,0.8,0.6166666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,0,KCMBON_rewired,0.8,0.6166666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,1,real,0.8333333333333334,0.7333333333333333,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,1,KC_perm_all,0.7833333333333333,0.6166666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,1,KC_perm_within_subtype,0.8166666666666667,0.6333333333333333,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,1,KCMBON_rewired,0.8166666666666667,0.6333333333333333,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,2,real,0.7166666666666667,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,2,KC_perm_all,0.7,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,2,KC_perm_within_subtype,0.7166666666666667,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,2,KCMBON_rewired,0.7,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,3,real,0.8166666666666667,0.6166666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,3,KC_perm_all,0.7666666666666667,0.5833333333333334,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,3,KC_perm_within_subtype,0.8,0.6,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,3,KCMBON_rewired,0.8,0.5833333333333334,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,4,real,0.9333333333333333,0.6833333333333333,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,4,KC_perm_all,0.9333333333333333,0.6666666666666666,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,4,KC_perm_within_subtype,0.95,0.6833333333333333,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,4,KCMBON_rewired,0.95,0.6833333333333333,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
87,0,real,0.95,0.8833333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,0,KC_perm_all,1.0,0.95,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,0,KC_perm_within_subtype,0.9833333333333333,0.8666666666666667,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,0,KCMBON_rewired,0.9833333333333333,0.95,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,1,real,0.8,0.6333333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,1,KC_perm_all,0.8333333333333334,0.6166666666666667,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,1,KC_perm_within_subtype,0.8,0.55,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,1,KCMBON_rewired,0.85,0.6333333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,2,real,0.95,0.6833333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,2,KC_perm_all,0.9333333333333333,0.65,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,2,KC_perm_within_subtype,0.9166666666666666,0.6333333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,2,KCMBON_rewired,0.9166666666666666,0.6666666666666666,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,3,real,0.9333333333333333,0.6833333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,3,KC_perm_all,0.9,0.6666666666666666,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,3,KC_perm_within_subtype,0.8833333333333333,0.65,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,3,KCMBON_rewired,0.9166666666666666,0.65,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,4,real,0.9,0.7333333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,4,KC_perm_all,0.9,0.7833333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,4,KC_perm_within_subtype,0.8666666666666667,0.6833333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,4,KCMBON_rewired,0.9,0.6833333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
88,0,real,0.5666666666666667,0.45,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,0,KC_perm_all,0.8,0.45,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,0,KC_perm_within_subtype,0.5833333333333334,0.45,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,0,KCMBON_rewired,0.8166666666666667,0.45,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,1,real,0.5666666666666667,0.55,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,1,KC_perm_all,0.7666666666666667,0.55,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,1,KC_perm_within_subtype,0.5666666666666667,0.55,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,1,KCMBON_rewired,0.75,0.55,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,2,real,0.5666666666666667,0.48333333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,2,KC_perm_all,0.6666666666666666,0.48333333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,2,KC_perm_within_subtype,0.5666666666666667,0.48333333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,2,KCMBON_rewired,0.75,0.48333333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,3,real,0.5833333333333334,0.5833333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,3,KC_perm_all,0.6,0.5833333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,3,KC_perm_within_subtype,0.5833333333333334,0.5833333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,3,KCMBON_rewired,0.6,0.5833333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,4,real,0.55,0.5,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,4,KC_perm_all,0.6333333333333333,0.5166666666666667,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,4,KC_perm_within_subtype,0.55,0.5,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,4,KCMBON_rewired,0.6333333333333333,0.5,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
89,0,real,0.9666666666666667,0.8833333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,0,KC_perm_all,0.9666666666666667,0.85,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,0,KC_perm_within_subtype,0.9666666666666667,0.95,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,0,KCMBON_rewired,0.9166666666666666,0.7333333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,1,real,0.95,0.75,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,1,KC_perm_all,0.9833333333333333,0.7666666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,1,KC_perm_within_subtype,0.9833333333333333,0.9166666666666666,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,1,KCMBON_rewired,1.0,0.8666666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,2,real,0.95,0.85,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,2,KC_perm_all,0.95,0.6166666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,2,KC_perm_within_subtype,0.95,0.6833333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,2,KCMBON_rewired,0.9,0.6,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,3,real,0.9333333333333333,0.7166666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,3,KC_perm_all,0.9,0.5833333333333334,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,3,KC_perm_within_subtype,0.9,0.6,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,3,KCMBON_rewired,0.9166666666666666,0.5666666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,4,real,0.9666666666666667,0.8333333333333334,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,4,KC_perm_all,0.9833333333333333,0.8,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,4,KC_perm_within_subtype,0.9666666666666667,0.8166666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,4,KCMBON_rewired,0.9833333333333333,0.7,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
90,0,real,0.95,0.7666666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,0,KC_perm_all,0.8666666666666667,0.5833333333333334,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,0,KC_perm_within_subtype,0.8166666666666667,0.5833333333333334,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,0,KCMBON_rewired,0.85,0.55,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,1,real,0.9833333333333333,0.8333333333333334,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,1,KC_perm_all,1.0,0.9166666666666666,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,1,KC_perm_within_subtype,0.9833333333333333,0.8333333333333334,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,1,KCMBON_rewired,1.0,0.9166666666666666,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,2,real,0.9166666666666666,0.6166666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,2,KC_perm_all,0.9166666666666666,0.6,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,2,KC_perm_within_subtype,0.9333333333333333,0.6,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,2,KCMBON_rewired,0.9333333333333333,0.5833333333333334,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,3,real,0.8166666666666667,0.6333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,3,KC_perm_all,0.8166666666666667,0.6333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,3,KC_perm_within_subtype,0.8,0.6333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,3,KCMBON_rewired,0.8166666666666667,0.6333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,4,real,0.9166666666666666,0.8666666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,4,KC_perm_all,0.9,0.8,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,4,KC_perm_within_subtype,0.9,0.7833333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,4,KCMBON_rewired,0.8833333333333333,0.7833333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
91,0,real,0.8333333333333334,0.5833333333333334,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,0,KC_perm_all,0.85,0.6,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,0,KC_perm_within_subtype,0.8166666666666667,0.5333333333333333,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,0,KCMBON_rewired,0.8333333333333334,0.55,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,1,real,0.6666666666666666,0.5833333333333334,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,1,KC_perm_all,0.7166666666666667,0.6,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,1,KC_perm_within_subtype,0.7,0.5833333333333334,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,1,KCMBON_rewired,0.7,0.5833333333333334,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,2,real,0.75,0.55,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,2,KC_perm_all,0.7,0.5666666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,2,KC_perm_within_subtype,0.6833333333333333,0.5166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,2,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,3,real,0.75,0.7,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,3,KC_perm_all,0.8166666666666667,0.7833333333333333,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,3,KC_perm_within_subtype,0.6333333333333333,0.5333333333333333,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,3,KCMBON_rewired,0.9,0.8333333333333334,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,4,real,0.7666666666666667,0.6333333333333333,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,4,KC_perm_all,0.75,0.6166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,4,KC_perm_within_subtype,0.7,0.6166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,4,KCMBON_rewired,0.75,0.6166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
92,0,real,1.0,0.9833333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,0,KC_perm_all,0.9666666666666667,0.8833333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,0,KC_perm_within_subtype,1.0,0.9333333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,0,KCMBON_rewired,0.9666666666666667,0.8666666666666667,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,1,real,0.9833333333333333,0.9333333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,1,KC_perm_all,0.9333333333333333,0.7166666666666667,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,1,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,1,KCMBON_rewired,0.9833333333333333,0.7833333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,2,real,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,2,KC_perm_all,0.9333333333333333,0.7666666666666667,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,2,KC_perm_within_subtype,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,2,KCMBON_rewired,0.95,0.75,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,3,real,0.9666666666666667,0.9833333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,3,KC_perm_all,0.9,0.8666666666666667,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,3,KC_perm_within_subtype,0.9666666666666667,0.9833333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,3,KCMBON_rewired,0.95,0.9,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,4,real,1.0,0.95,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,4,KC_perm_all,0.9666666666666667,0.7,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,4,KC_perm_within_subtype,0.9833333333333333,0.9,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,4,KCMBON_rewired,0.9166666666666666,0.6833333333333333,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
93,0,real,0.6,0.5,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,0,KC_perm_all,0.6833333333333333,0.5,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,0,KC_perm_within_subtype,0.6166666666666667,0.5,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,0,KCMBON_rewired,0.6666666666666666,0.5,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,1,real,0.6333333333333333,0.5166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,1,KC_perm_all,0.75,0.5166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,1,KC_perm_within_subtype,0.65,0.5166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,1,KCMBON_rewired,0.7333333333333333,0.5166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,2,real,0.6833333333333333,0.4666666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,2,KC_perm_all,0.8166666666666667,0.5166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,2,KC_perm_within_subtype,0.7,0.4166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,2,KCMBON_rewired,0.7666666666666667,0.4666666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,3,real,0.6,0.55,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,3,KC_perm_all,0.6666666666666666,0.55,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,3,KC_perm_within_subtype,0.6,0.55,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,3,KCMBON_rewired,0.65,0.55,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,4,real,0.7,0.48333333333333334,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,4,KC_perm_all,0.8166666666666667,0.5166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,4,KC_perm_within_subtype,0.7,0.48333333333333334,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,4,KCMBON_rewired,0.7833333333333333,0.48333333333333334,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
94,0,real,0.7833333333333333,0.6333333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,0,KC_perm_all,0.9,0.7333333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,0,KC_perm_within_subtype,0.7666666666666667,0.5833333333333334,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,0,KCMBON_rewired,0.8333333333333334,0.6333333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,1,real,0.7833333333333333,0.5666666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,1,KC_perm_all,0.9166666666666666,0.8,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,1,KC_perm_within_subtype,0.7666666666666667,0.45,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,1,KCMBON_rewired,0.9,0.7166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,2,real,0.85,0.6,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,2,KC_perm_all,0.95,0.8,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,2,KC_perm_within_subtype,0.8,0.4666666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,2,KCMBON_rewired,0.8833333333333333,0.6333333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,3,real,0.6833333333333333,0.6333333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,3,KC_perm_all,0.8333333333333334,0.6333333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,3,KC_perm_within_subtype,0.6833333333333333,0.6166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,3,KCMBON_rewired,0.8166666666666667,0.6166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,4,real,0.6833333333333333,0.5333333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,4,KC_perm_all,0.9,0.7666666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,4,KC_perm_within_subtype,0.6833333333333333,0.43333333333333335,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,4,KCMBON_rewired,0.85,0.6833333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
95,0,real,0.5666666666666667,0.55,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,0,KC_perm_all,0.5666666666666667,0.55,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,0,KC_perm_within_subtype,0.5666666666666667,0.55,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,0,KCMBON_rewired,0.5666666666666667,0.55,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,1,real,0.5,0.48333333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,1,KC_perm_all,0.6,0.48333333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,1,KC_perm_within_subtype,0.55,0.48333333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,1,KCMBON_rewired,0.6,0.48333333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,2,real,0.55,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,2,KC_perm_all,0.55,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,2,KC_perm_within_subtype,0.55,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,2,KCMBON_rewired,0.5666666666666667,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,3,real,0.6166666666666667,0.4666666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,3,KC_perm_all,0.6666666666666666,0.4666666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,3,KC_perm_within_subtype,0.6,0.4666666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,3,KCMBON_rewired,0.6666666666666666,0.4666666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,4,real,0.6166666666666667,0.5833333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,4,KC_perm_all,0.6833333333333333,0.5833333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,4,KC_perm_within_subtype,0.6166666666666667,0.5833333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,4,KCMBON_rewired,0.6666666666666666,0.5833333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
96,0,real,0.9,0.6333333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,0,KC_perm_all,1.0,0.9666666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,0,KC_perm_within_subtype,0.8,0.5333333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,0,KCMBON_rewired,0.9833333333333333,0.9333333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,1,real,0.7,0.5,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,1,KC_perm_all,0.8166666666666667,0.7,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,1,KC_perm_within_subtype,0.6666666666666666,0.5,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,1,KCMBON_rewired,0.8,0.6833333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,2,real,0.7666666666666667,0.6,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,2,KC_perm_all,0.8666666666666667,0.85,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,2,KC_perm_within_subtype,0.6666666666666666,0.48333333333333334,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,2,KCMBON_rewired,0.8,0.7166666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,3,real,0.8833333333333333,0.55,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,3,KC_perm_all,0.9833333333333333,0.8166666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,3,KC_perm_within_subtype,0.9,0.5666666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,3,KCMBON_rewired,1.0,0.85,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,4,real,0.65,0.55,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,4,KC_perm_all,0.8166666666666667,0.65,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,4,KC_perm_within_subtype,0.6166666666666667,0.5166666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,4,KCMBON_rewired,0.75,0.6,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
97,0,real,0.7666666666666667,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,0,KC_perm_all,0.65,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,0,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,0,KCMBON_rewired,0.65,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,1,real,0.7333333333333333,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,1,KC_perm_all,0.65,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,1,KC_perm_within_subtype,0.8166666666666667,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,1,KCMBON_rewired,0.65,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,2,real,0.6333333333333333,0.55,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,2,KC_perm_all,0.6,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,2,KC_perm_within_subtype,0.6166666666666667,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,2,KCMBON_rewired,0.5833333333333334,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,3,real,0.7666666666666667,0.5833333333333334,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,3,KC_perm_all,0.6666666666666666,0.5833333333333334,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,3,KC_perm_within_subtype,0.7666666666666667,0.5833333333333334,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,3,KCMBON_rewired,0.6666666666666666,0.5833333333333334,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,4,real,0.7,0.7666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,4,KC_perm_all,0.8,0.4166666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,4,KC_perm_within_subtype,0.7333333333333333,0.8666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,4,KCMBON_rewired,0.75,0.4,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
98,0,real,0.7833333333333333,0.6833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,0,KC_perm_all,0.7833333333333333,0.6833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,0,KC_perm_within_subtype,0.7833333333333333,0.6833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,0,KCMBON_rewired,0.7833333333333333,0.6833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,1,real,0.6166666666666667,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,1,KC_perm_all,0.65,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,1,KC_perm_within_subtype,0.6166666666666667,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,1,KCMBON_rewired,0.65,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,2,real,0.75,0.5833333333333334,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,2,KC_perm_all,0.8666666666666667,0.6833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,2,KC_perm_within_subtype,0.7833333333333333,0.5333333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,2,KCMBON_rewired,0.8833333333333333,0.6166666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,3,real,0.6666666666666666,0.55,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,3,KC_perm_all,0.7166666666666667,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,3,KC_perm_within_subtype,0.6833333333333333,0.5833333333333334,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,3,KCMBON_rewired,0.7333333333333333,0.6,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,4,real,0.6,0.5166666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,4,KC_perm_all,0.7,0.5833333333333334,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,4,KC_perm_within_subtype,0.6333333333333333,0.5166666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,4,KCMBON_rewired,0.6666666666666666,0.6,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
99,0,real,0.7166666666666667,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,0,KC_perm_all,0.7333333333333333,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,0,KC_perm_within_subtype,0.7166666666666667,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,0,KCMBON_rewired,0.7333333333333333,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,1,real,0.7,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,1,KC_perm_all,0.7333333333333333,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,1,KC_perm_within_subtype,0.6333333333333333,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,1,KCMBON_rewired,0.6833333333333333,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,2,real,0.6166666666666667,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,2,KC_perm_all,0.6833333333333333,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,2,KC_perm_within_subtype,0.65,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,2,KCMBON_rewired,0.6833333333333333,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,3,real,0.6,0.45,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,3,KC_perm_all,0.6166666666666667,0.45,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,3,KC_perm_within_subtype,0.6,0.45,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,3,KCMBON_rewired,0.6166666666666667,0.45,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,4,real,0.6,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,4,KC_perm_all,0.6833333333333333,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,4,KC_perm_within_subtype,0.5666666666666667,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,4,KCMBON_rewired,0.65,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
100,0,real,0.8833333333333333,0.7,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,0,KC_perm_all,0.7166666666666667,0.5,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,0,KC_perm_within_subtype,0.8666666666666667,0.6666666666666666,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,0,KCMBON_rewired,0.7666666666666667,0.5,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,1,real,0.8666666666666667,0.85,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,1,KC_perm_all,0.7,0.48333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,1,KC_perm_within_subtype,0.9,0.7333333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,1,KCMBON_rewired,0.7,0.48333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,2,real,0.6333333333333333,0.6333333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,2,KC_perm_all,0.6333333333333333,0.6333333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,2,KC_perm_within_subtype,0.6333333333333333,0.6333333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,2,KCMBON_rewired,0.6333333333333333,0.6333333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,3,real,0.9,0.85,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,3,KC_perm_all,0.65,0.48333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,3,KC_perm_within_subtype,0.8666666666666667,0.75,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,3,KCMBON_rewired,0.6333333333333333,0.48333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,4,real,0.95,0.8333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,4,KC_perm_all,0.8166666666666667,0.48333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,4,KC_perm_within_subtype,1.0,0.75,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,4,KCMBON_rewired,0.7666666666666667,0.48333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
101,0,real,0.7833333333333333,0.6166666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,0,KC_perm_all,0.7833333333333333,0.5666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,0,KC_perm_within_subtype,0.85,0.5833333333333334,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,0,KCMBON_rewired,0.7666666666666667,0.5666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,1,real,1.0,0.8333333333333334,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,1,KC_perm_all,0.9,0.5666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,1,KC_perm_within_subtype,0.9666666666666667,0.8666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,1,KCMBON_rewired,0.95,0.6666666666666666,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,2,real,0.9833333333333333,0.9666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,2,KC_perm_all,1.0,0.85,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,2,KC_perm_within_subtype,1.0,0.95,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,2,KCMBON_rewired,1.0,0.8666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,3,real,0.9666666666666667,0.7666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,3,KC_perm_all,0.85,0.5333333333333333,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,3,KC_perm_within_subtype,0.9833333333333333,0.8666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,3,KCMBON_rewired,0.85,0.48333333333333334,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,4,real,0.9166666666666666,0.6333333333333333,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,4,KC_perm_all,0.85,0.5166666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,4,KC_perm_within_subtype,0.95,0.6,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,4,KCMBON_rewired,0.8166666666666667,0.48333333333333334,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
102,0,real,0.9333333333333333,0.8,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,0,KC_perm_all,0.9833333333333333,0.8333333333333334,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,0,KC_perm_within_subtype,0.9,0.6333333333333333,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,0,KCMBON_rewired,0.9666666666666667,0.8333333333333334,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,1,real,0.8333333333333334,0.5666666666666667,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,1,KC_perm_all,0.9333333333333333,0.7,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,1,KC_perm_within_subtype,0.8833333333333333,0.6166666666666667,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,1,KCMBON_rewired,0.95,0.7166666666666667,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,2,real,0.9166666666666666,0.6666666666666666,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,2,KC_perm_all,0.9,0.7833333333333333,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,2,KC_perm_within_subtype,0.8333333333333334,0.65,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,2,KCMBON_rewired,0.8833333333333333,0.7333333333333333,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,3,real,0.6833333333333333,0.5833333333333334,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,3,KC_perm_all,0.7166666666666667,0.6,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,3,KC_perm_within_subtype,0.6833333333333333,0.5833333333333334,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,3,KCMBON_rewired,0.7166666666666667,0.6,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,4,real,0.85,0.7666666666666667,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,4,KC_perm_all,0.9333333333333333,0.8,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,4,KC_perm_within_subtype,0.8833333333333333,0.7,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,4,KCMBON_rewired,0.9166666666666666,0.8666666666666667,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
103,0,real,0.8166666666666667,0.6666666666666666,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,0,KC_perm_all,0.9166666666666666,0.8666666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,0,KC_perm_within_subtype,0.8333333333333334,0.6166666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,0,KCMBON_rewired,0.9333333333333333,0.75,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,1,real,0.8833333333333333,0.7666666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,1,KC_perm_all,1.0,0.9166666666666666,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,1,KC_perm_within_subtype,0.9166666666666666,0.75,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,1,KCMBON_rewired,0.9666666666666667,0.8833333333333333,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,2,real,0.9333333333333333,0.7666666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,2,KC_perm_all,0.9833333333333333,0.9166666666666666,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,2,KC_perm_within_subtype,0.9333333333333333,0.7833333333333333,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,2,KCMBON_rewired,0.9666666666666667,0.8666666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,3,real,0.8666666666666667,0.7166666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,3,KC_perm_all,0.9333333333333333,0.9,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,3,KC_perm_within_subtype,0.9166666666666666,0.7666666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,3,KCMBON_rewired,0.95,0.85,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,4,real,0.85,0.6166666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,4,KC_perm_all,0.9333333333333333,0.6333333333333333,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,4,KC_perm_within_subtype,0.7666666666666667,0.5833333333333334,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,4,KCMBON_rewired,0.85,0.6166666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
104,0,real,0.6666666666666666,0.55,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,0,KC_perm_all,0.7166666666666667,0.55,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,0,KC_perm_within_subtype,0.6666666666666666,0.55,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,0,KCMBON_rewired,0.7166666666666667,0.55,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,1,real,0.6,0.6,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,1,KC_perm_all,0.7166666666666667,0.6,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,1,KC_perm_within_subtype,0.6,0.6,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,1,KCMBON_rewired,0.7166666666666667,0.6,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,2,real,0.6,0.45,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,2,KC_perm_all,0.65,0.45,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,2,KC_perm_within_subtype,0.5833333333333334,0.45,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,2,KCMBON_rewired,0.6666666666666666,0.45,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,3,real,0.5666666666666667,0.38333333333333336,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,3,KC_perm_all,0.7,0.4,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,3,KC_perm_within_subtype,0.55,0.38333333333333336,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,3,KCMBON_rewired,0.65,0.4,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,4,real,0.6166666666666667,0.5166666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,4,KC_perm_all,0.7166666666666667,0.5166666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,4,KC_perm_within_subtype,0.6,0.5166666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,4,KCMBON_rewired,0.65,0.5166666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
105,0,real,0.9,0.8666666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,0,KC_perm_all,0.5666666666666667,0.5,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,0,KC_perm_within_subtype,0.85,0.7666666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,0,KCMBON_rewired,0.5666666666666667,0.5,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,1,real,0.65,0.5833333333333334,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,1,KC_perm_all,0.6166666666666667,0.55,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,1,KC_perm_within_subtype,0.65,0.5833333333333334,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,1,KCMBON_rewired,0.6,0.55,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,2,real,0.7833333333333333,0.7833333333333333,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,2,KC_perm_all,0.5,0.48333333333333334,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,2,KC_perm_within_subtype,0.7666666666666667,0.8166666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,2,KCMBON_rewired,0.5,0.48333333333333334,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,3,real,0.6833333333333333,0.65,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,3,KC_perm_all,0.8833333333333333,0.8333333333333334,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,3,KC_perm_within_subtype,0.7166666666666667,0.6666666666666666,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,3,KCMBON_rewired,0.8833333333333333,0.8666666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,4,real,0.85,0.8,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,4,KC_perm_all,0.7333333333333333,0.4666666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,4,KC_perm_within_subtype,0.8,0.8333333333333334,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,4,KCMBON_rewired,0.75,0.45,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
106,0,real,0.7333333333333333,0.6,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,0,KC_perm_all,0.7,0.5666666666666667,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,0,KC_perm_within_subtype,0.6833333333333333,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,0,KCMBON_rewired,0.6833333333333333,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,1,real,0.8333333333333334,0.7,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,1,KC_perm_all,0.8666666666666667,0.75,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,1,KC_perm_within_subtype,0.9,0.7666666666666667,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,1,KCMBON_rewired,0.8666666666666667,0.8666666666666667,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,2,real,0.8166666666666667,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,2,KC_perm_all,0.8,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,2,KC_perm_within_subtype,0.7833333333333333,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,2,KCMBON_rewired,0.7833333333333333,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,3,real,0.9333333333333333,0.7,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,3,KC_perm_all,0.9,0.65,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,3,KC_perm_within_subtype,0.8666666666666667,0.5166666666666667,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,3,KCMBON_rewired,0.9833333333333333,0.65,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,4,real,0.8833333333333333,0.6833333333333333,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,4,KC_perm_all,0.85,0.6833333333333333,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,4,KC_perm_within_subtype,0.8833333333333333,0.6666666666666666,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,4,KCMBON_rewired,0.8666666666666667,0.6666666666666666,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
107,0,real,0.75,0.5833333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,0,KC_perm_all,0.7666666666666667,0.5833333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,0,KC_perm_within_subtype,0.7333333333333333,0.5833333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,0,KCMBON_rewired,0.7666666666666667,0.5833333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,1,real,0.6166666666666667,0.6166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,1,KC_perm_all,0.6166666666666667,0.6166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,1,KC_perm_within_subtype,0.6166666666666667,0.6166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,1,KCMBON_rewired,0.6166666666666667,0.6166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,2,real,0.7666666666666667,0.5333333333333333,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,2,KC_perm_all,0.8333333333333334,0.5333333333333333,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,2,KC_perm_within_subtype,0.7833333333333333,0.5333333333333333,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,2,KCMBON_rewired,0.8333333333333334,0.5333333333333333,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,3,real,0.5666666666666667,0.5166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,3,KC_perm_all,0.6166666666666667,0.5166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,3,KC_perm_within_subtype,0.55,0.5166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,3,KCMBON_rewired,0.6,0.5166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,4,real,0.8166666666666667,0.48333333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,4,KC_perm_all,0.8833333333333333,0.5,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,4,KC_perm_within_subtype,0.7833333333333333,0.48333333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,4,KCMBON_rewired,0.8333333333333334,0.48333333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
108,0,real,0.75,0.5833333333333334,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,0,KC_perm_all,0.75,0.5666666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,0,KC_perm_within_subtype,0.7166666666666667,0.55,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,0,KCMBON_rewired,0.7166666666666667,0.5333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,1,real,0.8166666666666667,0.5833333333333334,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,1,KC_perm_all,0.9333333333333333,0.5833333333333334,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,1,KC_perm_within_subtype,0.8333333333333334,0.48333333333333334,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,1,KCMBON_rewired,0.9166666666666666,0.6333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,2,real,0.7666666666666667,0.6333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,2,KC_perm_all,0.8,0.6333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,2,KC_perm_within_subtype,0.8,0.6333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,2,KCMBON_rewired,0.8,0.6333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,3,real,0.9333333333333333,0.6666666666666666,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,3,KC_perm_all,0.9833333333333333,0.8166666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,3,KC_perm_within_subtype,0.9333333333333333,0.65,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,3,KCMBON_rewired,0.9833333333333333,0.8333333333333334,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,4,real,0.85,0.55,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,4,KC_perm_all,0.8333333333333334,0.5666666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,4,KC_perm_within_subtype,0.8166666666666667,0.5333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,4,KCMBON_rewired,0.8333333333333334,0.55,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
109,0,real,0.9,0.8166666666666667,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,0,KC_perm_all,0.9,0.65,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,0,KC_perm_within_subtype,0.9166666666666666,0.8166666666666667,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,0,KCMBON_rewired,0.85,0.6666666666666666,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,1,real,0.9666666666666667,0.95,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,1,KC_perm_all,0.9833333333333333,0.7833333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,1,KC_perm_within_subtype,0.95,0.9833333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,1,KCMBON_rewired,0.9833333333333333,0.8833333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,2,real,0.9666666666666667,0.75,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,2,KC_perm_all,0.9,0.55,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,2,KC_perm_within_subtype,0.95,0.7,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,2,KCMBON_rewired,0.9333333333333333,0.55,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,3,real,0.8333333333333334,0.8,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,3,KC_perm_all,0.6666666666666666,0.5833333333333334,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,3,KC_perm_within_subtype,0.8166666666666667,0.7666666666666667,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,3,KCMBON_rewired,0.65,0.5666666666666667,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,4,real,0.95,0.9,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,4,KC_perm_all,1.0,0.9166666666666666,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,4,KC_perm_within_subtype,0.95,0.9,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,4,KCMBON_rewired,1.0,0.95,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
110,0,real,0.95,0.8333333333333334,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,0,KC_perm_all,0.8833333333333333,0.75,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,0,KC_perm_within_subtype,0.9666666666666667,0.85,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,0,KCMBON_rewired,0.8666666666666667,0.6666666666666666,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,1,real,0.7833333333333333,0.65,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,1,KC_perm_all,0.7333333333333333,0.5666666666666667,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,1,KC_perm_within_subtype,0.7833333333333333,0.6,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,1,KCMBON_rewired,0.7333333333333333,0.5333333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,2,real,0.8,0.6666666666666666,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,2,KC_perm_all,0.6833333333333333,0.5166666666666667,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,2,KC_perm_within_subtype,0.8,0.6333333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,2,KCMBON_rewired,0.7166666666666667,0.5333333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,3,real,0.9666666666666667,0.8666666666666667,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,3,KC_perm_all,0.9666666666666667,0.9666666666666667,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,3,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,3,KCMBON_rewired,0.9666666666666667,0.9833333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,4,real,0.9666666666666667,0.8666666666666667,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,4,KC_perm_all,1.0,0.95,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,4,KC_perm_within_subtype,0.9833333333333333,0.95,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,4,KCMBON_rewired,1.0,0.95,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
111,0,real,0.9666666666666667,0.8833333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,0,KC_perm_all,0.8,0.6666666666666666,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,0,KC_perm_within_subtype,0.9833333333333333,0.95,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,0,KCMBON_rewired,0.85,0.6833333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,1,real,0.9166666666666666,0.7333333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,1,KC_perm_all,0.7333333333333333,0.6,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,1,KC_perm_within_subtype,0.8833333333333333,0.6833333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,1,KCMBON_rewired,0.7333333333333333,0.6,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,2,real,0.9,0.8333333333333334,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,2,KC_perm_all,0.7333333333333333,0.5666666666666667,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,2,KC_perm_within_subtype,0.85,0.7833333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,2,KCMBON_rewired,0.7333333333333333,0.5666666666666667,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,3,real,0.9833333333333333,0.9333333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,3,KC_perm_all,0.85,0.5,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,3,KC_perm_within_subtype,0.9833333333333333,0.9,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,3,KCMBON_rewired,0.8666666666666667,0.5666666666666667,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,4,real,0.95,0.95,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,4,KC_perm_all,0.9666666666666667,0.6666666666666666,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,4,KC_perm_within_subtype,0.9166666666666666,0.9333333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,4,KCMBON_rewired,0.9666666666666667,0.6666666666666666,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
112,0,real,0.75,0.6333333333333333,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,0,KC_perm_all,0.7,0.6,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,0,KC_perm_within_subtype,0.7333333333333333,0.6,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,0,KCMBON_rewired,0.6833333333333333,0.6,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,1,real,0.9666666666666667,0.9,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,1,KC_perm_all,1.0,0.8833333333333333,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,1,KC_perm_within_subtype,0.9833333333333333,0.9833333333333333,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,1,KCMBON_rewired,1.0,0.9333333333333333,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,2,real,0.9,0.7666666666666667,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,2,KC_perm_all,0.9333333333333333,0.8666666666666667,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,2,KC_perm_within_subtype,0.9166666666666666,0.8,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,2,KCMBON_rewired,0.9666666666666667,0.9166666666666666,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,3,real,0.7666666666666667,0.7166666666666667,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,3,KC_perm_all,0.6333333333333333,0.5166666666666667,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,3,KC_perm_within_subtype,0.6666666666666666,0.65,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,3,KCMBON_rewired,0.65,0.5333333333333333,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,4,real,0.9333333333333333,0.85,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,4,KC_perm_all,0.7833333333333333,0.5666666666666667,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,4,KC_perm_within_subtype,0.9333333333333333,0.8333333333333334,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,4,KCMBON_rewired,0.8166666666666667,0.55,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
113,0,real,0.8833333333333333,0.7166666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,0,KC_perm_all,0.7,0.5666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,0,KC_perm_within_subtype,0.8166666666666667,0.6333333333333333,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,0,KCMBON_rewired,0.7166666666666667,0.5666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,1,real,0.9,0.8,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,1,KC_perm_all,0.7166666666666667,0.5166666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,1,KC_perm_within_subtype,0.8666666666666667,0.6,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,1,KCMBON_rewired,0.7166666666666667,0.5166666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,2,real,0.9666666666666667,0.9333333333333333,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,2,KC_perm_all,0.8166666666666667,0.5333333333333333,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,2,KC_perm_within_subtype,1.0,0.95,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,2,KCMBON_rewired,0.7833333333333333,0.5333333333333333,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,3,real,0.8,0.65,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,3,KC_perm_all,0.6,0.5666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,3,KC_perm_within_subtype,0.8166666666666667,0.6666666666666666,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,3,KCMBON_rewired,0.6,0.5666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,4,real,0.95,0.75,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,4,KC_perm_all,0.8,0.48333333333333334,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,4,KC_perm_within_subtype,0.9333333333333333,0.7666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,4,KCMBON_rewired,0.8166666666666667,0.5,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
114,0,real,0.9666666666666667,0.6333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,0,KC_perm_all,0.9333333333333333,0.5333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,0,KC_perm_within_subtype,0.9666666666666667,0.6,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,0,KCMBON_rewired,0.9333333333333333,0.5333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,1,real,0.9833333333333333,0.9833333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,1,KC_perm_all,0.9,0.75,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,1,KC_perm_within_subtype,1.0,0.9666666666666667,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,1,KCMBON_rewired,0.8666666666666667,0.7833333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,2,real,0.7833333333333333,0.65,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,2,KC_perm_all,0.7333333333333333,0.65,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,2,KC_perm_within_subtype,0.8,0.65,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,2,KCMBON_rewired,0.7333333333333333,0.65,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,3,real,0.8333333333333334,0.7333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,3,KC_perm_all,0.7166666666666667,0.5333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,3,KC_perm_within_subtype,0.85,0.6833333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,3,KCMBON_rewired,0.7166666666666667,0.5333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,4,real,0.95,0.9666666666666667,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,4,KC_perm_all,0.8666666666666667,0.85,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,4,KC_perm_within_subtype,1.0,0.95,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,4,KCMBON_rewired,0.8833333333333333,0.8,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
115,0,real,0.6666666666666666,0.5333333333333333,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,0,KC_perm_all,0.7166666666666667,0.5333333333333333,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,0,KC_perm_within_subtype,0.6666666666666666,0.5333333333333333,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,0,KCMBON_rewired,0.7,0.5333333333333333,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,1,real,0.6333333333333333,0.5833333333333334,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,1,KC_perm_all,0.6333333333333333,0.5833333333333334,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,1,KC_perm_within_subtype,0.6166666666666667,0.5833333333333334,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,1,KCMBON_rewired,0.65,0.5833333333333334,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,2,real,0.6166666666666667,0.5166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,2,KC_perm_all,0.6333333333333333,0.5166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,2,KC_perm_within_subtype,0.6,0.5166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,2,KCMBON_rewired,0.6333333333333333,0.5166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,3,real,0.75,0.7166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,3,KC_perm_all,0.75,0.7166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,3,KC_perm_within_subtype,0.75,0.7166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,3,KCMBON_rewired,0.75,0.7166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,4,real,0.5666666666666667,0.43333333333333335,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,4,KC_perm_all,0.8333333333333334,0.45,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,4,KC_perm_within_subtype,0.5666666666666667,0.43333333333333335,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,4,KCMBON_rewired,0.75,0.45,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
116,0,real,0.6833333333333333,0.55,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,0,KC_perm_all,0.9,0.55,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,0,KC_perm_within_subtype,0.6666666666666666,0.55,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,0,KCMBON_rewired,0.9333333333333333,0.55,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,1,real,0.5666666666666667,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,1,KC_perm_all,0.7333333333333333,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,1,KC_perm_within_subtype,0.55,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,1,KCMBON_rewired,0.7166666666666667,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,2,real,0.7333333333333333,0.43333333333333335,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,2,KC_perm_all,0.8666666666666667,0.6166666666666667,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,2,KC_perm_within_subtype,0.6833333333333333,0.4166666666666667,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,2,KCMBON_rewired,0.8333333333333334,0.45,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,3,real,0.6666666666666666,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,3,KC_perm_all,0.8,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,3,KC_perm_within_subtype,0.6833333333333333,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,3,KCMBON_rewired,0.8166666666666667,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,4,real,0.6333333333333333,0.48333333333333334,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,4,KC_perm_all,0.85,0.48333333333333334,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,4,KC_perm_within_subtype,0.65,0.48333333333333334,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,4,KCMBON_rewired,0.8166666666666667,0.48333333333333334,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
117,0,real,0.8,0.5666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,0,KC_perm_all,0.9333333333333333,0.7,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,0,KC_perm_within_subtype,0.7833333333333333,0.5333333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,0,KCMBON_rewired,0.9333333333333333,0.7,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,1,real,0.7166666666666667,0.5666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,1,KC_perm_all,0.85,0.65,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,1,KC_perm_within_subtype,0.7333333333333333,0.5666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,1,KCMBON_rewired,0.8,0.6,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,2,real,0.7666666666666667,0.75,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,2,KC_perm_all,0.95,0.9833333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,2,KC_perm_within_subtype,0.7333333333333333,0.65,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,2,KCMBON_rewired,0.85,0.95,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,3,real,0.75,0.5333333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,3,KC_perm_all,0.7833333333333333,0.7166666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,3,KC_perm_within_subtype,0.7,0.5333333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,3,KCMBON_rewired,0.8,0.65,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,4,real,0.7833333333333333,0.55,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,4,KC_perm_all,0.9666666666666667,0.6833333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,4,KC_perm_within_subtype,0.7833333333333333,0.5666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,4,KCMBON_rewired,0.8833333333333333,0.65,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
118,0,real,0.8833333333333333,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,0,KC_perm_all,0.75,0.5,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,0,KC_perm_within_subtype,0.8833333333333333,0.5333333333333333,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,0,KCMBON_rewired,0.7833333333333333,0.5,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,1,real,0.9166666666666666,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,1,KC_perm_all,0.8666666666666667,0.5,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,1,KC_perm_within_subtype,0.9166666666666666,0.5666666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,1,KCMBON_rewired,0.8666666666666667,0.5,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,2,real,0.85,0.5666666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,2,KC_perm_all,0.75,0.5166666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,2,KC_perm_within_subtype,0.8,0.5166666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,2,KCMBON_rewired,0.75,0.5166666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,3,real,0.8833333333333333,0.6166666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,3,KC_perm_all,0.8166666666666667,0.48333333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,3,KC_perm_within_subtype,0.8333333333333334,0.5333333333333333,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,3,KCMBON_rewired,0.7,0.48333333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,4,real,0.7333333333333333,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,4,KC_perm_all,0.7166666666666667,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,4,KC_perm_within_subtype,0.7166666666666667,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,4,KCMBON_rewired,0.6833333333333333,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
119,0,real,0.8,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,0,KC_perm_all,0.8333333333333334,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,0,KC_perm_within_subtype,0.8,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,0,KCMBON_rewired,0.85,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,1,real,0.75,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,1,KC_perm_all,0.85,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,1,KC_perm_within_subtype,0.7666666666666667,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,1,KCMBON_rewired,0.8166666666666667,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,2,real,0.6833333333333333,0.5333333333333333,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,2,KC_perm_all,0.75,0.5333333333333333,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,2,KC_perm_within_subtype,0.65,0.5166666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,2,KCMBON_rewired,0.8,0.5333333333333333,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,3,real,0.7666666666666667,0.5833333333333334,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,3,KC_perm_all,0.8166666666666667,0.5833333333333334,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,3,KC_perm_within_subtype,0.75,0.5833333333333334,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,3,KCMBON_rewired,0.8166666666666667,0.5833333333333334,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,4,real,0.9,0.4666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,4,KC_perm_all,0.95,0.5333333333333333,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,4,KC_perm_within_subtype,0.85,0.45,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,4,KCMBON_rewired,0.9,0.4666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136


==> anc/results/mb_var_noshare.csv <==
theta_id,seed,cond,learn,final,APBP_SHARE,KC_SPARSITY,ETA,G_MM,G_FB,PN_FRAC,TRIAL_DROP
1,0,real,0.8666666666666667,0.7333333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,0,KC_perm_all,0.6666666666666666,0.5333333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,0,KC_perm_within_subtype,0.9,0.75,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,0,KCMBON_rewired,0.6166666666666667,0.5333333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,1,real,0.9333333333333333,0.75,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,1,KC_perm_all,0.85,0.5333333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,1,KC_perm_within_subtype,0.95,0.7166666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,1,KCMBON_rewired,0.8333333333333334,0.5333333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,2,real,0.8666666666666667,0.8333333333333334,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,2,KC_perm_all,0.5833333333333334,0.5333333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,2,KC_perm_within_subtype,0.8833333333333333,0.8333333333333334,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,2,KCMBON_rewired,0.5666666666666667,0.5,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,3,real,0.7666666666666667,0.6166666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,3,KC_perm_all,0.6666666666666666,0.55,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,3,KC_perm_within_subtype,0.7333333333333333,0.5833333333333334,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,3,KCMBON_rewired,0.6333333333333333,0.55,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,4,real,0.95,0.9166666666666666,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,4,KC_perm_all,0.8666666666666667,0.6666666666666666,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,4,KC_perm_within_subtype,0.9666666666666667,0.9666666666666667,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
1,4,KCMBON_rewired,0.9333333333333333,0.6833333333333333,0.06659834677483405,0.049757680630476996,0.3248279850876111,0.7536477861434964,0.6737494811391223,0.11293205366441293,0.28332675675356367
0,0,real,0.9666666666666667,0.8166666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,0,KC_perm_all,0.7333333333333333,0.4666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,0,KC_perm_within_subtype,0.9833333333333333,0.9,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,0,KCMBON_rewired,0.7333333333333333,0.4666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,1,real,0.9,0.9666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,1,KC_perm_all,0.9166666666666666,0.4666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,1,KC_perm_within_subtype,0.95,0.9833333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,1,KCMBON_rewired,0.8666666666666667,0.4666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,2,real,0.9833333333333333,0.7833333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,2,KC_perm_all,0.65,0.4666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,2,KC_perm_within_subtype,0.9833333333333333,0.8833333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,2,KCMBON_rewired,0.7,0.4666666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,3,real,0.8833333333333333,0.7166666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,3,KC_perm_all,0.95,0.9,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,3,KC_perm_within_subtype,0.8333333333333334,0.7166666666666667,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,3,KCMBON_rewired,0.9666666666666667,0.9166666666666666,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,4,real,0.7833333333333333,0.6333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,4,KC_perm_all,0.6666666666666666,0.6333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,4,KC_perm_within_subtype,0.7833333333333333,0.6333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
0,4,KCMBON_rewired,0.7333333333333333,0.6333333333333333,0.13753056663081437,0.08620607487075355,0.25065612785925145,0.6075673671488742,0.6949991622836195,0.17861611873596786,0.16203024731658347
2,0,real,1.0,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,0,KC_perm_all,0.8,0.8,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,0,KC_perm_within_subtype,1.0,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,0,KCMBON_rewired,0.8,0.7666666666666667,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,1,real,0.9333333333333333,0.75,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,1,KC_perm_all,0.8166666666666667,0.6,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,1,KC_perm_within_subtype,0.8833333333333333,0.7,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,1,KCMBON_rewired,0.7833333333333333,0.6,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,2,real,1.0,0.9833333333333333,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,2,KC_perm_all,0.9666666666666667,0.9333333333333333,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,2,KC_perm_within_subtype,1.0,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,2,KCMBON_rewired,0.9666666666666667,0.9833333333333333,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,3,real,0.9666666666666667,0.9,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,3,KC_perm_all,0.8166666666666667,0.6333333333333333,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,3,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,3,KCMBON_rewired,0.7833333333333333,0.5666666666666667,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,4,real,1.0,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,4,KC_perm_all,1.0,0.8833333333333333,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,4,KC_perm_within_subtype,0.9833333333333333,1.0,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
2,4,KCMBON_rewired,1.0,0.9666666666666667,0.08208734214850714,0.04508170834143793,0.1057097419643451,0.927641126480753,0.23006979305766645,0.0906023573593873,0.03663509833607067
3,0,real,0.9666666666666667,0.6166666666666667,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,0,KC_perm_all,0.65,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,0,KC_perm_within_subtype,0.9333333333333333,0.5833333333333334,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,0,KCMBON_rewired,0.6666666666666666,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,1,real,0.8666666666666667,0.6666666666666666,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,1,KC_perm_all,0.75,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,1,KC_perm_within_subtype,0.8166666666666667,0.5833333333333334,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,1,KCMBON_rewired,0.7333333333333333,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,2,real,0.9333333333333333,0.6333333333333333,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,2,KC_perm_all,0.75,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,2,KC_perm_within_subtype,0.95,0.6166666666666667,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,2,KCMBON_rewired,0.7833333333333333,0.55,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,3,real,0.8,0.6666666666666666,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,3,KC_perm_all,0.65,0.5,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,3,KC_perm_within_subtype,0.75,0.6833333333333333,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,3,KCMBON_rewired,0.65,0.5,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,4,real,0.8666666666666667,0.8166666666666667,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,4,KC_perm_all,0.6666666666666666,0.5166666666666667,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,4,KC_perm_within_subtype,0.8333333333333334,0.8,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
3,4,KCMBON_rewired,0.65,0.5,0.2990945685726837,0.08325990968605126,0.20135458110571944,0.8806821116615385,0.5089648591957764,0.054303010560348884,0.1407656028944944
4,0,real,0.8166666666666667,0.7166666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,0,KC_perm_all,0.6,0.48333333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,0,KC_perm_within_subtype,0.8833333333333333,0.8333333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,0,KCMBON_rewired,0.5833333333333334,0.48333333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,1,real,0.9666666666666667,0.8666666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,1,KC_perm_all,0.85,0.6,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,1,KC_perm_within_subtype,0.95,0.9166666666666666,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,1,KCMBON_rewired,0.85,0.48333333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,2,real,0.8833333333333333,0.6,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,2,KC_perm_all,0.75,0.5833333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,2,KC_perm_within_subtype,0.8333333333333334,0.6,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,2,KCMBON_rewired,0.75,0.5833333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,3,real,0.75,0.65,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,3,KC_perm_all,0.6833333333333333,0.5166666666666667,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,3,KC_perm_within_subtype,0.7833333333333333,0.6666666666666666,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,3,KCMBON_rewired,0.6,0.48333333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,4,real,0.9166666666666666,0.85,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,4,KC_perm_all,0.7333333333333333,0.48333333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,4,KC_perm_within_subtype,0.9166666666666666,0.75,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
4,4,KCMBON_rewired,0.7,0.48333333333333334,0.09120517990175263,0.06264314691166724,0.463835713318576,0.6926295860525975,0.5860015711542951,0.1191390364068435,0.2608889093269862
5,0,real,0.7,0.55,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,0,KC_perm_all,0.6166666666666667,0.55,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,0,KC_perm_within_subtype,0.6833333333333333,0.55,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,0,KCMBON_rewired,0.6166666666666667,0.55,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,1,real,0.8166666666666667,0.65,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,1,KC_perm_all,0.6666666666666666,0.6166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,1,KC_perm_within_subtype,0.7666666666666667,0.6166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,1,KCMBON_rewired,0.65,0.6166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,2,real,0.8166666666666667,0.55,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,2,KC_perm_all,0.6166666666666667,0.5166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,2,KC_perm_within_subtype,0.7833333333333333,0.5166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,2,KCMBON_rewired,0.6833333333333333,0.5166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,3,real,0.8,0.6166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,3,KC_perm_all,0.65,0.5333333333333333,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,3,KC_perm_within_subtype,0.75,0.5333333333333333,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,3,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,4,real,0.7333333333333333,0.4666666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,4,KC_perm_all,0.5166666666666667,0.45,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,4,KC_perm_within_subtype,0.6833333333333333,0.5166666666666667,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
5,4,KCMBON_rewired,0.5,0.45,0.13988200840639226,0.1154548202621189,0.8741207169161695,0.10948235012576976,0.1630151152820073,0.08075618300695668,0.12346570765399352
6,0,real,0.7,0.5166666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,0,KC_perm_all,0.6166666666666667,0.5,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,0,KC_perm_within_subtype,0.6666666666666666,0.5,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,0,KCMBON_rewired,0.6166666666666667,0.5,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,1,real,0.85,0.5333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,1,KC_perm_all,0.65,0.4666666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,1,KC_perm_within_subtype,0.7833333333333333,0.48333333333333334,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,1,KCMBON_rewired,0.6333333333333333,0.4666666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,2,real,0.7833333333333333,0.6333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,2,KC_perm_all,0.75,0.6333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,2,KC_perm_within_subtype,0.8,0.6333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,2,KCMBON_rewired,0.7333333333333333,0.6333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,3,real,0.9333333333333333,0.45,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,3,KC_perm_all,0.7,0.4166666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,3,KC_perm_within_subtype,0.9333333333333333,0.45,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,3,KCMBON_rewired,0.7,0.4166666666666667,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,4,real,0.8333333333333334,0.55,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,4,KC_perm_all,0.7333333333333333,0.5333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,4,KC_perm_within_subtype,0.7833333333333333,0.55,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
6,4,KCMBON_rewired,0.7166666666666667,0.5333333333333333,0.14971927065403187,0.10655441672936701,0.7962023687479289,0.6305081218779224,0.937309762467302,0.06618737614950804,0.21724824099495382
7,0,real,0.8166666666666667,0.6166666666666667,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,0,KC_perm_all,0.7166666666666667,0.55,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,0,KC_perm_within_subtype,0.8333333333333334,0.6,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,0,KCMBON_rewired,0.7166666666666667,0.55,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,1,real,0.95,0.65,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,1,KC_perm_all,0.8,0.55,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,1,KC_perm_within_subtype,0.95,0.6,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,1,KCMBON_rewired,0.8,0.55,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,2,real,0.9833333333333333,0.8666666666666667,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,2,KC_perm_all,0.7333333333333333,0.43333333333333335,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,2,KC_perm_within_subtype,1.0,0.85,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,2,KCMBON_rewired,0.8,0.43333333333333335,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,3,real,0.95,0.7166666666666667,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,3,KC_perm_all,0.8,0.48333333333333334,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,3,KC_perm_within_subtype,0.9333333333333333,0.6666666666666666,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,3,KCMBON_rewired,0.8166666666666667,0.48333333333333334,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,4,real,0.95,0.7333333333333333,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,4,KC_perm_all,0.8666666666666667,0.45,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,4,KC_perm_within_subtype,0.9666666666666667,0.7666666666666667,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
7,4,KCMBON_rewired,0.8833333333333333,0.45,0.028143838642717335,0.08126224704948827,0.6188316897155239,0.3758522154408902,0.7597068066275643,0.12735096063431325,0.08756580307573694
8,0,real,0.9333333333333333,0.6,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,0,KC_perm_all,0.6333333333333333,0.5166666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,0,KC_perm_within_subtype,0.9333333333333333,0.6833333333333333,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,0,KCMBON_rewired,0.6166666666666667,0.5166666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,1,real,0.8333333333333334,0.9333333333333333,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,1,KC_perm_all,0.55,0.48333333333333334,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,1,KC_perm_within_subtype,0.85,0.9666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,1,KCMBON_rewired,0.55,0.4666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,2,real,0.6666666666666666,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,2,KC_perm_all,0.6666666666666666,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,2,KC_perm_within_subtype,0.6666666666666666,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,2,KCMBON_rewired,0.6666666666666666,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,3,real,0.5833333333333334,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,3,KC_perm_all,0.5833333333333334,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,3,KC_perm_within_subtype,0.5833333333333334,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,3,KCMBON_rewired,0.5833333333333334,0.55,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,4,real,0.7166666666666667,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,4,KC_perm_all,0.7,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,4,KC_perm_within_subtype,0.7333333333333333,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
8,4,KCMBON_rewired,0.7,0.5666666666666667,0.1228718294695345,0.11662312636176547,0.10295940491565232,0.07336525073359773,0.7069018582076514,0.26156815086144025,0.17599048620684388
9,0,real,0.8333333333333334,0.8333333333333334,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,0,KC_perm_all,0.65,0.48333333333333334,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,0,KC_perm_within_subtype,0.9,0.95,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,0,KCMBON_rewired,0.65,0.48333333333333334,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,1,real,0.8166666666666667,0.85,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,1,KC_perm_all,0.5666666666666667,0.48333333333333334,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,1,KC_perm_within_subtype,0.75,0.7666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,1,KCMBON_rewired,0.5666666666666667,0.48333333333333334,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,2,real,0.9333333333333333,0.6333333333333333,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,2,KC_perm_all,0.7833333333333333,0.55,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,2,KC_perm_within_subtype,0.9166666666666666,0.6833333333333333,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,2,KCMBON_rewired,0.8,0.55,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,3,real,0.9333333333333333,0.75,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,3,KC_perm_all,1.0,0.9833333333333333,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,3,KC_perm_within_subtype,0.9333333333333333,0.7666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,3,KCMBON_rewired,1.0,0.9666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,4,real,0.9166666666666666,0.6166666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,4,KC_perm_all,0.7666666666666667,0.5666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,4,KC_perm_within_subtype,0.95,0.6333333333333333,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
9,4,KCMBON_rewired,0.7666666666666667,0.5666666666666667,0.13519025964844386,0.0644193044963339,0.33586240370687936,0.7658382406838946,0.746245128870402,0.18469134321351505,0.05344931897904109
10,0,real,0.7833333333333333,0.5333333333333333,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,0,KC_perm_all,0.48333333333333334,0.43333333333333335,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,0,KC_perm_within_subtype,0.8833333333333333,0.6,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,0,KCMBON_rewired,0.5166666666666667,0.43333333333333335,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,1,real,0.6833333333333333,0.5333333333333333,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,1,KC_perm_all,0.5666666666666667,0.5333333333333333,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,1,KC_perm_within_subtype,0.6666666666666666,0.5333333333333333,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,1,KCMBON_rewired,0.5666666666666667,0.5333333333333333,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,2,real,0.8,0.5166666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,2,KC_perm_all,0.7,0.48333333333333334,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,2,KC_perm_within_subtype,0.85,0.5166666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,2,KCMBON_rewired,0.7333333333333333,0.48333333333333334,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,3,real,0.9333333333333333,0.55,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,3,KC_perm_all,0.7333333333333333,0.45,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,3,KC_perm_within_subtype,0.95,0.5,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,3,KCMBON_rewired,0.65,0.45,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,4,real,0.7833333333333333,0.5666666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,4,KC_perm_all,0.6166666666666667,0.5666666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,4,KC_perm_within_subtype,0.8,0.5666666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
10,4,KCMBON_rewired,0.6166666666666667,0.5666666666666667,0.21111396017339557,0.0990578661606584,0.6996793687367957,0.6618794458509752,0.4531893988607893,0.2564428155993737,0.03258809547781161
11,0,real,0.8166666666666667,0.7,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,0,KC_perm_all,0.7166666666666667,0.5833333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,0,KC_perm_within_subtype,0.75,0.7,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,0,KCMBON_rewired,0.7166666666666667,0.5833333333333334,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,1,real,0.9333333333333333,0.65,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,1,KC_perm_all,0.7833333333333333,0.5333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,1,KC_perm_within_subtype,0.9166666666666666,0.7,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,1,KCMBON_rewired,0.75,0.5333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,2,real,0.8,0.7166666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,2,KC_perm_all,0.65,0.5166666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,2,KC_perm_within_subtype,0.9333333333333333,0.85,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,2,KCMBON_rewired,0.65,0.5166666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,3,real,0.9666666666666667,0.9333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,3,KC_perm_all,0.8333333333333334,0.43333333333333335,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,3,KC_perm_within_subtype,0.95,0.85,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,3,KCMBON_rewired,0.7666666666666667,0.38333333333333336,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,4,real,0.9666666666666667,0.9333333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,4,KC_perm_all,0.6166666666666667,0.4666666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,4,KC_perm_within_subtype,0.9166666666666666,0.7833333333333333,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
11,4,KCMBON_rewired,0.6333333333333333,0.4666666666666667,0.21462677832576235,0.04753068739267083,0.8129582907880387,0.23298323509109428,0.4891987500018022,0.28291447782061147,0.173038587856425
12,0,real,0.9333333333333333,0.6666666666666666,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,0,KC_perm_all,0.8,0.6,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,0,KC_perm_within_subtype,0.9166666666666666,0.6833333333333333,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,0,KCMBON_rewired,0.8,0.6,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,1,real,0.9166666666666666,0.95,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,1,KC_perm_all,0.95,0.8,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,1,KC_perm_within_subtype,0.95,0.9666666666666667,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,1,KCMBON_rewired,1.0,0.65,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,2,real,0.9,0.8666666666666667,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,2,KC_perm_all,0.95,0.7666666666666667,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,2,KC_perm_within_subtype,0.9,0.8666666666666667,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,2,KCMBON_rewired,0.9833333333333333,0.95,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,3,real,0.8333333333333334,0.9333333333333333,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,3,KC_perm_all,0.7666666666666667,0.65,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,3,KC_perm_within_subtype,0.9,0.9333333333333333,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,3,KCMBON_rewired,0.7166666666666667,0.5833333333333334,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,4,real,0.8333333333333334,0.75,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,4,KC_perm_all,0.9166666666666666,0.8833333333333333,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,4,KC_perm_within_subtype,0.9,0.8166666666666667,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
12,4,KCMBON_rewired,0.9,0.9166666666666666,0.3114647144927914,0.03463105570175116,0.11365437918004571,0.27643777547518267,0.5990802700640911,0.11022520107865251,0.23004529164201223
13,0,real,0.8166666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,0,KC_perm_all,0.7,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,0,KC_perm_within_subtype,0.8333333333333334,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,0,KCMBON_rewired,0.7333333333333333,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,1,real,0.5833333333333334,0.55,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,1,KC_perm_all,0.5666666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,1,KC_perm_within_subtype,0.5666666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,1,KCMBON_rewired,0.5666666666666667,0.5333333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,2,real,0.7666666666666667,0.6666666666666666,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,2,KC_perm_all,0.5833333333333334,0.4666666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,2,KC_perm_within_subtype,0.85,0.75,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,2,KCMBON_rewired,0.5833333333333334,0.4666666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,3,real,0.9166666666666666,0.75,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,3,KC_perm_all,0.9166666666666666,0.9166666666666666,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,3,KC_perm_within_subtype,0.9166666666666666,0.7166666666666667,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,3,KCMBON_rewired,0.7833333333333333,0.6833333333333333,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,4,real,0.9666666666666667,0.9166666666666666,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,4,KC_perm_all,0.7,0.43333333333333335,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,4,KC_perm_within_subtype,0.8833333333333333,0.85,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
13,4,KCMBON_rewired,0.7333333333333333,0.43333333333333335,0.34877385783160814,0.09093288040431718,0.182821359697451,0.9800867059641765,0.6302830078561488,0.2415140395265268,0.19498303633379627
14,0,real,0.9166666666666666,0.8333333333333334,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,0,KC_perm_all,0.7,0.36666666666666664,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,0,KC_perm_within_subtype,0.95,0.8333333333333334,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,0,KCMBON_rewired,0.7333333333333333,0.36666666666666664,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,1,real,0.8666666666666667,0.6333333333333333,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,1,KC_perm_all,0.6166666666666667,0.45,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,1,KC_perm_within_subtype,0.9,0.7,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,1,KCMBON_rewired,0.5166666666666667,0.45,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,2,real,0.7166666666666667,0.6,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,2,KC_perm_all,0.65,0.6,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,2,KC_perm_within_subtype,0.7,0.6,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,2,KCMBON_rewired,0.65,0.6,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,3,real,0.7,0.5833333333333334,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,3,KC_perm_all,0.6833333333333333,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,3,KC_perm_within_subtype,0.7,0.65,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,3,KCMBON_rewired,0.6666666666666666,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,4,real,0.5833333333333334,0.6,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,4,KC_perm_all,0.55,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,4,KC_perm_within_subtype,0.6,0.6166666666666667,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
14,4,KCMBON_rewired,0.55,0.5,0.2615931020792019,0.09608419840081937,0.4137659324153306,0.2891474719474178,0.14488893602924666,0.2026146774956977,0.22272591747478895
15,0,real,0.9666666666666667,0.7833333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,0,KC_perm_all,1.0,0.95,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,0,KC_perm_within_subtype,0.9666666666666667,0.8333333333333334,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,0,KCMBON_rewired,0.9833333333333333,0.9333333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,1,real,0.9833333333333333,0.9,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,1,KC_perm_all,0.95,0.8,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,1,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,1,KCMBON_rewired,0.95,0.7166666666666667,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,2,real,1.0,0.95,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,2,KC_perm_all,0.8333333333333334,0.65,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,2,KC_perm_within_subtype,1.0,0.9833333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,2,KCMBON_rewired,0.9166666666666666,0.7166666666666667,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,3,real,0.9333333333333333,0.9333333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,3,KC_perm_all,0.8166666666666667,0.6166666666666667,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,3,KC_perm_within_subtype,0.9333333333333333,0.9166666666666666,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,3,KCMBON_rewired,0.8,0.6333333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,4,real,0.7666666666666667,0.6666666666666666,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,4,KC_perm_all,0.7166666666666667,0.65,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,4,KC_perm_within_subtype,0.75,0.6833333333333333,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
15,4,KCMBON_rewired,0.7,0.65,0.23735485761495526,0.03248804377821342,0.2355496892367128,0.4953081401395341,0.8602444980876335,0.09635559961637317,0.2520379932889253
16,0,real,0.6833333333333333,0.6833333333333333,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,0,KC_perm_all,0.6833333333333333,0.6833333333333333,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,0,KC_perm_within_subtype,0.6833333333333333,0.6833333333333333,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,0,KCMBON_rewired,0.6833333333333333,0.6833333333333333,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,1,real,0.7,0.6166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,1,KC_perm_all,0.6166666666666667,0.6166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,1,KC_perm_within_subtype,0.7166666666666667,0.6166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,1,KCMBON_rewired,0.6166666666666667,0.6166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,2,real,0.6333333333333333,0.6,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,2,KC_perm_all,0.6166666666666667,0.6,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,2,KC_perm_within_subtype,0.6333333333333333,0.6,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,2,KCMBON_rewired,0.6166666666666667,0.6,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,3,real,0.8833333333333333,0.55,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,3,KC_perm_all,0.7833333333333333,0.5,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,3,KC_perm_within_subtype,0.8666666666666667,0.5166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,3,KCMBON_rewired,0.75,0.5,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,4,real,0.7,0.5166666666666667,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,4,KC_perm_all,0.6166666666666667,0.48333333333333334,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,4,KC_perm_within_subtype,0.7166666666666667,0.5833333333333334,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
16,4,KCMBON_rewired,0.65,0.48333333333333334,0.0957440196653506,0.14279797618977277,0.25958155264707394,0.15944189197048708,0.8933853715381812,0.2360618509807789,0.11005840876676952
17,0,real,0.7333333333333333,0.5,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,0,KC_perm_all,0.5166666666666667,0.4666666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,0,KC_perm_within_subtype,0.7833333333333333,0.4666666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,0,KCMBON_rewired,0.5166666666666667,0.4666666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,1,real,0.75,0.55,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,1,KC_perm_all,0.6333333333333333,0.5333333333333333,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,1,KC_perm_within_subtype,0.7166666666666667,0.5333333333333333,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,1,KCMBON_rewired,0.6333333333333333,0.5333333333333333,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,2,real,0.6833333333333333,0.55,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,2,KC_perm_all,0.5666666666666667,0.55,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,2,KC_perm_within_subtype,0.6666666666666666,0.55,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,2,KCMBON_rewired,0.5666666666666667,0.55,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,3,real,0.8333333333333334,0.4166666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,3,KC_perm_all,0.7,0.4,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,3,KC_perm_within_subtype,0.8333333333333334,0.4,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,3,KCMBON_rewired,0.7,0.4,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,4,real,0.7166666666666667,0.5166666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,4,KC_perm_all,0.5833333333333334,0.5166666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,4,KC_perm_within_subtype,0.7333333333333333,0.5333333333333333,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
17,4,KCMBON_rewired,0.5833333333333334,0.5166666666666667,0.1585597731398343,0.14586132551133343,0.8958087712341287,0.36149371596194757,0.621786332359303,0.1740924100546038,0.007988537336003125
18,0,real,0.9333333333333333,0.8666666666666667,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,0,KC_perm_all,0.8833333333333333,0.55,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,0,KC_perm_within_subtype,0.9333333333333333,0.85,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,0,KCMBON_rewired,0.9,0.6333333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,1,real,0.9833333333333333,0.9333333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,1,KC_perm_all,0.95,0.7666666666666667,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,1,KC_perm_within_subtype,1.0,0.95,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,1,KCMBON_rewired,0.95,0.6333333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,2,real,1.0,1.0,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,2,KC_perm_all,1.0,0.9833333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,2,KC_perm_within_subtype,1.0,0.95,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,2,KCMBON_rewired,0.9833333333333333,0.9833333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,3,real,0.9666666666666667,0.8166666666666667,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,3,KC_perm_all,0.8833333333333333,0.6,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,3,KC_perm_within_subtype,0.95,0.7833333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,3,KCMBON_rewired,0.8833333333333333,0.5666666666666667,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,4,real,0.8666666666666667,0.7833333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,4,KC_perm_all,0.65,0.5833333333333334,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,4,KC_perm_within_subtype,0.9166666666666666,0.7333333333333333,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
18,4,KCMBON_rewired,0.6833333333333333,0.5833333333333334,0.24323391481210932,0.04277643703809416,0.13956830672763962,0.7382832922575578,0.5418793180223466,0.06016522037451285,0.18508075504328295
19,0,real,0.85,0.5833333333333334,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,0,KC_perm_all,0.8,0.5833333333333334,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,0,KC_perm_within_subtype,0.8333333333333334,0.5833333333333334,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,0,KCMBON_rewired,0.8,0.5833333333333334,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,1,real,0.8666666666666667,0.4666666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,1,KC_perm_all,0.7666666666666667,0.4,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,1,KC_perm_within_subtype,0.8666666666666667,0.4166666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,1,KCMBON_rewired,0.7666666666666667,0.4,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,2,real,0.7166666666666667,0.5333333333333333,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,2,KC_perm_all,0.6,0.5,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,2,KC_perm_within_subtype,0.7333333333333333,0.5,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,2,KCMBON_rewired,0.6,0.5,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,3,real,0.7666666666666667,0.5833333333333334,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,3,KC_perm_all,0.6833333333333333,0.5666666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,3,KC_perm_within_subtype,0.7,0.5666666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,3,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,4,real,0.8666666666666667,0.5,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,4,KC_perm_all,0.7666666666666667,0.4166666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,4,KC_perm_within_subtype,0.85,0.43333333333333335,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
19,4,KCMBON_rewired,0.8,0.4166666666666667,0.2178790338468449,0.11335868368687695,0.7417782947205394,0.8440530080753433,0.14006170853850816,0.07646543834602249,0.0842768051896952
20,0,real,0.7833333333333333,0.6166666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,0,KC_perm_all,0.65,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,0,KC_perm_within_subtype,0.7666666666666667,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,0,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,1,real,0.9166666666666666,0.65,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,1,KC_perm_all,0.6666666666666666,0.4666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,1,KC_perm_within_subtype,0.9,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,1,KCMBON_rewired,0.6666666666666666,0.4666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,2,real,0.7,0.6166666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,2,KC_perm_all,0.6666666666666666,0.6166666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,2,KC_perm_within_subtype,0.7,0.6166666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,2,KCMBON_rewired,0.6666666666666666,0.6166666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,3,real,0.7833333333333333,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,3,KC_perm_all,0.7333333333333333,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,3,KC_perm_within_subtype,0.7666666666666667,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,3,KCMBON_rewired,0.7166666666666667,0.5666666666666667,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,4,real,0.6666666666666666,0.6,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,4,KC_perm_all,0.6333333333333333,0.6,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,4,KC_perm_within_subtype,0.65,0.6,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
20,4,KCMBON_rewired,0.6333333333333333,0.6,0.16545992868861653,0.10442499086315254,0.5301206393809769,0.2694091307080348,0.8482914855694458,0.07343406888054252,0.2763360142211956
21,0,real,0.7833333333333333,0.8166666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,0,KC_perm_all,0.5833333333333334,0.5333333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,0,KC_perm_within_subtype,0.7833333333333333,0.8166666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,0,KCMBON_rewired,0.5666666666666667,0.5333333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,1,real,0.9666666666666667,0.9,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,1,KC_perm_all,0.8666666666666667,0.75,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,1,KC_perm_within_subtype,0.95,0.95,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,1,KCMBON_rewired,0.8,0.7333333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,2,real,0.6833333333333333,0.6,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,2,KC_perm_all,0.5833333333333334,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,2,KC_perm_within_subtype,0.75,0.6833333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,2,KCMBON_rewired,0.6166666666666667,0.5833333333333334,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,3,real,0.9833333333333333,0.75,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,3,KC_perm_all,0.9,0.5666666666666667,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,3,KC_perm_within_subtype,0.9666666666666667,0.7833333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,3,KCMBON_rewired,0.8833333333333333,0.55,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,4,real,0.85,0.7833333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,4,KC_perm_all,0.5666666666666667,0.5333333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,4,KC_perm_within_subtype,0.8166666666666667,0.7833333333333333,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
21,4,KCMBON_rewired,0.6,0.55,0.1909997100535089,0.04600744505608921,0.31712720007116313,0.3088007436131076,0.43962783253589477,0.13267771456963806,0.29909975616808476
22,0,real,0.9666666666666667,0.85,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,0,KC_perm_all,0.85,0.5666666666666667,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,0,KC_perm_within_subtype,0.9333333333333333,0.9,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,0,KCMBON_rewired,0.8833333333333333,0.6166666666666667,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,1,real,0.9666666666666667,0.9333333333333333,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,1,KC_perm_all,0.95,0.6666666666666666,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,1,KC_perm_within_subtype,1.0,0.9333333333333333,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,1,KCMBON_rewired,0.9166666666666666,0.55,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,2,real,1.0,1.0,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,2,KC_perm_all,0.95,0.9166666666666666,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,2,KC_perm_within_subtype,1.0,1.0,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,2,KCMBON_rewired,0.9666666666666667,0.8833333333333333,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,3,real,0.9833333333333333,0.8166666666666667,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,3,KC_perm_all,0.85,0.5833333333333334,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,3,KC_perm_within_subtype,0.9666666666666667,0.85,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,3,KCMBON_rewired,0.8833333333333333,0.55,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,4,real,0.8666666666666667,0.8333333333333334,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,4,KC_perm_all,0.6333333333333333,0.5833333333333334,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,4,KC_perm_within_subtype,0.8833333333333333,0.8166666666666667,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
22,4,KCMBON_rewired,0.6666666666666666,0.5833333333333334,0.22158236080260962,0.04079286808622146,0.44496775060090105,0.2367625766359159,0.11977936886729432,0.0609904474712851,0.27027154656749747
23,0,real,0.95,0.7833333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,0,KC_perm_all,0.9833333333333333,0.9833333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,0,KC_perm_within_subtype,0.9333333333333333,0.8,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,0,KCMBON_rewired,1.0,0.95,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,1,real,0.9833333333333333,0.9833333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,1,KC_perm_all,0.9833333333333333,0.9166666666666666,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,1,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,1,KCMBON_rewired,0.95,0.8833333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,2,real,0.9666666666666667,1.0,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,2,KC_perm_all,0.85,0.9,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,2,KC_perm_within_subtype,0.9666666666666667,0.9666666666666667,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,2,KCMBON_rewired,0.9333333333333333,0.9166666666666666,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,3,real,0.9833333333333333,1.0,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,3,KC_perm_all,0.9833333333333333,0.9333333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,3,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,3,KCMBON_rewired,0.9666666666666667,0.8333333333333334,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,4,real,1.0,0.9333333333333333,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,4,KC_perm_all,1.0,0.8,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,4,KC_perm_within_subtype,0.9833333333333333,0.95,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
23,4,KCMBON_rewired,1.0,0.8,0.2530865619227546,0.034235481197062,0.1149502851047419,0.470259765435924,0.8836622603256621,0.08595925307454919,0.17065389362332592
24,0,real,0.9666666666666667,0.8,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,0,KC_perm_all,0.85,0.48333333333333334,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,0,KC_perm_within_subtype,0.95,0.8333333333333334,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,0,KCMBON_rewired,0.85,0.48333333333333334,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,1,real,0.9666666666666667,0.9,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,1,KC_perm_all,0.8666666666666667,0.5833333333333334,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,1,KC_perm_within_subtype,1.0,0.8166666666666667,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,1,KCMBON_rewired,0.8666666666666667,0.48333333333333334,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,2,real,0.9833333333333333,0.9333333333333333,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,2,KC_perm_all,0.9166666666666666,0.5833333333333334,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,2,KC_perm_within_subtype,0.9666666666666667,0.9333333333333333,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,2,KCMBON_rewired,0.9333333333333333,0.6666666666666666,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,3,real,0.85,0.6,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,3,KC_perm_all,0.7833333333333333,0.6,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,3,KC_perm_within_subtype,0.8333333333333334,0.6,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,3,KCMBON_rewired,0.7833333333333333,0.6,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,4,real,0.8833333333333333,0.6666666666666666,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,4,KC_perm_all,0.75,0.5333333333333333,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,4,KC_perm_within_subtype,0.8833333333333333,0.6833333333333333,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
24,4,KCMBON_rewired,0.8,0.5333333333333333,0.24557502810202075,0.0677440988310629,0.48062964477369513,0.5464788263535925,0.3808714999381689,0.05923289898038984,0.25762071519795116
25,0,real,0.9666666666666667,0.9166666666666666,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,0,KC_perm_all,0.9166666666666666,0.6166666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,0,KC_perm_within_subtype,0.9666666666666667,0.9666666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,0,KCMBON_rewired,0.9,0.6,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,1,real,0.9833333333333333,0.8166666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,1,KC_perm_all,0.9333333333333333,0.6166666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,1,KC_perm_within_subtype,0.95,0.8166666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,1,KCMBON_rewired,0.9333333333333333,0.6166666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,2,real,0.9166666666666666,0.7666666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,2,KC_perm_all,0.8166666666666667,0.5666666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,2,KC_perm_within_subtype,0.9333333333333333,0.75,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,2,KCMBON_rewired,0.85,0.6,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,3,real,1.0,0.9666666666666667,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,3,KC_perm_all,0.95,0.8833333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,3,KC_perm_within_subtype,1.0,0.9833333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,3,KCMBON_rewired,0.9333333333333333,0.7333333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,4,real,1.0,0.9833333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,4,KC_perm_all,0.85,0.7,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,4,KC_perm_within_subtype,1.0,0.9833333333333333,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
25,4,KCMBON_rewired,0.8833333333333333,0.6666666666666666,0.22032784339552589,0.03792711771486259,0.19805630818680514,0.5375568527784905,0.9673854679925499,0.07183008230947079,0.08529455801097356
26,0,real,0.9,0.75,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,0,KC_perm_all,0.8166666666666667,0.5333333333333333,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,0,KC_perm_within_subtype,0.9166666666666666,0.7833333333333333,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,0,KCMBON_rewired,0.8166666666666667,0.55,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,1,real,0.9666666666666667,0.95,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,1,KC_perm_all,0.9,0.7,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,1,KC_perm_within_subtype,0.9666666666666667,0.9833333333333333,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,1,KCMBON_rewired,0.8833333333333333,0.7166666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,2,real,0.9666666666666667,0.9833333333333333,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,2,KC_perm_all,0.9,0.6666666666666666,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,2,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,2,KCMBON_rewired,0.9166666666666666,0.75,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,3,real,0.9833333333333333,0.8666666666666667,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,3,KC_perm_all,0.95,0.9333333333333333,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,3,KC_perm_within_subtype,0.9833333333333333,0.85,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,3,KCMBON_rewired,0.95,0.9166666666666666,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,4,real,0.9666666666666667,0.8833333333333333,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,4,KC_perm_all,0.6833333333333333,0.55,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,4,KC_perm_within_subtype,0.9666666666666667,0.8833333333333333,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
26,4,KCMBON_rewired,0.7166666666666667,0.55,0.19844264628267244,0.07448417018014333,0.1290642052315902,0.44308900417946095,0.3503098444849515,0.05227969671759735,0.07802686589032107
27,0,real,0.7666666666666667,0.7333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,0,KC_perm_all,0.6,0.5,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,0,KC_perm_within_subtype,0.7666666666666667,0.7,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,0,KCMBON_rewired,0.6166666666666667,0.5,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,1,real,0.9333333333333333,0.9333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,1,KC_perm_all,0.7166666666666667,0.6166666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,1,KC_perm_within_subtype,0.95,0.8666666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,1,KCMBON_rewired,0.7,0.5666666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,2,real,0.9666666666666667,0.8,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,2,KC_perm_all,0.9666666666666667,0.5166666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,2,KC_perm_within_subtype,0.9833333333333333,0.85,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,2,KCMBON_rewired,0.9833333333333333,0.5666666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,3,real,0.9,0.6333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,3,KC_perm_all,0.7333333333333333,0.5333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,3,KC_perm_within_subtype,0.9,0.65,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,3,KCMBON_rewired,0.65,0.5333333333333333,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,4,real,0.8,0.75,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,4,KC_perm_all,0.65,0.5166666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,4,KC_perm_within_subtype,0.8,0.65,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
27,4,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.17474846420404805,0.050678213301344,0.15727163866293561,0.7940435234723618,0.38968814265442314,0.15077762482417795,0.28563698984324176
28,0,real,0.7666666666666667,0.55,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,0,KC_perm_all,0.5833333333333334,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,0,KC_perm_within_subtype,0.7666666666666667,0.65,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,0,KCMBON_rewired,0.5833333333333334,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,1,real,0.8833333333333333,0.6333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,1,KC_perm_all,0.6333333333333333,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,1,KC_perm_within_subtype,0.8833333333333333,0.6666666666666666,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,1,KCMBON_rewired,0.6333333333333333,0.5333333333333333,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,2,real,0.9166666666666666,0.7166666666666667,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,2,KC_perm_all,0.6833333333333333,0.5,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,2,KC_perm_within_subtype,0.9166666666666666,0.8333333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,2,KCMBON_rewired,0.7166666666666667,0.5,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,3,real,0.6,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,3,KC_perm_all,0.5833333333333334,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,3,KC_perm_within_subtype,0.5833333333333334,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,3,KCMBON_rewired,0.5833333333333334,0.5833333333333334,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,4,real,0.8666666666666667,0.85,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,4,KC_perm_all,0.8166666666666667,0.4666666666666667,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,4,KC_perm_within_subtype,0.85,0.8166666666666667,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
28,4,KCMBON_rewired,0.8166666666666667,0.4666666666666667,0.10513391432864157,0.07299692137654673,0.3039619179574138,0.2459381383742952,0.8342372237177388,0.25363683325109326,0.2188291890453582
29,0,real,0.8,0.6333333333333333,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,0,KC_perm_all,0.7166666666666667,0.4666666666666667,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,0,KC_perm_within_subtype,0.9,0.6666666666666666,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,0,KCMBON_rewired,0.7333333333333333,0.4666666666666667,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,1,real,0.8666666666666667,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,1,KC_perm_all,0.6166666666666667,0.5,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,1,KC_perm_within_subtype,0.85,0.5833333333333334,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,1,KCMBON_rewired,0.6333333333333333,0.5,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,2,real,0.9333333333333333,0.6166666666666667,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,2,KC_perm_all,0.7166666666666667,0.48333333333333334,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,2,KC_perm_within_subtype,0.9333333333333333,0.6666666666666666,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,2,KCMBON_rewired,0.7166666666666667,0.48333333333333334,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,3,real,0.7833333333333333,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,3,KC_perm_all,0.7,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,3,KC_perm_within_subtype,0.85,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,3,KCMBON_rewired,0.65,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,4,real,0.8,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,4,KC_perm_all,0.7333333333333333,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,4,KC_perm_within_subtype,0.8166666666666667,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
29,4,KCMBON_rewired,0.7166666666666667,0.55,0.04652361402063933,0.10843970741150304,0.3085025869494986,0.8318197472749048,0.3183416042361786,0.17626805191242564,0.07679217311791037
30,0,real,0.9166666666666666,0.6833333333333333,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,0,KC_perm_all,0.7166666666666667,0.48333333333333334,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,0,KC_perm_within_subtype,0.9666666666666667,0.8,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,0,KCMBON_rewired,0.75,0.48333333333333334,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,1,real,0.8666666666666667,0.6666666666666666,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,1,KC_perm_all,0.8,0.6666666666666666,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,1,KC_perm_within_subtype,0.8666666666666667,0.6666666666666666,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,1,KCMBON_rewired,0.8,0.6666666666666666,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,2,real,0.8,0.6,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,2,KC_perm_all,0.7166666666666667,0.5666666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,2,KC_perm_within_subtype,0.8,0.6,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,2,KCMBON_rewired,0.7,0.5666666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,3,real,0.8333333333333334,0.6166666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,3,KC_perm_all,0.75,0.5166666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,3,KC_perm_within_subtype,0.8333333333333334,0.6166666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,3,KCMBON_rewired,0.7166666666666667,0.5166666666666667,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,4,real,0.85,0.7333333333333333,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,4,KC_perm_all,0.6,0.48333333333333334,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,4,KC_perm_within_subtype,0.8333333333333334,0.7,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
30,4,KCMBON_rewired,0.6,0.48333333333333334,0.12457396126302395,0.049048514050462254,0.7539394600523933,0.7688898022792979,0.064456446748528,0.15319276410568924,0.26776846030841717
31,0,real,1.0,0.95,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,0,KC_perm_all,0.9,0.6,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,0,KC_perm_within_subtype,1.0,1.0,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,0,KCMBON_rewired,0.9,0.6666666666666666,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,1,real,0.9833333333333333,0.9,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,1,KC_perm_all,0.9,0.6833333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,1,KC_perm_within_subtype,0.9666666666666667,0.8333333333333334,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,1,KCMBON_rewired,0.8833333333333333,0.6666666666666666,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,2,real,1.0,0.95,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,2,KC_perm_all,0.8666666666666667,0.55,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,2,KC_perm_within_subtype,1.0,0.9,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,2,KCMBON_rewired,0.9333333333333333,0.6,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,3,real,0.9833333333333333,1.0,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,3,KC_perm_all,0.95,0.7666666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,3,KC_perm_within_subtype,1.0,0.95,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,3,KCMBON_rewired,0.9333333333333333,0.7166666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,4,real,0.9666666666666667,0.9333333333333333,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,4,KC_perm_all,0.9833333333333333,0.9666666666666667,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,4,KC_perm_within_subtype,0.9833333333333333,0.95,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
31,4,KCMBON_rewired,1.0,1.0,0.039369854587623015,0.04722491880632224,0.1963375204103064,0.721394438171305,0.9283535869320855,0.07483856971748089,0.07009125970661015
32,0,real,0.8666666666666667,0.8166666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,0,KC_perm_all,0.7833333333333333,0.6166666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,0,KC_perm_within_subtype,0.95,0.8666666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,0,KCMBON_rewired,0.7333333333333333,0.6,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,1,real,0.9833333333333333,0.9666666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,1,KC_perm_all,0.8666666666666667,0.65,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,1,KC_perm_within_subtype,0.9833333333333333,0.95,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,1,KCMBON_rewired,0.8166666666666667,0.6166666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,2,real,1.0,1.0,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,2,KC_perm_all,0.9666666666666667,0.85,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,2,KC_perm_within_subtype,0.9833333333333333,0.9833333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,2,KCMBON_rewired,0.95,0.9333333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,3,real,1.0,0.9833333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,3,KC_perm_all,0.9666666666666667,0.8333333333333334,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,3,KC_perm_within_subtype,1.0,0.9833333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,3,KCMBON_rewired,0.9666666666666667,0.75,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,4,real,0.95,0.9666666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,4,KC_perm_all,0.9666666666666667,0.8666666666666667,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,4,KC_perm_within_subtype,0.9833333333333333,0.9833333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
32,4,KCMBON_rewired,1.0,0.9333333333333333,0.07778340469014858,0.036077578037865654,0.1682078557776446,0.4047010904690522,0.031404980868851,0.14419566861118396,0.12207817906560986
33,0,real,0.9333333333333333,0.8833333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,0,KC_perm_all,0.7666666666666667,0.5666666666666667,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,0,KC_perm_within_subtype,0.9666666666666667,0.95,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,0,KCMBON_rewired,0.75,0.6666666666666666,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,1,real,0.9833333333333333,0.9666666666666667,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,1,KC_perm_all,0.8666666666666667,0.75,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,1,KC_perm_within_subtype,0.9833333333333333,0.95,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,1,KCMBON_rewired,0.8666666666666667,0.8,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,2,real,0.9833333333333333,0.9166666666666666,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,2,KC_perm_all,0.9166666666666666,0.65,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,2,KC_perm_within_subtype,1.0,0.95,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,2,KCMBON_rewired,0.9166666666666666,0.6333333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,3,real,0.9833333333333333,0.9333333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,3,KC_perm_all,0.95,0.75,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,3,KC_perm_within_subtype,0.9833333333333333,0.95,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,3,KCMBON_rewired,0.9333333333333333,0.6333333333333333,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,4,real,1.0,1.0,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,4,KC_perm_all,0.9333333333333333,0.8333333333333334,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,4,KC_perm_within_subtype,1.0,1.0,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
33,4,KCMBON_rewired,0.9833333333333333,0.9166666666666666,0.3270142577458379,0.0316160456722946,0.5277584837908518,0.46629457095691773,0.9114757810525653,0.06791276410170237,0.16939111749225025
34,0,real,0.8,0.6833333333333333,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,0,KC_perm_all,0.6166666666666667,0.48333333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,0,KC_perm_within_subtype,0.8,0.75,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,0,KCMBON_rewired,0.6166666666666667,0.48333333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,1,real,0.75,0.5833333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,1,KC_perm_all,0.7166666666666667,0.5833333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,1,KC_perm_within_subtype,0.7833333333333333,0.6,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,1,KCMBON_rewired,0.7,0.5833333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,2,real,0.9666666666666667,0.85,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,2,KC_perm_all,0.7333333333333333,0.5,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,2,KC_perm_within_subtype,0.9833333333333333,0.8166666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,2,KCMBON_rewired,0.7833333333333333,0.48333333333333334,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,3,real,0.7,0.6,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,3,KC_perm_all,0.5833333333333334,0.55,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,3,KC_perm_within_subtype,0.6333333333333333,0.5666666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,3,KCMBON_rewired,0.5833333333333334,0.55,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,4,real,0.7166666666666667,0.6833333333333333,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,4,KC_perm_all,0.55,0.5166666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,4,KC_perm_within_subtype,0.6333333333333333,0.55,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
34,4,KCMBON_rewired,0.5666666666666667,0.5166666666666667,0.20830254096631368,0.056785435400321806,0.34315933835815116,0.642227773168767,0.5720558991127201,0.2305152252615926,0.2794527081544742
35,0,real,1.0,0.9666666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,0,KC_perm_all,0.8833333333333333,0.6833333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,0,KC_perm_within_subtype,1.0,0.95,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,0,KCMBON_rewired,0.9333333333333333,0.7333333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,1,real,0.9666666666666667,0.9333333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,1,KC_perm_all,0.9,0.6166666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,1,KC_perm_within_subtype,0.95,0.8833333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,1,KCMBON_rewired,0.8833333333333333,0.5166666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,2,real,0.9166666666666666,0.7666666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,2,KC_perm_all,0.9833333333333333,0.8833333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,2,KC_perm_within_subtype,0.9166666666666666,0.7333333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,2,KCMBON_rewired,0.9833333333333333,0.9833333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,3,real,0.9666666666666667,0.9,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,3,KC_perm_all,0.9833333333333333,0.8166666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,3,KC_perm_within_subtype,0.9166666666666666,0.9,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,3,KCMBON_rewired,0.9833333333333333,0.8,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,4,real,0.9,0.9666666666666667,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,4,KC_perm_all,0.6166666666666667,0.6333333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,4,KC_perm_within_subtype,0.95,0.9833333333333333,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
35,4,KCMBON_rewired,0.6833333333333333,0.65,0.03116527665270604,0.052259211408769476,0.21123724488017265,0.0895245744924915,0.4320070719948872,0.11679660978082738,0.14673300285832894
36,0,real,0.85,0.7333333333333333,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,0,KC_perm_all,0.6666666666666666,0.5666666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,0,KC_perm_within_subtype,0.9,0.8166666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,0,KCMBON_rewired,0.6666666666666666,0.55,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,1,real,0.9666666666666667,0.85,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,1,KC_perm_all,0.9833333333333333,0.9333333333333333,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,1,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,1,KCMBON_rewired,0.95,0.8166666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,2,real,0.9833333333333333,0.8666666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,2,KC_perm_all,0.8,0.5833333333333334,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,2,KC_perm_within_subtype,0.9666666666666667,0.8333333333333334,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,2,KCMBON_rewired,0.85,0.5833333333333334,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,3,real,1.0,0.8333333333333334,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,3,KC_perm_all,0.9333333333333333,0.5333333333333333,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,3,KC_perm_within_subtype,1.0,0.8333333333333334,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,3,KCMBON_rewired,0.8,0.5,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,4,real,0.9,0.7166666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,4,KC_perm_all,0.6,0.55,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,4,KC_perm_within_subtype,0.9333333333333333,0.8,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
36,4,KCMBON_rewired,0.6333333333333333,0.5666666666666667,0.11123655628130175,0.04225737372707544,0.6323391203316797,0.17150770116027053,0.006105014749181736,0.20429078558425304,0.13985304688247424
37,0,real,0.7,0.4666666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,0,KC_perm_all,0.6,0.4666666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,0,KC_perm_within_subtype,0.75,0.4666666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,0,KCMBON_rewired,0.6,0.4666666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,1,real,0.7,0.5333333333333333,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,1,KC_perm_all,0.6666666666666666,0.5333333333333333,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,1,KC_perm_within_subtype,0.6833333333333333,0.5333333333333333,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,1,KCMBON_rewired,0.6666666666666666,0.5333333333333333,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,2,real,0.6166666666666667,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,2,KC_perm_all,0.55,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,2,KC_perm_within_subtype,0.6333333333333333,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,2,KCMBON_rewired,0.55,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,3,real,0.6166666666666667,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,3,KC_perm_all,0.55,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,3,KC_perm_within_subtype,0.6333333333333333,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,3,KCMBON_rewired,0.55,0.5166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,4,real,0.7333333333333333,0.4166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,4,KC_perm_all,0.5333333333333333,0.4166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,4,KC_perm_within_subtype,0.7166666666666667,0.4166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
37,4,KCMBON_rewired,0.5333333333333333,0.4166666666666667,0.03020462145959498,0.14736138048592376,0.5471350006327446,0.5105153684718146,0.6568312719782607,0.2248875815068751,0.20235880859468078
38,0,real,1.0,0.9666666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,0,KC_perm_all,0.85,0.5833333333333334,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,0,KC_perm_within_subtype,1.0,0.9666666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,0,KCMBON_rewired,0.9333333333333333,0.7,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,1,real,0.8666666666666667,0.7666666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,1,KC_perm_all,0.7166666666666667,0.5833333333333334,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,1,KC_perm_within_subtype,0.8833333333333333,0.7666666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,1,KCMBON_rewired,0.7,0.5833333333333334,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,2,real,0.9333333333333333,0.75,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,2,KC_perm_all,0.9333333333333333,0.8833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,2,KC_perm_within_subtype,0.9333333333333333,0.75,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,2,KCMBON_rewired,0.95,0.9,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,3,real,1.0,0.9,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,3,KC_perm_all,0.95,0.65,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,3,KC_perm_within_subtype,1.0,0.8833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,3,KCMBON_rewired,0.95,0.6166666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,4,real,0.9833333333333333,0.9833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,4,KC_perm_all,0.9666666666666667,0.7833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,4,KC_perm_within_subtype,1.0,0.9833333333333333,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
38,4,KCMBON_rewired,0.9166666666666666,0.8166666666666667,0.03442213949778831,0.03749925107616287,0.19101030433245744,0.6898563658150271,0.7998183317107176,0.11144159422054442,0.2455523403680075
39,0,real,1.0,1.0,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,0,KC_perm_all,1.0,0.7666666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,0,KC_perm_within_subtype,1.0,1.0,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,0,KCMBON_rewired,1.0,0.8333333333333334,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,1,real,1.0,0.9833333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,1,KC_perm_all,0.9833333333333333,0.7666666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,1,KC_perm_within_subtype,0.9833333333333333,0.95,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,1,KCMBON_rewired,0.9833333333333333,0.7333333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,2,real,1.0,1.0,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,2,KC_perm_all,0.9833333333333333,0.7666666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,2,KC_perm_within_subtype,1.0,1.0,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,2,KCMBON_rewired,1.0,0.8833333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,3,real,0.9666666666666667,0.9,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,3,KC_perm_all,0.9,0.7,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,3,KC_perm_within_subtype,0.9333333333333333,0.8666666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,3,KCMBON_rewired,0.8,0.6666666666666666,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,4,real,1.0,0.9666666666666667,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,4,KC_perm_all,0.8333333333333334,0.5833333333333334,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,4,KC_perm_within_subtype,1.0,0.9833333333333333,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
39,4,KCMBON_rewired,0.9,0.7,0.30094702410372126,0.03193104269782816,0.3120631059357085,0.4829137589510524,0.2373157121993877,0.09899016250212472,0.028902305778248545
40,0,real,1.0,0.85,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,0,KC_perm_all,0.8333333333333334,0.5666666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,0,KC_perm_within_subtype,1.0,0.8333333333333334,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,0,KCMBON_rewired,0.8666666666666667,0.5833333333333334,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,1,real,0.95,0.8166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,1,KC_perm_all,0.95,0.6333333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,1,KC_perm_within_subtype,0.9666666666666667,0.8166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,1,KCMBON_rewired,0.9166666666666666,0.65,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,2,real,0.9833333333333333,0.7833333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,2,KC_perm_all,0.8833333333333333,0.65,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,2,KC_perm_within_subtype,0.9833333333333333,0.8166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,2,KCMBON_rewired,0.9,0.5833333333333334,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,3,real,0.95,0.9333333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,3,KC_perm_all,0.75,0.6166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,3,KC_perm_within_subtype,0.9333333333333333,0.85,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,3,KCMBON_rewired,0.7833333333333333,0.5833333333333334,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,4,real,0.95,0.8833333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,4,KC_perm_all,0.7666666666666667,0.6166666666666667,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,4,KC_perm_within_subtype,0.9333333333333333,0.85,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
40,4,KCMBON_rewired,0.8333333333333334,0.6333333333333333,0.2696404849905238,0.03528890665634345,0.587412425926162,0.942122567274702,0.8157575818423299,0.05515372903661813,0.21139138766738366
41,0,real,0.9833333333333333,0.9666666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,0,KC_perm_all,0.8166666666666667,0.4666666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,0,KC_perm_within_subtype,0.95,0.95,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,0,KCMBON_rewired,0.8666666666666667,0.5333333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,1,real,0.9333333333333333,0.9166666666666666,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,1,KC_perm_all,0.85,0.6166666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,1,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,1,KCMBON_rewired,0.8,0.5333333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,2,real,0.8666666666666667,0.6833333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,2,KC_perm_all,0.7166666666666667,0.5833333333333334,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,2,KC_perm_within_subtype,0.95,0.7666666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,2,KCMBON_rewired,0.7833333333333333,0.5833333333333334,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,3,real,0.9,0.6166666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,3,KC_perm_all,0.8166666666666667,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,3,KC_perm_within_subtype,0.8833333333333333,0.65,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,3,KCMBON_rewired,0.6833333333333333,0.6,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,4,real,0.9833333333333333,0.8833333333333333,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,4,KC_perm_all,0.75,0.5166666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,4,KC_perm_within_subtype,0.9833333333333333,0.9166666666666666,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
41,4,KCMBON_rewired,0.8166666666666667,0.5166666666666667,0.1472990543191886,0.04011031632793821,0.2177812915038832,0.4410795911621843,0.8307414045111204,0.2880386975293446,0.09223522152022118
42,0,real,0.9833333333333333,0.9,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,0,KC_perm_all,0.8333333333333334,0.55,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,0,KC_perm_within_subtype,0.9833333333333333,0.8833333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,0,KCMBON_rewired,0.85,0.5166666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,1,real,0.9833333333333333,0.9333333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,1,KC_perm_all,0.8666666666666667,0.5333333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,1,KC_perm_within_subtype,0.9833333333333333,0.9,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,1,KCMBON_rewired,0.8833333333333333,0.5166666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,2,real,0.8166666666666667,0.6333333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,2,KC_perm_all,0.6833333333333333,0.55,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,2,KC_perm_within_subtype,0.8333333333333334,0.65,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,2,KCMBON_rewired,0.6666666666666666,0.55,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,3,real,1.0,0.8833333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,3,KC_perm_all,0.9166666666666666,0.5333333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,3,KC_perm_within_subtype,0.9833333333333333,0.85,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,3,KCMBON_rewired,0.8833333333333333,0.5333333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,4,real,0.75,0.6,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,4,KC_perm_all,0.6333333333333333,0.5666666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,4,KC_perm_within_subtype,0.8,0.6333333333333333,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
42,4,KCMBON_rewired,0.65,0.5666666666666667,0.051728026902673294,0.0724729403547561,0.16647178999550913,0.8156557040615954,0.3598844506051339,0.1450133758137861,0.004051359749269568
43,0,real,0.7666666666666667,0.6333333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,0,KC_perm_all,0.6333333333333333,0.6,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,0,KC_perm_within_subtype,0.7666666666666667,0.65,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,0,KCMBON_rewired,0.6666666666666666,0.6,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,1,real,0.9333333333333333,0.7333333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,1,KC_perm_all,0.8166666666666667,0.55,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,1,KC_perm_within_subtype,0.9166666666666666,0.75,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,1,KCMBON_rewired,0.7833333333333333,0.5333333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,2,real,0.9666666666666667,0.9166666666666666,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,2,KC_perm_all,0.8666666666666667,0.5333333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,2,KC_perm_within_subtype,0.9833333333333333,0.9166666666666666,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,2,KCMBON_rewired,0.9333333333333333,0.7166666666666667,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,3,real,0.85,0.75,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,3,KC_perm_all,0.75,0.5666666666666667,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,3,KC_perm_within_subtype,0.8666666666666667,0.75,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,3,KCMBON_rewired,0.7333333333333333,0.55,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,4,real,0.9,0.9333333333333333,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,4,KC_perm_all,0.8833333333333333,0.5166666666666667,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,4,KC_perm_within_subtype,0.9333333333333333,0.9,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
43,4,KCMBON_rewired,0.8833333333333333,0.5166666666666667,0.2829229874072354,0.050123734790184886,0.27074377388372634,0.2173665394703975,0.3006715526147327,0.2112753799172004,0.20835216185757702
44,0,real,1.0,0.9166666666666666,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,0,KC_perm_all,0.75,0.43333333333333335,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,0,KC_perm_within_subtype,1.0,0.9333333333333333,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,0,KCMBON_rewired,0.7666666666666667,0.43333333333333335,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,1,real,0.6666666666666666,0.6,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,1,KC_perm_all,0.6,0.5,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,1,KC_perm_within_subtype,0.65,0.55,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,1,KCMBON_rewired,0.5833333333333334,0.5,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,2,real,0.8333333333333334,0.8,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,2,KC_perm_all,0.6833333333333333,0.45,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,2,KC_perm_within_subtype,0.7666666666666667,0.65,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,2,KCMBON_rewired,0.6666666666666666,0.45,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,3,real,0.8166666666666667,0.85,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,3,KC_perm_all,0.85,0.4666666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,3,KC_perm_within_subtype,0.9,0.9,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,3,KCMBON_rewired,0.8333333333333334,0.45,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,4,real,0.7666666666666667,0.6833333333333333,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,4,KC_perm_all,0.6166666666666667,0.5166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,4,KC_perm_within_subtype,0.7,0.5833333333333334,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
44,4,KCMBON_rewired,0.6,0.5166666666666667,0.0680021637866774,0.12888775910601435,0.2388309771655446,0.5606568677982434,0.4203943153943234,0.058371336499338206,0.24128231675557904
45,0,real,0.9833333333333333,0.9333333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,0,KC_perm_all,0.9,0.55,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,0,KC_perm_within_subtype,1.0,0.9666666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,0,KCMBON_rewired,0.95,0.6333333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,1,real,0.9,0.8166666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,1,KC_perm_all,0.8333333333333334,0.6333333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,1,KC_perm_within_subtype,0.8833333333333333,0.8666666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,1,KCMBON_rewired,0.8166666666666667,0.6,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,2,real,1.0,0.8166666666666667,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,2,KC_perm_all,0.8333333333333334,0.6,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,2,KC_perm_within_subtype,1.0,0.85,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,2,KCMBON_rewired,0.85,0.55,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,3,real,1.0,0.9833333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,3,KC_perm_all,0.9666666666666667,0.7833333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,3,KC_perm_within_subtype,1.0,0.95,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,3,KCMBON_rewired,0.9166666666666666,0.6833333333333333,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,4,real,1.0,0.95,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,4,KC_perm_all,0.95,0.6666666666666666,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,4,KC_perm_within_subtype,0.9833333333333333,0.95,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
45,4,KCMBON_rewired,0.9666666666666667,0.6666666666666666,0.33087931148190347,0.039347605783150365,0.14387999462317047,0.9515490874330375,0.34235352019658,0.15595095073751422,0.006642229380556543
46,0,real,1.0,0.9,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,0,KC_perm_all,0.8333333333333334,0.5,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,0,KC_perm_within_subtype,1.0,0.9,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,0,KCMBON_rewired,0.85,0.5166666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,1,real,1.0,0.7833333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,1,KC_perm_all,0.9166666666666666,0.55,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,1,KC_perm_within_subtype,0.9833333333333333,0.75,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,1,KCMBON_rewired,0.8833333333333333,0.5666666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,2,real,1.0,0.9666666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,2,KC_perm_all,0.8833333333333333,0.6,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,2,KC_perm_within_subtype,1.0,0.9833333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,2,KCMBON_rewired,0.9,0.6333333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,3,real,0.95,0.9666666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,3,KC_perm_all,0.7833333333333333,0.6333333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,3,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,3,KCMBON_rewired,0.7666666666666667,0.55,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,4,real,0.9833333333333333,0.9666666666666667,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,4,KC_perm_all,0.9166666666666666,0.5333333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,4,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
46,4,KCMBON_rewired,0.9333333333333333,0.5833333333333334,0.25548825026009986,0.05395026638490886,0.35991379992218275,0.33773282211986927,0.3679126651791256,0.10121504526769905,0.14334450274617594
47,0,real,0.9333333333333333,0.8,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,0,KC_perm_all,0.8166666666666667,0.6,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,0,KC_perm_within_subtype,0.9166666666666666,0.8,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,0,KCMBON_rewired,0.85,0.6,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,1,real,0.9666666666666667,0.95,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,1,KC_perm_all,0.8666666666666667,0.6666666666666666,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,1,KC_perm_within_subtype,1.0,0.9,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,1,KCMBON_rewired,0.8333333333333334,0.6333333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,2,real,0.9833333333333333,0.9833333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,2,KC_perm_all,0.9166666666666666,0.7833333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,2,KC_perm_within_subtype,1.0,0.9833333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,2,KCMBON_rewired,0.9666666666666667,0.9166666666666666,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,3,real,0.9,0.7833333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,3,KC_perm_all,0.8166666666666667,0.6333333333333333,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,3,KC_perm_within_subtype,0.9,0.7666666666666667,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,3,KCMBON_rewired,0.7166666666666667,0.6166666666666667,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,4,real,0.95,0.95,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,4,KC_perm_all,0.8666666666666667,0.6666666666666666,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,4,KC_perm_within_subtype,0.9666666666666667,0.9666666666666667,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
47,4,KCMBON_rewired,0.9333333333333333,0.75,0.22667022565905842,0.03310397012908234,0.17893228879177708,0.40997370769319097,0.44693733329616914,0.08197369313354716,0.20418379367286324
48,0,real,0.8666666666666667,0.48333333333333334,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,0,KC_perm_all,0.6166666666666667,0.4666666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,0,KC_perm_within_subtype,0.9,0.5166666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,0,KCMBON_rewired,0.6833333333333333,0.4666666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,1,real,0.9166666666666666,0.48333333333333334,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,1,KC_perm_all,0.8166666666666667,0.43333333333333335,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,1,KC_perm_within_subtype,0.9166666666666666,0.5,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,1,KCMBON_rewired,0.7833333333333333,0.43333333333333335,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,2,real,0.7166666666666667,0.6,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,2,KC_perm_all,0.6166666666666667,0.6,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,2,KC_perm_within_subtype,0.6833333333333333,0.6,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,2,KCMBON_rewired,0.6333333333333333,0.6,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,3,real,0.6833333333333333,0.5166666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,3,KC_perm_all,0.6166666666666667,0.5166666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,3,KC_perm_within_subtype,0.6833333333333333,0.5166666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,3,KCMBON_rewired,0.6333333333333333,0.5166666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,4,real,0.75,0.4666666666666667,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,4,KC_perm_all,0.5166666666666667,0.45,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,4,KC_perm_within_subtype,0.8,0.5333333333333333,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
48,4,KCMBON_rewired,0.55,0.45,0.14624726963589516,0.12310998659228221,0.49087375199122113,0.48441487975769254,0.871567303740888,0.099698159657536,0.09986857886125886
49,0,real,0.8333333333333334,0.6666666666666666,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,0,KC_perm_all,0.9333333333333333,0.9,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,0,KC_perm_within_subtype,0.85,0.6666666666666666,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,0,KCMBON_rewired,1.0,0.9166666666666666,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,1,real,0.95,0.8,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,1,KC_perm_all,0.7833333333333333,0.45,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,1,KC_perm_within_subtype,0.9333333333333333,0.75,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,1,KCMBON_rewired,0.7833333333333333,0.45,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,2,real,0.7666666666666667,0.9,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,2,KC_perm_all,0.5,0.43333333333333335,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,2,KC_perm_within_subtype,0.7666666666666667,0.9166666666666666,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,2,KCMBON_rewired,0.5,0.45,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,3,real,0.9166666666666666,0.75,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,3,KC_perm_all,0.75,0.4666666666666667,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,3,KC_perm_within_subtype,0.9,0.6666666666666666,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,3,KCMBON_rewired,0.7333333333333333,0.4666666666666667,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,4,real,0.9666666666666667,0.6666666666666666,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,4,KC_perm_all,0.9166666666666666,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,4,KC_perm_within_subtype,0.95,0.6,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
49,4,KCMBON_rewired,0.9333333333333333,0.48333333333333334,0.2770044461668535,0.11833896588258332,0.16355910941176227,0.8949300181550293,0.24880814487215394,0.08520089040597241,0.19908678698618085
50,0,real,0.9666666666666667,0.8166666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,0,KC_perm_all,0.7,0.5166666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,0,KC_perm_within_subtype,0.9833333333333333,0.8333333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,0,KCMBON_rewired,0.7,0.5166666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,1,real,0.9,0.65,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,1,KC_perm_all,0.7166666666666667,0.5833333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,1,KC_perm_within_subtype,0.8833333333333333,0.6833333333333333,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,1,KCMBON_rewired,0.7,0.5833333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,2,real,0.85,0.6833333333333333,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,2,KC_perm_all,0.75,0.5833333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,2,KC_perm_within_subtype,0.8833333333333333,0.7166666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,2,KCMBON_rewired,0.75,0.5833333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,3,real,1.0,0.8,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,3,KC_perm_all,0.8,0.5666666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,3,KC_perm_within_subtype,0.9666666666666667,0.8333333333333334,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,3,KCMBON_rewired,0.7,0.4666666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,4,real,0.8333333333333334,0.6333333333333333,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,4,KC_perm_all,0.6333333333333333,0.5666666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,4,KC_perm_within_subtype,0.8666666666666667,0.6166666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
50,4,KCMBON_rewired,0.65,0.5666666666666667,0.07329614023141627,0.035177125275104984,0.6691761244402767,0.5184895284474184,0.9190343696597105,0.27653680871884373,0.18929499246196127
51,0,real,0.8833333333333333,0.7333333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,0,KC_perm_all,0.7666666666666667,0.55,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,0,KC_perm_within_subtype,0.9,0.7166666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,0,KCMBON_rewired,0.8,0.55,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,1,real,0.95,0.9833333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,1,KC_perm_all,0.9166666666666666,0.7,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,1,KC_perm_within_subtype,0.9833333333333333,0.95,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,1,KCMBON_rewired,0.8833333333333333,0.6666666666666666,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,2,real,0.85,0.9,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,2,KC_perm_all,0.8833333333333333,0.6333333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,2,KC_perm_within_subtype,0.9166666666666666,0.9333333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,2,KCMBON_rewired,0.9,0.7333333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,3,real,0.9833333333333333,0.8333333333333334,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,3,KC_perm_all,0.9166666666666666,0.9166666666666666,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,3,KC_perm_within_subtype,1.0,0.8,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,3,KCMBON_rewired,0.9,0.85,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,4,real,0.9333333333333333,0.8833333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,4,KC_perm_all,0.7,0.5333333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,4,KC_perm_within_subtype,0.9333333333333333,0.8666666666666667,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
51,4,KCMBON_rewired,0.6666666666666666,0.5333333333333333,0.20234643723384185,0.06666243606762302,0.12386455307754761,0.42604430639024077,0.014984664016820777,0.052443652590891746,0.2359554552358264
52,0,real,0.7833333333333333,0.6333333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,0,KC_perm_all,0.65,0.55,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,0,KC_perm_within_subtype,0.85,0.7333333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,0,KCMBON_rewired,0.65,0.55,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,1,real,1.0,0.9666666666666667,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,1,KC_perm_all,0.95,0.5833333333333334,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,1,KC_perm_within_subtype,0.9833333333333333,0.95,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,1,KCMBON_rewired,0.9166666666666666,0.5,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,2,real,0.9833333333333333,0.9,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,2,KC_perm_all,1.0,0.9333333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,2,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,2,KCMBON_rewired,1.0,1.0,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,3,real,0.9666666666666667,1.0,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,3,KC_perm_all,0.8333333333333334,0.9,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,3,KC_perm_within_subtype,1.0,0.9666666666666667,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,3,KCMBON_rewired,0.75,0.7833333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,4,real,1.0,0.9833333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,4,KC_perm_all,0.7666666666666667,0.5,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,4,KC_perm_within_subtype,1.0,0.95,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
52,4,KCMBON_rewired,0.8,0.5333333333333333,0.155723554654138,0.0682782512589901,0.1708481814314842,0.8593254408744385,0.7839951345668159,0.13545063429946091,0.04959028448800553
53,0,real,0.95,0.8,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,0,KC_perm_all,0.7666666666666667,0.6166666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,0,KC_perm_within_subtype,0.9333333333333333,0.7666666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,0,KCMBON_rewired,0.8166666666666667,0.6166666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,1,real,0.9666666666666667,0.8166666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,1,KC_perm_all,0.8333333333333334,0.5166666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,1,KC_perm_within_subtype,1.0,0.9333333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,1,KCMBON_rewired,0.8,0.5,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,2,real,0.9666666666666667,0.7833333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,2,KC_perm_all,0.7666666666666667,0.5666666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,2,KC_perm_within_subtype,0.9333333333333333,0.85,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,2,KCMBON_rewired,0.7666666666666667,0.5666666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,3,real,0.9833333333333333,0.85,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,3,KC_perm_all,0.8833333333333333,0.6166666666666667,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,3,KC_perm_within_subtype,0.9666666666666667,0.8833333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,3,KCMBON_rewired,0.8,0.5,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,4,real,1.0,0.95,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,4,KC_perm_all,0.8,0.5333333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,4,KC_perm_within_subtype,0.9666666666666667,0.9333333333333333,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
53,4,KCMBON_rewired,0.8166666666666667,0.5833333333333334,0.036784971270285904,0.039122716339318526,0.7742144491978676,0.7099561917416544,0.391949078429344,0.167969395259241,0.13620817402109545
54,0,real,0.65,0.5333333333333333,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,0,KC_perm_all,0.5833333333333334,0.5333333333333333,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,0,KC_perm_within_subtype,0.65,0.5333333333333333,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,0,KCMBON_rewired,0.5833333333333334,0.5333333333333333,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,1,real,0.8666666666666667,0.55,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,1,KC_perm_all,0.7333333333333333,0.55,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,1,KC_perm_within_subtype,0.85,0.55,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,1,KCMBON_rewired,0.7166666666666667,0.55,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,2,real,0.8333333333333334,0.43333333333333335,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,2,KC_perm_all,0.7333333333333333,0.43333333333333335,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,2,KC_perm_within_subtype,0.8833333333333333,0.43333333333333335,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,2,KCMBON_rewired,0.7333333333333333,0.43333333333333335,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,3,real,0.7,0.5666666666666667,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,3,KC_perm_all,0.6833333333333333,0.5666666666666667,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,3,KC_perm_within_subtype,0.7,0.5666666666666667,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,3,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,4,real,0.7666666666666667,0.48333333333333334,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,4,KC_perm_all,0.7166666666666667,0.48333333333333334,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,4,KC_perm_within_subtype,0.7833333333333333,0.48333333333333334,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
54,4,KCMBON_rewired,0.7166666666666667,0.48333333333333334,0.23346709898752147,0.12944512283367665,0.6504365218353821,0.9030908873244498,0.25824059359503865,0.1258198252448691,0.04246627057488902
55,0,real,0.85,0.5,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,0,KC_perm_all,0.6,0.48333333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,0,KC_perm_within_subtype,0.8833333333333333,0.5,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,0,KCMBON_rewired,0.6166666666666667,0.48333333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,1,real,0.7,0.6,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,1,KC_perm_all,0.5833333333333334,0.5333333333333333,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,1,KC_perm_within_subtype,0.7,0.5833333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,1,KCMBON_rewired,0.6,0.5333333333333333,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,2,real,0.7833333333333333,0.5166666666666667,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,2,KC_perm_all,0.5833333333333334,0.43333333333333335,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,2,KC_perm_within_subtype,0.7666666666666667,0.5333333333333333,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,2,KCMBON_rewired,0.6,0.43333333333333335,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,3,real,0.7833333333333333,0.6,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,3,KC_perm_all,0.6333333333333333,0.5833333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,3,KC_perm_within_subtype,0.7666666666666667,0.5833333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,3,KCMBON_rewired,0.6333333333333333,0.5833333333333334,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,4,real,0.7833333333333333,0.6,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,4,KC_perm_all,0.65,0.5166666666666667,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,4,KC_perm_within_subtype,0.7833333333333333,0.5333333333333333,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
55,4,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.3282556388589568,0.10550435943865775,0.7335172210192267,0.036811935634170595,0.48164081786432433,0.12895552858068546,0.28762552074738945
56,0,real,0.85,0.6833333333333333,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,0,KC_perm_all,0.7166666666666667,0.5666666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,0,KC_perm_within_subtype,0.8333333333333334,0.6833333333333333,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,0,KCMBON_rewired,0.7166666666666667,0.5666666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,1,real,1.0,0.9833333333333333,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,1,KC_perm_all,0.9833333333333333,0.85,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,1,KC_perm_within_subtype,1.0,0.9833333333333333,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,1,KCMBON_rewired,0.9666666666666667,0.65,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,2,real,0.7666666666666667,0.6166666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,2,KC_perm_all,0.7,0.5833333333333334,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,2,KC_perm_within_subtype,0.7833333333333333,0.6,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,2,KCMBON_rewired,0.7333333333333333,0.5833333333333334,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,3,real,1.0,0.9166666666666666,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,3,KC_perm_all,0.95,0.6833333333333333,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,3,KC_perm_within_subtype,0.9833333333333333,0.9166666666666666,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,3,KCMBON_rewired,0.8333333333333334,0.5666666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,4,real,0.9,0.8833333333333333,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,4,KC_perm_all,0.65,0.5166666666666667,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,4,KC_perm_within_subtype,0.9,0.7833333333333333,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
56,4,KCMBON_rewired,0.6666666666666666,0.5333333333333333,0.16062425109973175,0.04846011600298124,0.3292667798614508,0.7883384129983996,0.562308024310788,0.13734569893390544,0.1625001047838049
57,0,real,0.9666666666666667,0.5666666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,0,KC_perm_all,0.8,0.55,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,0,KC_perm_within_subtype,0.95,0.6,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,0,KCMBON_rewired,0.8166666666666667,0.55,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,1,real,0.8666666666666667,0.7333333333333333,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,1,KC_perm_all,0.6,0.5166666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,1,KC_perm_within_subtype,0.85,0.7166666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,1,KCMBON_rewired,0.6,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,2,real,0.8833333333333333,0.8,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,2,KC_perm_all,0.8666666666666667,0.6666666666666666,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,2,KC_perm_within_subtype,0.9,0.8166666666666667,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,2,KCMBON_rewired,0.9166666666666666,0.8,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,3,real,0.9166666666666666,0.75,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,3,KC_perm_all,0.8,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,3,KC_perm_within_subtype,0.8666666666666667,0.7333333333333333,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,3,KCMBON_rewired,0.8,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,4,real,0.9833333333333333,0.9,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,4,KC_perm_all,0.7,0.5,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,4,KC_perm_within_subtype,0.9833333333333333,0.8833333333333333,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
57,4,KCMBON_rewired,0.7833333333333333,0.48333333333333334,0.04940554799558219,0.10066513020848286,0.11873828800520009,0.2609256389785158,0.29079994539599574,0.09286286633364649,0.2375073816014854
58,0,real,0.8,0.6833333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,0,KC_perm_all,0.5833333333333334,0.45,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,0,KC_perm_within_subtype,0.8333333333333334,0.6666666666666666,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,0,KCMBON_rewired,0.5833333333333334,0.45,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,1,real,0.8666666666666667,0.55,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,1,KC_perm_all,0.8166666666666667,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,1,KC_perm_within_subtype,0.8333333333333334,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,1,KCMBON_rewired,0.7833333333333333,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,2,real,0.85,0.5833333333333334,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,2,KC_perm_all,0.7166666666666667,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,2,KC_perm_within_subtype,0.8333333333333334,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,2,KCMBON_rewired,0.75,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,3,real,0.5833333333333334,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,3,KC_perm_all,0.55,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,3,KC_perm_within_subtype,0.6666666666666666,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,3,KCMBON_rewired,0.55,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,4,real,0.6,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,4,KC_perm_all,0.55,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,4,KC_perm_within_subtype,0.6166666666666667,0.5333333333333333,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
58,4,KCMBON_rewired,0.5833333333333334,0.5166666666666667,0.16970135555502944,0.09482077078293308,0.4737003602276055,0.6805837290893939,0.07711986228033205,0.14865668446189337,0.21487840446968284
59,0,real,0.9333333333333333,0.8333333333333334,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,0,KC_perm_all,0.9833333333333333,0.95,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,0,KC_perm_within_subtype,0.85,0.8,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,0,KCMBON_rewired,1.0,1.0,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,1,real,0.8,0.6833333333333333,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,1,KC_perm_all,0.7666666666666667,0.6666666666666666,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,1,KC_perm_within_subtype,0.8,0.6833333333333333,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,1,KCMBON_rewired,0.75,0.6666666666666666,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,2,real,0.9,0.7,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,2,KC_perm_all,0.8,0.6,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,2,KC_perm_within_subtype,0.9166666666666666,0.7166666666666667,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,2,KCMBON_rewired,0.8333333333333334,0.6,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,3,real,1.0,0.9666666666666667,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,3,KC_perm_all,0.9166666666666666,0.6166666666666667,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,3,KC_perm_within_subtype,1.0,1.0,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,3,KCMBON_rewired,0.9,0.5333333333333333,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,4,real,1.0,1.0,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,4,KC_perm_all,0.7833333333333333,0.5166666666666667,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,4,KC_perm_within_subtype,1.0,1.0,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
59,4,KCMBON_rewired,0.7833333333333333,0.55,0.2629432279540795,0.05875527332225804,0.36400265257218367,0.21146411033294538,0.7561894849223865,0.1238120064873275,0.0238125564668499
60,0,real,0.6833333333333333,0.5333333333333333,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,0,KC_perm_all,0.6666666666666666,0.5333333333333333,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,0,KC_perm_within_subtype,0.75,0.5333333333333333,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,0,KCMBON_rewired,0.6666666666666666,0.5333333333333333,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,1,real,0.5166666666666667,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,1,KC_perm_all,0.5166666666666667,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,1,KC_perm_within_subtype,0.55,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,1,KCMBON_rewired,0.5166666666666667,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,2,real,0.8166666666666667,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,2,KC_perm_all,0.7,0.5,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,2,KC_perm_within_subtype,0.8333333333333334,0.5,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,2,KCMBON_rewired,0.7166666666666667,0.5,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,3,real,0.6666666666666666,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,3,KC_perm_all,0.65,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,3,KC_perm_within_subtype,0.6666666666666666,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,3,KCMBON_rewired,0.65,0.5166666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,4,real,0.7333333333333333,0.5,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,4,KC_perm_all,0.5833333333333334,0.4666666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,4,KC_perm_within_subtype,0.7166666666666667,0.48333333333333334,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
60,4,KCMBON_rewired,0.5833333333333334,0.4666666666666667,0.1211475671920505,0.11249358854788562,0.5575836500061352,0.9673002088798844,0.519600407720953,0.16242098327468557,0.22201723163177497
61,0,real,0.95,0.8333333333333334,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,0,KC_perm_all,0.5833333333333334,0.38333333333333336,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,0,KC_perm_within_subtype,0.9333333333333333,0.8333333333333334,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,0,KCMBON_rewired,0.5666666666666667,0.38333333333333336,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,1,real,0.7166666666666667,0.5166666666666667,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,1,KC_perm_all,0.6,0.5166666666666667,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,1,KC_perm_within_subtype,0.8,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,1,KCMBON_rewired,0.6,0.5166666666666667,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,2,real,0.7833333333333333,0.55,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,2,KC_perm_all,0.6,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,2,KC_perm_within_subtype,0.8,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,2,KCMBON_rewired,0.6,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,3,real,0.8166666666666667,0.55,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,3,KC_perm_all,0.7,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,3,KC_perm_within_subtype,0.8166666666666667,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,3,KCMBON_rewired,0.6,0.5333333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,4,real,0.85,0.6833333333333333,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,4,KC_perm_all,0.5,0.43333333333333335,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,4,KC_perm_within_subtype,0.8333333333333334,0.7,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
61,4,KCMBON_rewired,0.48333333333333334,0.43333333333333335,0.09746983000324229,0.11111625701452055,0.4228061532052772,0.13313901608230685,0.32770652623928864,0.24497579096730285,0.2628990138980905
62,0,real,0.6833333333333333,0.6166666666666667,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,0,KC_perm_all,0.6,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,0,KC_perm_within_subtype,0.7666666666666667,0.7166666666666667,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,0,KCMBON_rewired,0.6,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,1,real,0.9333333333333333,0.6333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,1,KC_perm_all,0.8166666666666667,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,1,KC_perm_within_subtype,0.9666666666666667,0.7333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,1,KCMBON_rewired,0.7666666666666667,0.5333333333333333,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,2,real,0.6166666666666667,0.5833333333333334,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,2,KC_perm_all,0.5666666666666667,0.5666666666666667,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,2,KC_perm_within_subtype,0.6833333333333333,0.65,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,2,KCMBON_rewired,0.5666666666666667,0.5666666666666667,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,3,real,0.9,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,3,KC_perm_all,0.75,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,3,KC_perm_within_subtype,0.8666666666666667,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,3,KCMBON_rewired,0.7,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,4,real,0.7,0.6166666666666667,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,4,KC_perm_all,0.65,0.5833333333333334,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,4,KC_perm_within_subtype,0.7666666666666667,0.6,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
62,4,KCMBON_rewired,0.65,0.5833333333333334,0.29178324126401034,0.043818456387047504,0.45023667404423884,0.3514656570179863,0.26044696039172394,0.2210857833309318,0.29238148293234906
63,0,real,1.0,1.0,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,0,KC_perm_all,0.8666666666666667,0.6166666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,0,KC_perm_within_subtype,1.0,1.0,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,0,KCMBON_rewired,0.9666666666666667,0.6833333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,1,real,1.0,0.9333333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,1,KC_perm_all,0.9166666666666666,0.7,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,1,KC_perm_within_subtype,0.9833333333333333,0.95,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,1,KCMBON_rewired,0.8833333333333333,0.5666666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,2,real,1.0,0.9833333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,2,KC_perm_all,0.95,0.7833333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,2,KC_perm_within_subtype,1.0,0.9833333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,2,KCMBON_rewired,0.9666666666666667,0.8666666666666667,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,3,real,1.0,0.9833333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,3,KC_perm_all,0.9833333333333333,0.75,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,3,KC_perm_within_subtype,1.0,1.0,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,3,KCMBON_rewired,0.9833333333333333,0.8,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,4,real,0.9833333333333333,0.95,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,4,KC_perm_all,0.7333333333333333,0.5833333333333334,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,4,KC_perm_within_subtype,0.9833333333333333,0.9833333333333333,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
63,4,KCMBON_rewired,0.8166666666666667,0.6,0.2299782260999777,0.03383719544949393,0.790488837808291,0.6715906391830715,0.023993517082207205,0.11807161876362368,0.03787239198780021
64,0,real,0.8333333333333334,0.65,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,0,KC_perm_all,0.75,0.5666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,0,KC_perm_within_subtype,0.8166666666666667,0.6666666666666666,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,0,KCMBON_rewired,0.7666666666666667,0.5666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,1,real,0.9833333333333333,0.9666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,1,KC_perm_all,0.9,0.6833333333333333,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,1,KC_perm_within_subtype,0.9666666666666667,0.9666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,1,KCMBON_rewired,0.8666666666666667,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,2,real,0.7833333333333333,0.6166666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,2,KC_perm_all,0.7333333333333333,0.6166666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,2,KC_perm_within_subtype,0.75,0.6166666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,2,KCMBON_rewired,0.7333333333333333,0.6166666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,3,real,0.8333333333333334,0.6333333333333333,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,3,KC_perm_all,0.7666666666666667,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,3,KC_perm_within_subtype,0.8666666666666667,0.6333333333333333,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,3,KCMBON_rewired,0.7666666666666667,0.5666666666666667,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,4,real,0.7,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,4,KC_perm_all,0.65,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,4,KC_perm_within_subtype,0.7,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
64,4,KCMBON_rewired,0.65,0.6,0.23677106763988298,0.07900943466495619,0.1316132794743764,0.5913559749793315,0.046473754928906916,0.074039916063093,0.045670791186134915
65,0,real,0.95,0.75,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,0,KC_perm_all,1.0,0.9166666666666666,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,0,KC_perm_within_subtype,0.9,0.7666666666666667,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,0,KCMBON_rewired,0.9833333333333333,0.9166666666666666,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,1,real,0.9833333333333333,0.9,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,1,KC_perm_all,0.8833333333333333,0.6,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,1,KC_perm_within_subtype,0.9666666666666667,0.9166666666666666,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,1,KCMBON_rewired,0.8666666666666667,0.6333333333333333,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,2,real,1.0,0.9166666666666666,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,2,KC_perm_all,0.7666666666666667,0.5666666666666667,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,2,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,2,KCMBON_rewired,0.8,0.5666666666666667,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,3,real,0.9333333333333333,0.85,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,3,KC_perm_all,0.7,0.6166666666666667,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,3,KC_perm_within_subtype,0.9,0.8166666666666667,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,3,KCMBON_rewired,0.7166666666666667,0.55,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,4,real,0.7,0.65,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,4,KC_perm_all,0.6833333333333333,0.65,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,4,KC_perm_within_subtype,0.6833333333333333,0.65,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
65,4,KCMBON_rewired,0.6833333333333333,0.65,0.31898024819710674,0.054998064628489066,0.14859083445877003,0.7316603964252175,0.2123514017262487,0.0970074429540469,0.20540565437957733
66,0,real,0.8,0.48333333333333334,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,0,KC_perm_all,0.6833333333333333,0.48333333333333334,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,0,KC_perm_within_subtype,0.8,0.48333333333333334,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,0,KCMBON_rewired,0.7166666666666667,0.48333333333333334,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,1,real,0.7,0.4166666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,1,KC_perm_all,0.6666666666666666,0.4,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,1,KC_perm_within_subtype,0.7333333333333333,0.4,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,1,KCMBON_rewired,0.6666666666666666,0.4,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,2,real,0.75,0.45,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,2,KC_perm_all,0.5666666666666667,0.45,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,2,KC_perm_within_subtype,0.75,0.45,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,2,KCMBON_rewired,0.55,0.45,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,3,real,0.75,0.45,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,3,KC_perm_all,0.6166666666666667,0.4166666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,3,KC_perm_within_subtype,0.7666666666666667,0.4166666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,3,KCMBON_rewired,0.5666666666666667,0.4166666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,4,real,0.6666666666666666,0.4666666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,4,KC_perm_all,0.6,0.4666666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,4,KC_perm_within_subtype,0.6666666666666666,0.4666666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
66,4,KCMBON_rewired,0.6,0.4666666666666667,0.08692405167425722,0.12585931262466973,0.6891963090448558,0.9971321163789649,0.5357913134589539,0.20950712855002646,0.09335660634675146
67,0,real,0.9,0.6333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,0,KC_perm_all,0.65,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,0,KC_perm_within_subtype,0.9,0.65,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,0,KCMBON_rewired,0.65,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,1,real,0.85,0.8833333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,1,KC_perm_all,0.6166666666666667,0.45,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,1,KC_perm_within_subtype,0.8666666666666667,0.9333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,1,KCMBON_rewired,0.6166666666666667,0.4666666666666667,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,2,real,0.75,0.6166666666666667,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,2,KC_perm_all,0.6666666666666666,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,2,KC_perm_within_subtype,0.75,0.7,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,2,KCMBON_rewired,0.6666666666666666,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,3,real,0.95,0.7333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,3,KC_perm_all,0.7333333333333333,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,3,KC_perm_within_subtype,0.95,0.6166666666666667,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,3,KCMBON_rewired,0.7333333333333333,0.5,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,4,real,0.65,0.6333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,4,KC_perm_all,0.65,0.6333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,4,KC_perm_within_subtype,0.65,0.6333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
67,4,KCMBON_rewired,0.65,0.6333333333333333,0.1718231788569303,0.132872346916944,0.18631446005313987,0.009234237700851333,0.05087146967210947,0.11507001544355487,0.17769387003915432
68,0,real,0.7333333333333333,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,0,KC_perm_all,0.6166666666666667,0.5333333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,0,KC_perm_within_subtype,0.7,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,0,KCMBON_rewired,0.6,0.5333333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,1,real,0.9,0.5666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,1,KC_perm_all,0.75,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,1,KC_perm_within_subtype,0.8833333333333333,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,1,KCMBON_rewired,0.7166666666666667,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,2,real,0.7833333333333333,0.5666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,2,KC_perm_all,0.6166666666666667,0.5666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,2,KC_perm_within_subtype,0.8,0.5666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,2,KCMBON_rewired,0.6166666666666667,0.5666666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,3,real,0.95,0.7166666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,3,KC_perm_all,0.7666666666666667,0.6833333333333333,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,3,KC_perm_within_subtype,0.95,0.7166666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,3,KCMBON_rewired,0.7333333333333333,0.55,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,4,real,0.9166666666666666,0.7166666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,4,KC_perm_all,0.6833333333333333,0.48333333333333334,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,4,KC_perm_within_subtype,0.9333333333333333,0.7166666666666667,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
68,4,KCMBON_rewired,0.75,0.48333333333333334,0.1426318050264516,0.13929777961690185,0.22189347741537016,0.13887497611329985,0.09263126202033474,0.15878481903075076,0.1001688197837377
69,0,real,0.9833333333333333,0.95,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,0,KC_perm_all,0.7666666666666667,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,0,KC_perm_within_subtype,0.95,0.95,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,0,KCMBON_rewired,0.8333333333333334,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,1,real,0.85,0.8,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,1,KC_perm_all,0.6666666666666666,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,1,KC_perm_within_subtype,0.85,0.7833333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,1,KCMBON_rewired,0.65,0.5166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,2,real,0.9333333333333333,0.95,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,2,KC_perm_all,0.6333333333333333,0.48333333333333334,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,2,KC_perm_within_subtype,0.9166666666666666,0.9333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,2,KCMBON_rewired,0.6333333333333333,0.5166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,3,real,1.0,0.95,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,3,KC_perm_all,0.8166666666666667,0.7666666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,3,KC_perm_within_subtype,1.0,0.9666666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,3,KCMBON_rewired,0.8166666666666667,0.7,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,4,real,0.8666666666666667,0.75,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,4,KC_perm_all,0.6166666666666667,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,4,KC_perm_within_subtype,0.8333333333333334,0.7166666666666667,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
69,4,KCMBON_rewired,0.6166666666666667,0.5333333333333333,0.2657892911952762,0.09775454059732465,0.10465476954918433,0.029375883239831247,0.8785724082873132,0.05633890098316617,0.15308088861717217
70,0,real,0.6166666666666667,0.6333333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,0,KC_perm_all,0.55,0.55,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,0,KC_perm_within_subtype,0.6333333333333333,0.6666666666666666,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,0,KCMBON_rewired,0.55,0.55,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,1,real,0.9833333333333333,0.9166666666666666,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,1,KC_perm_all,0.7333333333333333,0.48333333333333334,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,1,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,1,KCMBON_rewired,0.6833333333333333,0.4666666666666667,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,2,real,0.8,0.8166666666666667,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,2,KC_perm_all,0.6166666666666667,0.5,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,2,KC_perm_within_subtype,0.8833333333333333,0.9166666666666666,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,2,KCMBON_rewired,0.6166666666666667,0.5,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,3,real,0.9833333333333333,0.9333333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,3,KC_perm_all,0.9333333333333333,0.7666666666666667,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,3,KC_perm_within_subtype,1.0,0.9833333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,3,KCMBON_rewired,0.8166666666666667,0.5,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,4,real,0.9666666666666667,0.6833333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,4,KC_perm_all,0.7666666666666667,0.5333333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,4,KC_perm_within_subtype,0.9666666666666667,0.6333333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
70,4,KCMBON_rewired,0.7833333333333333,0.5333333333333333,0.04436605329365366,0.08778648536826887,0.2450737459886461,0.1440984516688596,0.8019284538081114,0.23787020568414405,0.014760608899360273
71,0,real,0.9166666666666666,0.6833333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,0,KC_perm_all,0.5666666666666667,0.43333333333333335,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,0,KC_perm_within_subtype,0.9166666666666666,0.55,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,0,KCMBON_rewired,0.5833333333333334,0.43333333333333335,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,1,real,0.7166666666666667,0.5333333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,1,KC_perm_all,0.6,0.5333333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,1,KC_perm_within_subtype,0.7,0.5333333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,1,KCMBON_rewired,0.6,0.5333333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,2,real,0.9666666666666667,0.7666666666666667,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,2,KC_perm_all,0.65,0.4,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,2,KC_perm_within_subtype,0.9833333333333333,0.6833333333333333,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,2,KCMBON_rewired,0.6833333333333333,0.4,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,3,real,0.7333333333333333,0.55,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,3,KC_perm_all,0.6666666666666666,0.55,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,3,KC_perm_within_subtype,0.7,0.55,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,3,KCMBON_rewired,0.65,0.55,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,4,real,0.85,0.6,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,4,KC_perm_all,0.5833333333333334,0.4666666666666667,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,4,KC_perm_within_subtype,0.75,0.5,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
71,4,KCMBON_rewired,0.6,0.4666666666666667,0.1800183657167309,0.14935516684810626,0.2930078580073048,0.8525634570759008,0.5752347607764003,0.0703869560971572,0.12890931136724493
72,0,real,0.9,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,0,KC_perm_all,0.6666666666666666,0.4166666666666667,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,0,KC_perm_within_subtype,0.9166666666666666,0.7,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,0,KCMBON_rewired,0.6666666666666666,0.4166666666666667,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,1,real,0.8166666666666667,0.55,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,1,KC_perm_all,0.5333333333333333,0.4,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,1,KC_perm_within_subtype,0.8,0.6166666666666667,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,1,KCMBON_rewired,0.5166666666666667,0.4,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,2,real,0.9833333333333333,0.6166666666666667,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,2,KC_perm_all,0.5833333333333334,0.43333333333333335,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,2,KC_perm_within_subtype,0.9833333333333333,0.5833333333333334,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,2,KCMBON_rewired,0.6,0.43333333333333335,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,3,real,0.6666666666666666,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,3,KC_perm_all,0.65,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,3,KC_perm_within_subtype,0.6666666666666666,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,3,KCMBON_rewired,0.65,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,4,real,0.75,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,4,KC_perm_all,0.65,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,4,KC_perm_within_subtype,0.7833333333333333,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
72,4,KCMBON_rewired,0.6666666666666666,0.5333333333333333,0.2738983043141766,0.12221007433146215,0.5108887090139964,0.5783100141319258,0.6910365841382755,0.29487168401808417,0.027141862734094267
73,0,real,0.8833333333333333,0.7166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,0,KC_perm_all,0.9666666666666667,0.9,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,0,KC_perm_within_subtype,0.8666666666666667,0.7166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,0,KCMBON_rewired,0.9833333333333333,0.8833333333333333,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,1,real,0.9166666666666666,0.8333333333333334,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,1,KC_perm_all,0.8,0.5166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,1,KC_perm_within_subtype,0.9166666666666666,0.75,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,1,KCMBON_rewired,0.8,0.5,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,2,real,0.9333333333333333,0.7,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,2,KC_perm_all,0.8166666666666667,0.5166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,2,KC_perm_within_subtype,0.95,0.6833333333333333,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,2,KCMBON_rewired,0.85,0.5166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,3,real,0.8833333333333333,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,3,KC_perm_all,0.8666666666666667,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,3,KC_perm_within_subtype,0.9,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,3,KCMBON_rewired,0.85,0.65,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,4,real,0.9666666666666667,0.9333333333333333,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,4,KC_perm_all,0.75,0.5666666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,4,KC_perm_within_subtype,0.95,0.95,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
73,4,KCMBON_rewired,0.7833333333333333,0.6166666666666667,0.15349598739711723,0.07995593871528618,0.15486583373304255,0.6404059027534028,0.18156895213163488,0.0638986721648074,0.26642446540590625
74,0,real,1.0,0.9666666666666667,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,0,KC_perm_all,1.0,0.9666666666666667,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,0,KC_perm_within_subtype,1.0,1.0,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,0,KCMBON_rewired,1.0,1.0,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,1,real,0.9666666666666667,0.9333333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,1,KC_perm_all,0.8166666666666667,0.7333333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,1,KC_perm_within_subtype,0.95,0.9166666666666666,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,1,KCMBON_rewired,0.8,0.6166666666666667,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,2,real,1.0,0.9833333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,2,KC_perm_all,0.85,0.8,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,2,KC_perm_within_subtype,1.0,1.0,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,2,KCMBON_rewired,0.85,0.8,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,3,real,1.0,1.0,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,3,KC_perm_all,1.0,0.9333333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,3,KC_perm_within_subtype,1.0,1.0,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,3,KCMBON_rewired,1.0,0.8833333333333333,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,4,real,0.9833333333333333,0.95,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,4,KC_perm_all,0.9,0.7,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,4,KC_perm_within_subtype,0.95,0.9,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
74,4,KCMBON_rewired,0.8666666666666667,0.7166666666666667,0.20034966221244246,0.05475083974156276,0.1500865466755584,0.5293379217787143,0.6761189352732239,0.05716577110095841,0.03135574978120797
75,0,real,0.9666666666666667,1.0,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,0,KC_perm_all,0.6,0.6833333333333333,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,0,KC_perm_within_subtype,1.0,0.9666666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,0,KCMBON_rewired,0.65,0.7666666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,1,real,0.9833333333333333,0.95,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,1,KC_perm_all,0.8,0.5,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,1,KC_perm_within_subtype,0.9333333333333333,0.9,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,1,KCMBON_rewired,0.7833333333333333,0.48333333333333334,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,2,real,1.0,1.0,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,2,KC_perm_all,0.9833333333333333,0.55,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,2,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,2,KCMBON_rewired,0.9666666666666667,0.85,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,3,real,0.8166666666666667,0.75,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,3,KC_perm_all,0.7166666666666667,0.5166666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,3,KC_perm_within_subtype,0.7833333333333333,0.6833333333333333,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,3,KCMBON_rewired,0.7166666666666667,0.5166666666666667,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,4,real,1.0,0.9,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,4,KC_perm_all,0.8666666666666667,0.48333333333333334,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,4,KC_perm_within_subtype,1.0,0.95,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
75,4,KCMBON_rewired,0.8833333333333333,0.5,0.10973685435506679,0.07584960388989795,0.12527728789167678,0.8206589655626708,0.4736562635362603,0.1925935300307356,0.00026006544921559904
76,0,real,1.0,0.9833333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,0,KC_perm_all,0.9833333333333333,0.7833333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,0,KC_perm_within_subtype,1.0,1.0,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,0,KCMBON_rewired,1.0,0.8166666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,1,real,0.9833333333333333,0.9166666666666666,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,1,KC_perm_all,0.9333333333333333,0.85,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,1,KC_perm_within_subtype,0.9833333333333333,0.95,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,1,KCMBON_rewired,0.9333333333333333,0.6833333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,2,real,0.9833333333333333,0.9833333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,2,KC_perm_all,0.9833333333333333,0.9333333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,2,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,2,KCMBON_rewired,0.9833333333333333,0.9666666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,3,real,1.0,1.0,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,3,KC_perm_all,1.0,0.9333333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,3,KC_perm_within_subtype,1.0,0.95,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,3,KCMBON_rewired,1.0,0.9333333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,4,real,1.0,0.9833333333333333,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,4,KC_perm_all,0.9833333333333333,0.8166666666666667,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,4,KC_perm_within_subtype,0.9833333333333333,0.95,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
76,4,KCMBON_rewired,0.9333333333333333,0.8333333333333334,0.12786428948450954,0.03041848233213063,0.10840715107998493,0.20571886169073406,0.9648249744767844,0.08713671058083247,0.10797040589902357
77,0,real,0.8333333333333334,0.45,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,0,KC_perm_all,0.48333333333333334,0.43333333333333335,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,0,KC_perm_within_subtype,0.8666666666666667,0.5166666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,0,KCMBON_rewired,0.5166666666666667,0.43333333333333335,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,1,real,0.6,0.5833333333333334,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,1,KC_perm_all,0.5833333333333334,0.5833333333333334,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,1,KC_perm_within_subtype,0.6,0.5833333333333334,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,1,KCMBON_rewired,0.5833333333333334,0.5833333333333334,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,2,real,0.9333333333333333,0.85,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,2,KC_perm_all,0.6666666666666666,0.3333333333333333,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,2,KC_perm_within_subtype,0.95,0.8666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,2,KCMBON_rewired,0.7166666666666667,0.3333333333333333,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,3,real,0.65,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,3,KC_perm_all,0.65,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,3,KC_perm_within_subtype,0.65,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,3,KCMBON_rewired,0.65,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,4,real,0.5666666666666667,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,4,KC_perm_all,0.5666666666666667,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,4,KC_perm_within_subtype,0.5666666666666667,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
77,4,KCMBON_rewired,0.5666666666666667,0.5666666666666667,0.18875448662117406,0.13695799191678834,0.4367663844676486,0.7012371794140798,0.08587756865451666,0.14168458690543376,0.19603113250012763
78,0,real,0.7666666666666667,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,0,KC_perm_all,0.7,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,0,KC_perm_within_subtype,0.75,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,0,KCMBON_rewired,0.7166666666666667,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,1,real,0.85,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,1,KC_perm_all,0.7666666666666667,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,1,KC_perm_within_subtype,0.8333333333333334,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,1,KCMBON_rewired,0.75,0.6166666666666667,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,2,real,0.9333333333333333,0.5333333333333333,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,2,KC_perm_all,0.7666666666666667,0.5333333333333333,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,2,KC_perm_within_subtype,0.95,0.5333333333333333,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,2,KCMBON_rewired,0.7666666666666667,0.5333333333333333,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,3,real,0.7666666666666667,0.55,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,3,KC_perm_all,0.75,0.55,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,3,KC_perm_within_subtype,0.8,0.55,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,3,KCMBON_rewired,0.7333333333333333,0.55,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,4,real,0.7833333333333333,0.5,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,4,KC_perm_all,0.6166666666666667,0.5,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,4,KC_perm_within_subtype,0.7333333333333333,0.5,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
78,4,KCMBON_rewired,0.6166666666666667,0.5,0.24094561648824078,0.10275826743333392,0.8374234394517668,0.9099537470383022,0.2821228245934029,0.188223100130009,0.11749468199080317
79,0,real,0.8166666666666667,0.7333333333333333,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,0,KC_perm_all,0.6166666666666667,0.48333333333333334,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,0,KC_perm_within_subtype,0.8166666666666667,0.7333333333333333,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,0,KCMBON_rewired,0.6166666666666667,0.48333333333333334,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,1,real,0.9833333333333333,0.9166666666666666,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,1,KC_perm_all,0.8666666666666667,0.6166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,1,KC_perm_within_subtype,0.9833333333333333,1.0,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,1,KCMBON_rewired,0.7833333333333333,0.55,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,2,real,0.9833333333333333,0.8333333333333334,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,2,KC_perm_all,0.7666666666666667,0.4666666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,2,KC_perm_within_subtype,0.9833333333333333,0.8666666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,2,KCMBON_rewired,0.8,0.48333333333333334,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,3,real,0.8333333333333334,0.5666666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,3,KC_perm_all,0.6333333333333333,0.5166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,3,KC_perm_within_subtype,0.85,0.6,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,3,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,4,real,0.8166666666666667,0.8833333333333333,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,4,KC_perm_all,0.9333333333333333,0.6,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,4,KC_perm_within_subtype,0.7833333333333333,0.85,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
79,4,KCMBON_rewired,0.9666666666666667,0.6166666666666667,0.1824166436764668,0.07861178145782441,0.25519642630315115,0.7790699628060456,0.6161906987198902,0.19107876857406453,0.1068557198962201
80,0,real,1.0,0.9666666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,0,KC_perm_all,0.9,0.5833333333333334,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,0,KC_perm_within_subtype,1.0,0.9833333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,0,KCMBON_rewired,0.8833333333333333,0.5666666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,1,real,0.9666666666666667,0.7666666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,1,KC_perm_all,0.8166666666666667,0.6,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,1,KC_perm_within_subtype,0.9666666666666667,0.9,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,1,KCMBON_rewired,0.8,0.5333333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,2,real,0.7,0.6333333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,2,KC_perm_all,0.6666666666666666,0.6166666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,2,KC_perm_within_subtype,0.7333333333333333,0.6666666666666666,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,2,KCMBON_rewired,0.6666666666666666,0.6166666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,3,real,1.0,0.9666666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,3,KC_perm_all,1.0,0.9666666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,3,KC_perm_within_subtype,1.0,0.95,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,3,KCMBON_rewired,0.9833333333333333,0.9,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,4,real,1.0,0.9333333333333333,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,4,KC_perm_all,0.85,0.5166666666666667,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,4,KC_perm_within_subtype,1.0,0.9,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
80,4,KCMBON_rewired,0.9166666666666666,0.5833333333333334,0.18564802204753034,0.04463980637111045,0.21520689134199097,0.8004471344178691,0.3373790051600709,0.2190347324183147,0.0800675014793159
81,0,real,1.0,0.9666666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,0,KC_perm_all,0.8833333333333333,0.6166666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,0,KC_perm_within_subtype,1.0,1.0,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,0,KCMBON_rewired,0.95,0.65,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,1,real,1.0,1.0,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,1,KC_perm_all,0.7833333333333333,0.7,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,1,KC_perm_within_subtype,1.0,0.9833333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,1,KCMBON_rewired,0.7666666666666667,0.6333333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,2,real,1.0,0.9666666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,2,KC_perm_all,0.9166666666666666,0.6,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,2,KC_perm_within_subtype,1.0,0.9833333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,2,KCMBON_rewired,0.9666666666666667,0.7333333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,3,real,1.0,1.0,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,3,KC_perm_all,0.9166666666666666,0.7666666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,3,KC_perm_within_subtype,1.0,0.9833333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,3,KCMBON_rewired,0.8333333333333334,0.6,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,4,real,1.0,1.0,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,4,KC_perm_all,0.8833333333333333,0.7,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,4,KC_perm_within_subtype,1.0,0.9833333333333333,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
81,4,KCMBON_rewired,0.9,0.7666666666666667,0.0703928477395156,0.030225747057501792,0.5784092030999378,0.18588859508385813,0.5325251530528665,0.16279719645486102,0.06812123112853033
82,0,real,0.9333333333333333,0.9333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,0,KC_perm_all,0.6333333333333333,0.55,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,0,KC_perm_within_subtype,0.9666666666666667,0.95,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,0,KCMBON_rewired,0.6833333333333333,0.6,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,1,real,0.9333333333333333,0.7833333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,1,KC_perm_all,0.7833333333333333,0.5166666666666667,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,1,KC_perm_within_subtype,0.95,0.8166666666666667,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,1,KCMBON_rewired,0.7666666666666667,0.5166666666666667,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,2,real,1.0,0.95,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,2,KC_perm_all,0.8333333333333334,0.5833333333333334,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,2,KC_perm_within_subtype,1.0,1.0,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,2,KCMBON_rewired,0.95,0.7333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,3,real,0.95,0.6,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,3,KC_perm_all,0.8333333333333334,0.55,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,3,KC_perm_within_subtype,0.9833333333333333,0.6666666666666666,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,3,KCMBON_rewired,0.8333333333333334,0.5666666666666667,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,4,real,0.9166666666666666,0.65,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,4,KC_perm_all,0.85,0.5333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,4,KC_perm_within_subtype,0.9333333333333333,0.7333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
82,4,KCMBON_rewired,0.85,0.5333333333333333,0.33428888147361585,0.05145757455081551,0.2795093694409756,0.8710922683413833,0.29323738780736247,0.17237601055027504,0.1307490844544859
83,0,real,0.65,0.55,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,0,KC_perm_all,0.6166666666666667,0.55,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,0,KC_perm_within_subtype,0.6333333333333333,0.55,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,0,KCMBON_rewired,0.6166666666666667,0.55,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,1,real,0.7166666666666667,0.6166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,1,KC_perm_all,0.6333333333333333,0.6166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,1,KC_perm_within_subtype,0.7,0.6166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,1,KCMBON_rewired,0.6333333333333333,0.6166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,2,real,0.7666666666666667,0.5166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,2,KC_perm_all,0.6166666666666667,0.5166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,2,KC_perm_within_subtype,0.7333333333333333,0.5166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,2,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,3,real,0.75,0.55,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,3,KC_perm_all,0.65,0.5333333333333333,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,3,KC_perm_within_subtype,0.75,0.5333333333333333,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,3,KCMBON_rewired,0.6333333333333333,0.5333333333333333,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,4,real,0.6333333333333333,0.45,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,4,KC_perm_all,0.48333333333333334,0.45,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,4,KC_perm_within_subtype,0.6166666666666667,0.48333333333333334,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
83,4,KCMBON_rewired,0.5,0.45,0.2846843367902073,0.10987293651808609,0.6459825269601642,0.8340265583884682,0.7759040665530215,0.08049412825704177,0.2560266301058839
84,0,real,1.0,0.9333333333333333,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,0,KC_perm_all,0.8833333333333333,0.48333333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,0,KC_perm_within_subtype,1.0,1.0,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,0,KCMBON_rewired,0.9333333333333333,0.5333333333333333,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,1,real,1.0,0.9333333333333333,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,1,KC_perm_all,0.75,0.55,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,1,KC_perm_within_subtype,0.9666666666666667,0.8,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,1,KCMBON_rewired,0.75,0.5,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,2,real,0.9,0.7166666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,2,KC_perm_all,0.6666666666666666,0.55,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,2,KC_perm_within_subtype,0.95,0.85,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,2,KCMBON_rewired,0.7,0.55,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,3,real,0.9166666666666666,0.7333333333333333,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,3,KC_perm_all,0.8166666666666667,0.5833333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,3,KC_perm_within_subtype,0.9,0.6666666666666666,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,3,KCMBON_rewired,0.8,0.5833333333333334,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,4,real,0.9166666666666666,0.7333333333333333,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,4,KC_perm_all,0.7333333333333333,0.6166666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,4,KC_perm_within_subtype,0.95,0.75,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
84,4,KCMBON_rewired,0.7833333333333333,0.6166666666666667,0.3385028332216123,0.0600918973589579,0.5015808006425148,0.15281002581622835,0.977012806704716,0.07909752323982472,0.10306046592353361
85,0,real,1.0,0.9833333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,0,KC_perm_all,0.9666666666666667,0.9333333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,0,KC_perm_within_subtype,1.0,0.9833333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,0,KCMBON_rewired,0.9833333333333333,0.9333333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,1,real,1.0,0.9333333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,1,KC_perm_all,0.9333333333333333,0.7666666666666667,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,1,KC_perm_within_subtype,1.0,0.9833333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,1,KCMBON_rewired,0.9333333333333333,0.75,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,2,real,0.9833333333333333,0.9666666666666667,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,2,KC_perm_all,1.0,0.9333333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,2,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,2,KCMBON_rewired,0.9833333333333333,0.9333333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,3,real,1.0,0.9666666666666667,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,3,KC_perm_all,0.9333333333333333,0.75,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,3,KC_perm_within_subtype,1.0,0.95,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,3,KCMBON_rewired,0.8833333333333333,0.65,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,4,real,1.0,1.0,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,4,KC_perm_all,0.95,0.8666666666666667,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,4,KC_perm_within_subtype,1.0,1.0,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
85,4,KCMBON_rewired,0.9833333333333333,0.9333333333333333,0.08415926148073609,0.03280028268842205,0.18809387308218345,0.42292434570720644,0.31171248285715925,0.07134901786349417,0.09637833557063098
86,0,real,0.85,0.6833333333333333,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,0,KC_perm_all,0.7,0.6166666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,0,KC_perm_within_subtype,0.85,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,0,KCMBON_rewired,0.75,0.6166666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,1,real,0.9333333333333333,0.8833333333333333,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,1,KC_perm_all,0.75,0.5333333333333333,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,1,KC_perm_within_subtype,0.9166666666666666,0.85,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,1,KCMBON_rewired,0.75,0.55,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,2,real,0.7333333333333333,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,2,KC_perm_all,0.7,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,2,KC_perm_within_subtype,0.7666666666666667,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,2,KCMBON_rewired,0.7,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,3,real,0.85,0.7166666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,3,KC_perm_all,0.7833333333333333,0.5666666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,3,KC_perm_within_subtype,0.9,0.65,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,3,KCMBON_rewired,0.8,0.5666666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,4,real,0.95,0.8666666666666667,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,4,KC_perm_all,0.9333333333333333,0.5333333333333333,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,4,KC_perm_within_subtype,0.95,0.9,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
86,4,KCMBON_rewired,0.9166666666666666,0.55,0.1771478518823977,0.0529363186907784,0.22961694382488876,0.6157340149655081,0.8514859937383242,0.053379627037783414,0.29262900218613985
87,0,real,0.9666666666666667,0.9666666666666667,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,0,KC_perm_all,0.9666666666666667,0.8166666666666667,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,0,KC_perm_within_subtype,0.9833333333333333,0.95,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,0,KCMBON_rewired,0.95,0.85,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,1,real,0.95,0.95,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,1,KC_perm_all,0.8833333333333333,0.6666666666666666,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,1,KC_perm_within_subtype,0.95,0.9333333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,1,KCMBON_rewired,0.8333333333333334,0.6,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,2,real,0.9833333333333333,0.85,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,2,KC_perm_all,0.8833333333333333,0.5833333333333334,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,2,KC_perm_within_subtype,0.95,0.8666666666666667,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,2,KCMBON_rewired,0.9,0.55,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,3,real,0.9833333333333333,0.8333333333333334,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,3,KC_perm_all,0.9333333333333333,0.6666666666666666,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,3,KC_perm_within_subtype,1.0,0.8333333333333334,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,3,KCMBON_rewired,0.9333333333333333,0.6666666666666666,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,4,real,1.0,0.95,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,4,KC_perm_all,0.7666666666666667,0.5666666666666667,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,4,KC_perm_within_subtype,1.0,0.95,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
87,4,KCMBON_rewired,0.95,0.7333333333333333,0.20443211728545704,0.03822645365018774,0.7154322702205469,0.2519192076410082,0.1324864059589174,0.06345025106228591,0.23303425445962397
88,0,real,0.95,0.8666666666666667,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,0,KC_perm_all,0.8166666666666667,0.45,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,0,KC_perm_within_subtype,0.9666666666666667,0.8,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,0,KCMBON_rewired,0.8333333333333334,0.45,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,1,real,0.8833333333333333,0.5666666666666667,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,1,KC_perm_all,0.8166666666666667,0.55,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,1,KC_perm_within_subtype,0.9,0.5666666666666667,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,1,KCMBON_rewired,0.8166666666666667,0.55,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,2,real,0.95,0.75,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,2,KC_perm_all,0.7833333333333333,0.48333333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,2,KC_perm_within_subtype,0.8833333333333333,0.6833333333333333,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,2,KCMBON_rewired,0.8,0.48333333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,3,real,0.65,0.5833333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,3,KC_perm_all,0.6,0.5833333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,3,KC_perm_within_subtype,0.6166666666666667,0.5833333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,3,KCMBON_rewired,0.6,0.5833333333333334,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,4,real,0.8333333333333334,0.7166666666666667,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,4,KC_perm_all,0.5833333333333334,0.5,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,4,KC_perm_within_subtype,0.7833333333333333,0.6166666666666667,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
88,4,KCMBON_rewired,0.6833333333333333,0.5,0.3206485618459019,0.13303844148344598,0.12163306671746203,0.9625416986262576,0.9017772607574546,0.05104934923194924,0.1903787421344948
89,0,real,1.0,0.9333333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,0,KC_perm_all,0.7666666666666667,0.4666666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,0,KC_perm_within_subtype,1.0,1.0,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,0,KCMBON_rewired,0.7166666666666667,0.4166666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,1,real,0.9833333333333333,0.95,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,1,KC_perm_all,0.8833333333333333,0.6666666666666666,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,1,KC_perm_within_subtype,1.0,0.9833333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,1,KCMBON_rewired,0.8666666666666667,0.5333333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,2,real,0.9666666666666667,0.85,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,2,KC_perm_all,0.75,0.48333333333333334,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,2,KC_perm_within_subtype,1.0,0.9666666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,2,KCMBON_rewired,0.8333333333333334,0.48333333333333334,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,3,real,0.95,0.85,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,3,KC_perm_all,0.85,0.55,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,3,KC_perm_within_subtype,0.9666666666666667,0.8666666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,3,KCMBON_rewired,0.7833333333333333,0.55,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,4,real,1.0,0.9833333333333333,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,4,KC_perm_all,0.9,0.5166666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,4,KC_perm_within_subtype,1.0,0.9666666666666667,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
89,4,KCMBON_rewired,0.95,0.55,0.1316645053264023,0.04147793679840525,0.56052234759288,0.6508084667295929,0.20501711292922115,0.2665872029047849,0.06172724182829768
90,0,real,0.9833333333333333,0.9666666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,0,KC_perm_all,0.7833333333333333,0.5166666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,0,KC_perm_within_subtype,0.9833333333333333,0.9833333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,0,KCMBON_rewired,0.7666666666666667,0.5,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,1,real,0.9,0.6833333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,1,KC_perm_all,0.9833333333333333,0.8666666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,1,KC_perm_within_subtype,0.9166666666666666,0.6833333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,1,KCMBON_rewired,0.9833333333333333,0.8166666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,2,real,0.9,0.9,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,2,KC_perm_all,0.9333333333333333,0.5166666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,2,KC_perm_within_subtype,0.8833333333333333,0.9166666666666666,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,2,KCMBON_rewired,0.9166666666666666,0.5333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,3,real,0.8333333333333334,0.65,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,3,KC_perm_all,0.8,0.6333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,3,KC_perm_within_subtype,0.8166666666666667,0.6333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,3,KCMBON_rewired,0.8,0.6333333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,4,real,1.0,0.9833333333333333,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,4,KC_perm_all,0.7666666666666667,0.5,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,4,KC_perm_within_subtype,1.0,1.0,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
90,4,KCMBON_rewired,0.8333333333333334,0.6166666666666667,0.16686676097931538,0.07470009549942812,0.13740780223949683,0.04506319381745675,0.9886584378877257,0.13095981397206427,0.05627350264061498
91,0,real,0.9333333333333333,0.7666666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,0,KC_perm_all,0.8166666666666667,0.5166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,0,KC_perm_within_subtype,0.9666666666666667,0.8,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,0,KCMBON_rewired,0.8166666666666667,0.5166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,1,real,0.8,0.5833333333333334,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,1,KC_perm_all,0.7333333333333333,0.5833333333333334,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,1,KC_perm_within_subtype,0.7666666666666667,0.6333333333333333,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,1,KCMBON_rewired,0.6666666666666666,0.5833333333333334,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,2,real,0.85,0.8,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,2,KC_perm_all,0.6666666666666666,0.5166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,2,KC_perm_within_subtype,0.85,0.7666666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,2,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,3,real,0.9833333333333333,0.9166666666666666,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,3,KC_perm_all,0.85,0.8333333333333334,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,3,KC_perm_within_subtype,0.95,0.9166666666666666,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,3,KCMBON_rewired,0.7666666666666667,0.65,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,4,real,0.85,0.6166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,4,KC_perm_all,0.75,0.6166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,4,KC_perm_within_subtype,0.85,0.6333333333333333,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
91,4,KCMBON_rewired,0.7333333333333333,0.6166666666666667,0.25738663984275134,0.036420680613078904,0.40716777744879973,0.9234098778976914,0.1917722630579017,0.22718640552496353,0.25456715076606495
92,0,real,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,0,KC_perm_all,0.9333333333333333,0.8166666666666667,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,0,KC_perm_within_subtype,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,0,KCMBON_rewired,0.9666666666666667,0.8666666666666667,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,1,real,0.9833333333333333,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,1,KC_perm_all,0.95,0.7,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,1,KC_perm_within_subtype,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,1,KCMBON_rewired,0.95,0.6166666666666667,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,2,real,0.9833333333333333,0.9666666666666667,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,2,KC_perm_all,0.9,0.7,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,2,KC_perm_within_subtype,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,2,KCMBON_rewired,0.9833333333333333,0.75,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,3,real,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,3,KC_perm_all,0.95,0.9166666666666666,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,3,KC_perm_within_subtype,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,3,KCMBON_rewired,0.9,0.85,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,4,real,1.0,0.9666666666666667,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,4,KC_perm_all,0.9666666666666667,0.6666666666666666,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,4,KC_perm_within_subtype,1.0,1.0,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
92,4,KCMBON_rewired,0.9333333333333333,0.7,0.07682062889504908,0.06054049605286296,0.1310336427480281,0.34253884086929887,0.5538289714058485,0.0647556387061029,0.018341249187737566
93,0,real,0.7833333333333333,0.65,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,0,KC_perm_all,0.6166666666666667,0.5,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,0,KC_perm_within_subtype,0.8666666666666667,0.6833333333333333,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,0,KCMBON_rewired,0.6333333333333333,0.5,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,1,real,0.8166666666666667,0.65,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,1,KC_perm_all,0.7333333333333333,0.5166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,1,KC_perm_within_subtype,0.8166666666666667,0.6,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,1,KCMBON_rewired,0.75,0.5166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,2,real,0.9333333333333333,0.8666666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,2,KC_perm_all,0.7833333333333333,0.4666666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,2,KC_perm_within_subtype,0.9166666666666666,0.9,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,2,KCMBON_rewired,0.7333333333333333,0.45,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,3,real,0.8166666666666667,0.5666666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,3,KC_perm_all,0.6666666666666666,0.55,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,3,KC_perm_within_subtype,0.8,0.55,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,3,KCMBON_rewired,0.65,0.55,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,4,real,0.9833333333333333,0.8333333333333334,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,4,KC_perm_all,0.75,0.48333333333333334,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,4,KC_perm_within_subtype,0.9833333333333333,0.7166666666666667,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
93,4,KCMBON_rewired,0.7833333333333333,0.48333333333333334,0.3055552037542379,0.08433779299058997,0.42602588839724337,0.557116775199879,0.1702536428221679,0.06889816212889324,0.15172603362627693
94,0,real,0.9833333333333333,0.8666666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,0,KC_perm_all,0.7833333333333333,0.6,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,0,KC_perm_within_subtype,0.9833333333333333,0.9,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,0,KCMBON_rewired,0.7833333333333333,0.5833333333333334,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,1,real,1.0,1.0,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,1,KC_perm_all,0.9,0.7166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,1,KC_perm_within_subtype,1.0,1.0,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,1,KCMBON_rewired,0.9166666666666666,0.6833333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,2,real,1.0,0.9833333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,2,KC_perm_all,0.9333333333333333,0.6833333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,2,KC_perm_within_subtype,1.0,0.9833333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,2,KCMBON_rewired,0.9,0.65,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,3,real,0.9666666666666667,0.7333333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,3,KC_perm_all,0.8166666666666667,0.6333333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,3,KC_perm_within_subtype,0.95,0.8,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,3,KCMBON_rewired,0.7666666666666667,0.6166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,4,real,0.9833333333333333,0.9833333333333333,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,4,KC_perm_all,0.9,0.6166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,4,KC_perm_within_subtype,1.0,1.0,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
94,4,KCMBON_rewired,0.95,0.7166666666666667,0.32421814088231976,0.03705164680806445,0.6056610087805718,0.329761460879132,0.4658298048394742,0.19978555716018528,0.05212113354291614
95,0,real,0.6166666666666667,0.55,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,0,KC_perm_all,0.5666666666666667,0.55,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,0,KC_perm_within_subtype,0.5833333333333334,0.55,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,0,KCMBON_rewired,0.5666666666666667,0.55,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,1,real,0.7166666666666667,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,1,KC_perm_all,0.5666666666666667,0.48333333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,1,KC_perm_within_subtype,0.6833333333333333,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,1,KCMBON_rewired,0.5666666666666667,0.48333333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,2,real,0.7,0.55,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,2,KC_perm_all,0.55,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,2,KC_perm_within_subtype,0.6166666666666667,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,2,KCMBON_rewired,0.55,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,3,real,0.8333333333333334,0.6166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,3,KC_perm_all,0.6333333333333333,0.4666666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,3,KC_perm_within_subtype,0.8166666666666667,0.5166666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,3,KCMBON_rewired,0.6166666666666667,0.4666666666666667,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,4,real,0.75,0.5833333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,4,KC_perm_all,0.6333333333333333,0.5833333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,4,KC_perm_within_subtype,0.7166666666666667,0.5833333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
95,4,KCMBON_rewired,0.6333333333333333,0.5833333333333334,0.2877688785779661,0.14111207525748998,0.3512109157948347,0.2954403481711996,0.9947599412802651,0.08922062055164906,0.27486093958608615
96,0,real,1.0,0.9833333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,0,KC_perm_all,0.95,0.9333333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,0,KC_perm_within_subtype,0.9833333333333333,0.9833333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,0,KCMBON_rewired,0.9833333333333333,0.95,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,1,real,0.95,0.9,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,1,KC_perm_all,0.8,0.7,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,1,KC_perm_within_subtype,0.95,0.8666666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,1,KCMBON_rewired,0.7166666666666667,0.5833333333333334,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,2,real,0.9666666666666667,0.9333333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,2,KC_perm_all,0.8166666666666667,0.7333333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,2,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,2,KCMBON_rewired,0.8166666666666667,0.7333333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,3,real,0.9833333333333333,0.9666666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,3,KC_perm_all,1.0,0.8333333333333334,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,3,KC_perm_within_subtype,0.9833333333333333,0.95,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,3,KCMBON_rewired,1.0,0.8333333333333334,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,4,real,0.9666666666666667,0.9333333333333333,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,4,KC_perm_all,0.8166666666666667,0.6166666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,4,KC_perm_within_subtype,0.95,0.8666666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
96,4,KCMBON_rewired,0.8,0.6166666666666667,0.34460406332188404,0.046586216295962955,0.28793425628401254,0.5941316619257525,0.6417848657461025,0.05794480766487319,0.14899398485963705
97,0,real,0.6666666666666666,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,0,KC_perm_all,0.6333333333333333,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,0,KC_perm_within_subtype,0.6833333333333333,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,0,KCMBON_rewired,0.6333333333333333,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,1,real,0.7333333333333333,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,1,KC_perm_all,0.65,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,1,KC_perm_within_subtype,0.75,0.5666666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,1,KCMBON_rewired,0.6333333333333333,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,2,real,0.6166666666666667,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,2,KC_perm_all,0.5833333333333334,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,2,KC_perm_within_subtype,0.6166666666666667,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,2,KCMBON_rewired,0.5833333333333334,0.5333333333333333,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,3,real,0.7,0.5833333333333334,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,3,KC_perm_all,0.6333333333333333,0.5833333333333334,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,3,KC_perm_within_subtype,0.7,0.5833333333333334,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,3,KCMBON_rewired,0.6,0.5833333333333334,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,4,real,0.75,0.7166666666666667,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,4,KC_perm_all,0.7333333333333333,0.4,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,4,KC_perm_within_subtype,0.7333333333333333,0.75,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
97,4,KCMBON_rewired,0.75,0.4,0.05889648185097804,0.12089285794215593,0.3720101805427091,0.30321901848905813,0.493089732869574,0.21567243271546974,0.22645911131398005
98,0,real,0.7833333333333333,0.6833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,0,KC_perm_all,0.7833333333333333,0.6833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,0,KC_perm_within_subtype,0.7833333333333333,0.6833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,0,KCMBON_rewired,0.7833333333333333,0.6833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,1,real,0.7166666666666667,0.6333333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,1,KC_perm_all,0.65,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,1,KC_perm_within_subtype,0.7,0.6166666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,1,KCMBON_rewired,0.6666666666666666,0.5666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,2,real,1.0,0.9833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,2,KC_perm_all,0.8666666666666667,0.6333333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,2,KC_perm_within_subtype,1.0,0.9833333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,2,KCMBON_rewired,0.8333333333333334,0.6166666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,3,real,0.8333333333333334,0.7333333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,3,KC_perm_all,0.7333333333333333,0.55,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,3,KC_perm_within_subtype,0.8333333333333334,0.7333333333333333,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,3,KCMBON_rewired,0.7,0.55,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,4,real,0.8333333333333334,0.8666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,4,KC_perm_all,0.65,0.55,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,4,KC_perm_within_subtype,0.85,0.8666666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
98,4,KCMBON_rewired,0.6333333333333333,0.5166666666666667,0.29337163779941516,0.06311329031566108,0.14545672418015654,0.09172486171492279,0.7251323404244832,0.1067383609005567,0.13436089963905434
99,0,real,0.85,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,0,KC_perm_all,0.7166666666666667,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,0,KC_perm_within_subtype,0.8666666666666667,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,0,KCMBON_rewired,0.7166666666666667,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,1,real,0.8666666666666667,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,1,KC_perm_all,0.65,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,1,KC_perm_within_subtype,0.8666666666666667,0.5166666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,1,KCMBON_rewired,0.6333333333333333,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,2,real,0.8,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,2,KC_perm_all,0.65,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,2,KC_perm_within_subtype,0.8333333333333334,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,2,KCMBON_rewired,0.6666666666666666,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,3,real,0.7666666666666667,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,3,KC_perm_all,0.6,0.45,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,3,KC_perm_within_subtype,0.8166666666666667,0.45,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,3,KCMBON_rewired,0.6166666666666667,0.45,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,4,real,0.8,0.5,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,4,KC_perm_all,0.5833333333333334,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,4,KC_perm_within_subtype,0.8,0.48333333333333334,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
99,4,KCMBON_rewired,0.6,0.4666666666666667,0.24989988456466017,0.1275281744080113,0.8653155441546152,0.12029153971076259,0.40844213165473986,0.19662899800620745,0.11950385282419286
100,0,real,0.8666666666666667,0.6333333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,0,KC_perm_all,0.6833333333333333,0.5,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,0,KC_perm_within_subtype,0.8666666666666667,0.6333333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,0,KCMBON_rewired,0.7666666666666667,0.5,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,1,real,0.85,0.6833333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,1,KC_perm_all,0.7333333333333333,0.48333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,1,KC_perm_within_subtype,0.8666666666666667,0.65,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,1,KCMBON_rewired,0.6833333333333333,0.48333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,2,real,0.6333333333333333,0.6333333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,2,KC_perm_all,0.6333333333333333,0.6333333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,2,KC_perm_within_subtype,0.6333333333333333,0.6333333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,2,KCMBON_rewired,0.6333333333333333,0.6333333333333333,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,3,real,0.8833333333333333,0.7,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,3,KC_perm_all,0.6666666666666666,0.48333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,3,KC_perm_within_subtype,0.8666666666666667,0.7166666666666667,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,3,KCMBON_rewired,0.6166666666666667,0.48333333333333334,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,4,real,0.9833333333333333,0.7166666666666667,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,4,KC_perm_all,0.7333333333333333,0.4666666666666667,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,4,KC_perm_within_subtype,0.9833333333333333,0.7666666666666667,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
100,4,KCMBON_rewired,0.8,0.4666666666666667,0.023804570157180124,0.0934312400007707,0.40201799015428075,0.9408857992364503,0.7343520615257078,0.12227582042882454,0.020896464669084975
101,0,real,0.8833333333333333,0.6333333333333333,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,0,KC_perm_all,0.7666666666666667,0.5666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,0,KC_perm_within_subtype,0.8833333333333333,0.6833333333333333,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,0,KCMBON_rewired,0.7666666666666667,0.5666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,1,real,1.0,0.9333333333333333,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,1,KC_perm_all,0.8,0.4666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,1,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,1,KCMBON_rewired,0.85,0.43333333333333335,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,2,real,0.9666666666666667,0.9666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,2,KC_perm_all,0.95,0.6166666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,2,KC_perm_within_subtype,0.95,0.9666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,2,KCMBON_rewired,1.0,0.8333333333333334,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,3,real,1.0,0.8166666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,3,KC_perm_all,0.8166666666666667,0.48333333333333334,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,3,KC_perm_within_subtype,0.9666666666666667,0.8666666666666667,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,3,KCMBON_rewired,0.7833333333333333,0.45,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,4,real,0.9666666666666667,0.6333333333333333,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,4,KC_perm_all,0.8,0.48333333333333334,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,4,KC_perm_within_subtype,0.9833333333333333,0.7333333333333333,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
101,4,KCMBON_rewired,0.8166666666666667,0.48333333333333334,0.09309853221989377,0.06463603456932294,0.49628274971154024,0.748075849664843,0.15657358797736587,0.16699238043462006,0.06441572428504685
102,0,real,1.0,0.9333333333333333,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,0,KC_perm_all,0.95,0.7666666666666667,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,0,KC_perm_within_subtype,1.0,0.95,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,0,KCMBON_rewired,0.9666666666666667,0.8,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,1,real,0.95,0.8166666666666667,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,1,KC_perm_all,0.9166666666666666,0.65,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,1,KC_perm_within_subtype,0.9666666666666667,0.8333333333333334,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,1,KCMBON_rewired,0.9166666666666666,0.65,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,2,real,0.95,0.9,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,2,KC_perm_all,0.9333333333333333,0.75,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,2,KC_perm_within_subtype,0.9666666666666667,0.9333333333333333,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,2,KCMBON_rewired,0.95,0.7166666666666667,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,3,real,0.7833333333333333,0.6666666666666666,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,3,KC_perm_all,0.7,0.6,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,3,KC_perm_within_subtype,0.8,0.6333333333333333,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,3,KCMBON_rewired,0.6833333333333333,0.6,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,4,real,0.9333333333333333,0.95,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,4,KC_perm_all,0.8833333333333333,0.7333333333333333,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,4,KC_perm_within_subtype,0.9166666666666666,0.9333333333333333,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
102,4,KCMBON_rewired,0.9166666666666666,0.8333333333333334,0.2723102441980009,0.04349812344065733,0.11039664300269651,0.8872685744802162,0.9494273532229099,0.050434343746145215,0.22767504966291308
103,0,real,1.0,0.9666666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,0,KC_perm_all,0.9166666666666666,0.7333333333333333,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,0,KC_perm_within_subtype,1.0,0.9666666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,0,KCMBON_rewired,0.9333333333333333,0.8666666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,1,real,0.9666666666666667,0.8333333333333334,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,1,KC_perm_all,0.9833333333333333,0.9,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,1,KC_perm_within_subtype,0.9666666666666667,0.8666666666666667,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,1,KCMBON_rewired,1.0,1.0,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,2,real,0.9333333333333333,0.9,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,2,KC_perm_all,0.9833333333333333,0.9166666666666666,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,2,KC_perm_within_subtype,0.95,0.9166666666666666,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,2,KCMBON_rewired,0.9666666666666667,0.8833333333333333,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,3,real,0.9666666666666667,0.9166666666666666,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,3,KC_perm_all,0.95,0.9166666666666666,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,3,KC_perm_within_subtype,0.9833333333333333,0.9166666666666666,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,3,KCMBON_rewired,0.9833333333333333,0.85,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,4,real,1.0,0.8833333333333333,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,4,KC_perm_all,0.8666666666666667,0.6,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,4,KC_perm_within_subtype,1.0,0.8333333333333334,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
103,4,KCMBON_rewired,0.9166666666666666,0.5833333333333334,0.30616611142251765,0.031098074094687664,0.2490945270772041,0.3225602548382264,0.11556101406248606,0.09465222343611421,0.2951880109404528
104,0,real,0.7666666666666667,0.5666666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,0,KC_perm_all,0.6833333333333333,0.55,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,0,KC_perm_within_subtype,0.7833333333333333,0.6,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,0,KCMBON_rewired,0.7,0.55,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,1,real,0.8333333333333334,0.7333333333333333,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,1,KC_perm_all,0.7,0.6,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,1,KC_perm_within_subtype,0.7833333333333333,0.6166666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,1,KCMBON_rewired,0.6833333333333333,0.6,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,2,real,0.8833333333333333,0.7666666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,2,KC_perm_all,0.6333333333333333,0.45,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,2,KC_perm_within_subtype,0.8333333333333334,0.7166666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,2,KCMBON_rewired,0.6666666666666666,0.45,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,3,real,0.9333333333333333,0.6833333333333333,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,3,KC_perm_all,0.6833333333333333,0.38333333333333336,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,3,KC_perm_within_subtype,0.9,0.6333333333333333,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,3,KCMBON_rewired,0.6166666666666667,0.38333333333333336,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,4,real,0.8666666666666667,0.6166666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,4,KC_perm_all,0.6333333333333333,0.5166666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,4,KC_perm_within_subtype,0.8333333333333334,0.5666666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
104,4,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.3393380234917219,0.08263574113590173,0.8280612365708996,0.10249486492825365,0.7108223144162343,0.10285300905910795,0.1656598425737115
105,0,real,0.7666666666666667,0.6,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,0,KC_perm_all,0.55,0.5,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,0,KC_perm_within_subtype,0.7166666666666667,0.65,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,0,KCMBON_rewired,0.55,0.5,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,1,real,0.6333333333333333,0.5666666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,1,KC_perm_all,0.6,0.55,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,1,KC_perm_within_subtype,0.65,0.5666666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,1,KCMBON_rewired,0.6,0.55,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,2,real,0.7333333333333333,0.7166666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,2,KC_perm_all,0.48333333333333334,0.48333333333333334,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,2,KC_perm_within_subtype,0.7666666666666667,0.7666666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,2,KCMBON_rewired,0.48333333333333334,0.48333333333333334,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,3,real,0.8166666666666667,0.7,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,3,KC_perm_all,0.8833333333333333,0.9166666666666666,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,3,KC_perm_within_subtype,0.8,0.7,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,3,KCMBON_rewired,0.85,0.7833333333333333,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,4,real,0.8666666666666667,0.8,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,4,KC_perm_all,0.7166666666666667,0.4666666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,4,KC_perm_within_subtype,0.7666666666666667,0.8166666666666667,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
105,4,KCMBON_rewired,0.7166666666666667,0.45,0.02112479263317015,0.1363149932617725,0.225101545389822,0.19442547308488276,0.040313777638024746,0.1083688931929681,0.24340856265528774
106,0,real,0.75,0.6166666666666667,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,0,KC_perm_all,0.6333333333333333,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,0,KC_perm_within_subtype,0.7333333333333333,0.65,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,0,KCMBON_rewired,0.6333333333333333,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,1,real,0.9833333333333333,1.0,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,1,KC_perm_all,0.8166666666666667,0.6833333333333333,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,1,KC_perm_within_subtype,0.9833333333333333,1.0,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,1,KCMBON_rewired,0.7333333333333333,0.5666666666666667,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,2,real,0.85,0.6,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,2,KC_perm_all,0.75,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,2,KC_perm_within_subtype,0.9,0.5833333333333334,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,2,KCMBON_rewired,0.75,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,3,real,0.9833333333333333,0.9166666666666666,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,3,KC_perm_all,0.8833333333333333,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,3,KC_perm_within_subtype,0.9333333333333333,0.8333333333333334,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,3,KCMBON_rewired,0.8166666666666667,0.48333333333333334,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,4,real,0.9833333333333333,0.9666666666666667,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,4,KC_perm_all,0.6833333333333333,0.4666666666666667,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,4,KC_perm_within_subtype,0.9666666666666667,0.9666666666666667,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
106,4,KCMBON_rewired,0.8,0.55,0.19493894366609202,0.061225860257092146,0.13582511365337274,0.619448507838447,0.4032092984556855,0.27383991481371267,0.04430391436991954
107,0,real,0.7666666666666667,0.5833333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,0,KC_perm_all,0.75,0.5833333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,0,KC_perm_within_subtype,0.7666666666666667,0.6,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,0,KCMBON_rewired,0.75,0.5833333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,1,real,0.6333333333333333,0.6166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,1,KC_perm_all,0.6166666666666667,0.6166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,1,KC_perm_within_subtype,0.6166666666666667,0.6166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,1,KCMBON_rewired,0.6166666666666667,0.6166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,2,real,0.8666666666666667,0.6,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,2,KC_perm_all,0.8333333333333334,0.5333333333333333,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,2,KC_perm_within_subtype,0.8666666666666667,0.65,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,2,KCMBON_rewired,0.8166666666666667,0.5333333333333333,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,3,real,0.8,0.6833333333333333,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,3,KC_perm_all,0.6,0.5166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,3,KC_perm_within_subtype,0.85,0.6,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,3,KCMBON_rewired,0.5333333333333333,0.5166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,4,real,0.85,0.75,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,4,KC_perm_all,0.8166666666666667,0.48333333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,4,KC_perm_within_subtype,0.9,0.8166666666666667,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
107,4,KCMBON_rewired,0.8333333333333334,0.48333333333333334,0.3132779949377939,0.07144490601498558,0.3870133528761763,0.05637080905780182,0.9538565022883562,0.2816546039353333,0.24841052364207528
108,0,real,0.85,0.8166666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,0,KC_perm_all,0.6666666666666666,0.5,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,0,KC_perm_within_subtype,0.8833333333333333,0.8166666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,0,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,1,real,0.9833333333333333,0.95,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,1,KC_perm_all,0.9,0.5666666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,1,KC_perm_within_subtype,0.9833333333333333,0.95,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,1,KCMBON_rewired,0.9333333333333333,0.5833333333333334,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,2,real,0.8333333333333334,0.65,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,2,KC_perm_all,0.8,0.6333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,2,KC_perm_within_subtype,0.8166666666666667,0.65,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,2,KCMBON_rewired,0.8,0.6333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,3,real,1.0,1.0,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,3,KC_perm_all,1.0,0.7666666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,3,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,3,KCMBON_rewired,0.9833333333333333,0.6833333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,4,real,0.9166666666666666,0.8,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,4,KC_perm_all,0.8166666666666667,0.55,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,4,KC_perm_within_subtype,0.9333333333333333,0.7666666666666667,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
108,4,KCMBON_rewired,0.8166666666666667,0.5333333333333333,0.2251086423999523,0.06578445888936171,0.3933287670449382,0.385112343377777,0.1910212075443356,0.06645655225133885,0.11352664206487284
109,0,real,0.9333333333333333,0.85,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,0,KC_perm_all,0.7333333333333333,0.55,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,0,KC_perm_within_subtype,0.95,0.9,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,0,KCMBON_rewired,0.7333333333333333,0.5666666666666667,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,1,real,1.0,0.9833333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,1,KC_perm_all,0.9833333333333333,0.7833333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,1,KC_perm_within_subtype,0.9666666666666667,0.9833333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,1,KCMBON_rewired,0.9666666666666667,0.7666666666666667,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,2,real,0.9666666666666667,0.8,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,2,KC_perm_all,0.8666666666666667,0.5666666666666667,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,2,KC_perm_within_subtype,0.9666666666666667,0.8333333333333334,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,2,KCMBON_rewired,0.9,0.5666666666666667,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,3,real,0.7666666666666667,0.6833333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,3,KC_perm_all,0.6,0.5333333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,3,KC_perm_within_subtype,0.8166666666666667,0.7666666666666667,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,3,KCMBON_rewired,0.6,0.5333333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,4,real,0.9333333333333333,0.9166666666666666,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,4,KC_perm_all,0.9833333333333333,0.9333333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,4,KC_perm_within_subtype,0.95,0.9166666666666666,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
109,4,KCMBON_rewired,1.0,0.8833333333333333,0.09990330879336831,0.05745594094164238,0.20667355662170614,0.18025120298000505,0.6005891578767056,0.07764798366901891,0.15651404876515504
110,0,real,0.9666666666666667,0.9,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,0,KC_perm_all,0.8166666666666667,0.5,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,0,KC_perm_within_subtype,0.9833333333333333,0.9333333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,0,KCMBON_rewired,0.8833333333333333,0.5666666666666667,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,1,real,0.8666666666666667,0.7166666666666667,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,1,KC_perm_all,0.6833333333333333,0.55,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,1,KC_perm_within_subtype,0.8,0.65,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,1,KCMBON_rewired,0.6666666666666666,0.5333333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,2,real,0.8,0.7666666666666667,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,2,KC_perm_all,0.6666666666666666,0.5333333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,2,KC_perm_within_subtype,0.7666666666666667,0.75,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,2,KCMBON_rewired,0.7,0.5166666666666667,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,3,real,0.95,0.75,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,3,KC_perm_all,0.9833333333333333,0.8833333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,3,KC_perm_within_subtype,0.9666666666666667,0.8333333333333334,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,3,KCMBON_rewired,0.9833333333333333,0.95,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,4,real,0.9166666666666666,0.8166666666666667,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,4,KC_perm_all,1.0,0.9,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,4,KC_perm_within_subtype,0.9333333333333333,0.85,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
110,4,KCMBON_rewired,1.0,0.9833333333333333,0.11582104260296502,0.05854299103487807,0.10107507874250585,0.5712330098248921,0.7182980984148325,0.1398356407428586,0.18136470711338804
111,0,real,0.9666666666666667,0.9166666666666666,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,0,KC_perm_all,0.75,0.5666666666666667,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,0,KC_perm_within_subtype,0.9833333333333333,0.95,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,0,KCMBON_rewired,0.8333333333333334,0.6166666666666667,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,1,real,0.9166666666666666,0.6666666666666666,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,1,KC_perm_all,0.7166666666666667,0.6,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,1,KC_perm_within_subtype,0.8166666666666667,0.6,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,1,KCMBON_rewired,0.7333333333333333,0.6,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,2,real,0.8333333333333334,0.7333333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,2,KC_perm_all,0.6833333333333333,0.5333333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,2,KC_perm_within_subtype,0.8333333333333334,0.7833333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,2,KCMBON_rewired,0.7,0.5333333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,3,real,0.9833333333333333,0.9166666666666666,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,3,KC_perm_all,0.8166666666666667,0.5,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,3,KC_perm_within_subtype,0.9833333333333333,0.8666666666666667,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,3,KCMBON_rewired,0.7666666666666667,0.5166666666666667,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,4,real,0.9333333333333333,0.9333333333333333,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,4,KC_perm_all,0.95,0.6,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,4,KC_perm_within_subtype,0.9666666666666667,0.9666666666666667,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
111,4,KCMBON_rewired,0.95,0.65,0.06363423407370669,0.0705384685004945,0.37720388791596904,0.059359034312523255,0.273897447033741,0.062389137521755254,0.18323450098429142
112,0,real,0.7166666666666667,0.6166666666666667,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,0,KC_perm_all,0.6166666666666667,0.6,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,0,KC_perm_within_subtype,0.7833333333333333,0.6333333333333333,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,0,KCMBON_rewired,0.6166666666666667,0.6,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,1,real,0.9833333333333333,0.9166666666666666,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,1,KC_perm_all,0.9833333333333333,0.9166666666666666,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,1,KC_perm_within_subtype,0.9666666666666667,0.9,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,1,KCMBON_rewired,0.9833333333333333,0.8833333333333333,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,2,real,0.8,0.7333333333333333,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,2,KC_perm_all,0.9666666666666667,0.9666666666666667,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,2,KC_perm_within_subtype,0.7666666666666667,0.6833333333333333,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,2,KCMBON_rewired,0.9666666666666667,0.95,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,3,real,0.7333333333333333,0.75,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,3,KC_perm_all,0.6333333333333333,0.5166666666666667,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,3,KC_perm_within_subtype,0.7,0.7166666666666667,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,3,KCMBON_rewired,0.6333333333333333,0.5166666666666667,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,4,real,1.0,0.95,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,4,KC_perm_all,0.6333333333333333,0.48333333333333334,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,4,KC_perm_within_subtype,0.9833333333333333,0.9166666666666666,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
112,4,KCMBON_rewired,0.6666666666666666,0.48333333333333334,0.10655014923748746,0.07765469277230411,0.29628243129090703,0.0003470914436919067,0.6355145427364002,0.10392927881081716,0.15814302114670498
113,0,real,0.8666666666666667,0.6,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,0,KC_perm_all,0.65,0.5666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,0,KC_perm_within_subtype,0.85,0.5833333333333334,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,0,KCMBON_rewired,0.6833333333333333,0.5666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,1,real,0.8166666666666667,0.6333333333333333,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,1,KC_perm_all,0.6833333333333333,0.5166666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,1,KC_perm_within_subtype,0.8333333333333334,0.5833333333333334,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,1,KCMBON_rewired,0.6833333333333333,0.5166666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,2,real,0.9666666666666667,0.9,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,2,KC_perm_all,0.7333333333333333,0.48333333333333334,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,2,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,2,KCMBON_rewired,0.7333333333333333,0.4666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,3,real,0.6833333333333333,0.6166666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,3,KC_perm_all,0.5833333333333334,0.5666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,3,KC_perm_within_subtype,0.6833333333333333,0.5833333333333334,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,3,KCMBON_rewired,0.5833333333333334,0.5666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,4,real,0.9666666666666667,0.7666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,4,KC_perm_all,0.7666666666666667,0.48333333333333334,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,4,KC_perm_within_subtype,0.9666666666666667,0.7666666666666667,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
113,4,KCMBON_rewired,0.8333333333333334,0.48333333333333334,0.05759544140991994,0.09156688550293438,0.2759290428315363,0.9909055004068436,0.8219797274363937,0.08313704286193029,0.010862681539574388
114,0,real,0.9666666666666667,0.6333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,0,KC_perm_all,0.9,0.5333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,0,KC_perm_within_subtype,0.9666666666666667,0.7333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,0,KCMBON_rewired,0.9,0.5333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,1,real,1.0,0.9833333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,1,KC_perm_all,0.8666666666666667,0.6833333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,1,KC_perm_within_subtype,0.9666666666666667,0.9666666666666667,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,1,KCMBON_rewired,0.7833333333333333,0.6666666666666666,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,2,real,0.7666666666666667,0.65,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,2,KC_perm_all,0.7166666666666667,0.65,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,2,KC_perm_within_subtype,0.7666666666666667,0.65,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,2,KCMBON_rewired,0.7166666666666667,0.65,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,3,real,0.9,0.7166666666666667,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,3,KC_perm_all,0.7,0.5333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,3,KC_perm_within_subtype,0.85,0.6666666666666666,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,3,KCMBON_rewired,0.6833333333333333,0.5333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,4,real,1.0,0.9333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,4,KC_perm_all,0.7166666666666667,0.7,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,4,KC_perm_within_subtype,1.0,0.9333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
114,4,KCMBON_rewired,0.8166666666666667,0.7333333333333333,0.054732729922107246,0.06917571333199324,0.15897178783388108,0.37368063805255874,0.5044939586958973,0.15366446247401538,0.12720912402133636
115,0,real,0.7666666666666667,0.6,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,0,KC_perm_all,0.6666666666666666,0.5333333333333333,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,0,KC_perm_within_subtype,0.8166666666666667,0.7333333333333333,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,0,KCMBON_rewired,0.7,0.5333333333333333,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,1,real,0.7833333333333333,0.5833333333333334,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,1,KC_perm_all,0.6333333333333333,0.5833333333333334,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,1,KC_perm_within_subtype,0.7833333333333333,0.6,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,1,KCMBON_rewired,0.6166666666666667,0.5833333333333334,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,2,real,0.7833333333333333,0.6333333333333333,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,2,KC_perm_all,0.6166666666666667,0.5166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,2,KC_perm_within_subtype,0.8666666666666667,0.6333333333333333,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,2,KCMBON_rewired,0.6166666666666667,0.5166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,3,real,0.8,0.7166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,3,KC_perm_all,0.75,0.7166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,3,KC_perm_within_subtype,0.8166666666666667,0.7166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,3,KCMBON_rewired,0.75,0.7166666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,4,real,0.9166666666666666,0.6666666666666666,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,4,KC_perm_all,0.6166666666666667,0.43333333333333335,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,4,KC_perm_within_subtype,0.9833333333333333,0.7666666666666667,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
115,4,KCMBON_rewired,0.7166666666666667,0.43333333333333335,0.29624399441391935,0.08758080315669467,0.5985660374871116,0.3936128816659707,0.663685848346362,0.2629731877421327,0.05818472065101128
116,0,real,0.9666666666666667,0.6,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,0,KC_perm_all,0.8333333333333334,0.55,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,0,KC_perm_within_subtype,0.9666666666666667,0.6333333333333333,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,0,KCMBON_rewired,0.8833333333333333,0.55,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,1,real,0.9666666666666667,0.7333333333333333,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,1,KC_perm_all,0.7333333333333333,0.5166666666666667,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,1,KC_perm_within_subtype,0.95,0.7833333333333333,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,1,KCMBON_rewired,0.6666666666666666,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,2,real,1.0,0.9833333333333333,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,2,KC_perm_all,0.85,0.5166666666666667,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,2,KC_perm_within_subtype,1.0,1.0,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,2,KCMBON_rewired,0.8333333333333334,0.5333333333333333,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,3,real,0.9333333333333333,0.7166666666666667,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,3,KC_perm_all,0.85,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,3,KC_perm_within_subtype,0.9,0.7,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,3,KCMBON_rewired,0.85,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,4,real,0.9833333333333333,0.8833333333333333,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,4,KC_perm_all,0.7666666666666667,0.5,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,4,KC_perm_within_subtype,0.9833333333333333,0.8666666666666667,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
116,4,KCMBON_rewired,0.8333333333333334,0.48333333333333334,0.34275186084680387,0.08992383344495895,0.26657122010772816,0.4510143446458876,0.06972774451630767,0.09212827321601953,0.06624477824162063
117,0,real,1.0,0.9833333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,0,KC_perm_all,0.8666666666666667,0.5666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,0,KC_perm_within_subtype,1.0,1.0,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,0,KCMBON_rewired,0.9333333333333333,0.5666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,1,real,0.9666666666666667,0.8833333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,1,KC_perm_all,0.8666666666666667,0.6166666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,1,KC_perm_within_subtype,0.9833333333333333,0.8833333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,1,KCMBON_rewired,0.7833333333333333,0.5666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,2,real,1.0,0.9666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,2,KC_perm_all,0.9,0.9,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,2,KC_perm_within_subtype,0.9833333333333333,0.9666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,2,KCMBON_rewired,0.9833333333333333,1.0,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,3,real,0.9833333333333333,0.9666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,3,KC_perm_all,0.7833333333333333,0.6833333333333333,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,3,KC_perm_within_subtype,0.95,0.95,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,3,KCMBON_rewired,0.75,0.6,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,4,real,1.0,0.9666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,4,KC_perm_all,0.8166666666666667,0.5666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,4,KC_perm_within_subtype,1.0,0.95,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
117,4,KCMBON_rewired,0.85,0.5666666666666667,0.3157160579410336,0.04112229453904559,0.17507178753784505,0.07655270485758067,0.10389770851454681,0.18095219194957113,0.015116220437448166
118,0,real,0.9,0.6666666666666666,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,0,KC_perm_all,0.6833333333333333,0.5,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,0,KC_perm_within_subtype,0.9,0.7,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,0,KCMBON_rewired,0.7166666666666667,0.5,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,1,real,0.95,0.5666666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,1,KC_perm_all,0.8,0.5,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,1,KC_perm_within_subtype,0.95,0.5666666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,1,KCMBON_rewired,0.7833333333333333,0.5,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,2,real,0.8166666666666667,0.5666666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,2,KC_perm_all,0.7166666666666667,0.5166666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,2,KC_perm_within_subtype,0.8,0.5333333333333333,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,2,KCMBON_rewired,0.7333333333333333,0.5166666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,3,real,0.9333333333333333,0.6666666666666666,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,3,KC_perm_all,0.6333333333333333,0.48333333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,3,KC_perm_within_subtype,0.9,0.7166666666666667,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,3,KCMBON_rewired,0.5833333333333334,0.48333333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,4,real,0.7333333333333333,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,4,KC_perm_all,0.6833333333333333,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,4,KC_perm_within_subtype,0.7333333333333333,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
118,4,KCMBON_rewired,0.6833333333333333,0.5833333333333334,0.11653817800043836,0.0966529871028413,0.1178684188768322,0.508318513636021,0.2235704247186686,0.2488585643471347,0.2817515714559227
119,0,real,0.9666666666666667,0.6666666666666666,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,0,KC_perm_all,0.8,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,0,KC_perm_within_subtype,1.0,0.85,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,0,KCMBON_rewired,0.8166666666666667,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,1,real,0.95,0.7166666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,1,KC_perm_all,0.7833333333333333,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,1,KC_perm_within_subtype,0.9833333333333333,0.7333333333333333,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,1,KCMBON_rewired,0.7333333333333333,0.5666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,2,real,0.9333333333333333,0.7833333333333333,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,2,KC_perm_all,0.6166666666666667,0.5166666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,2,KC_perm_within_subtype,0.9666666666666667,0.8666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,2,KCMBON_rewired,0.6666666666666666,0.5166666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,3,real,0.9333333333333333,0.75,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,3,KC_perm_all,0.7666666666666667,0.5833333333333334,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,3,KC_perm_within_subtype,0.9,0.7166666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,3,KCMBON_rewired,0.7833333333333333,0.5833333333333334,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,4,real,0.9833333333333333,0.85,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,4,KC_perm_all,0.8333333333333334,0.45,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,4,KC_perm_within_subtype,0.9333333333333333,0.8666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136
119,4,KCMBON_rewired,0.8666666666666667,0.4666666666666667,0.2808864016113448,0.05565268106100178,0.6784909355526879,0.023343660383687067,0.7707370273866406,0.29563487071772776,0.07319263791340136


==> anc/results/measure_priority.json <==
{
 "MB: KC$\\to$MBON vs identity shuffle": {
  "pooled": [
   "+",
   0.09110526315789474
  ],
  "n_plausible": 95,
  "params": {
   "APBP_SHARE": {
    "bins": [
     "+",
     "+",
     "?",
     "-",
     "-"
    ],
    "means": [
     0.201,
     0.104,
     0.002,
     -0.06,
     -0.142
    ],
    "ci95": [
     [
      0.179,
      0.224
     ],
     [
      0.087,
      0.123
     ],
     [
      -0.029,
      0.032
     ],
     [
      -0.086,
      -0.035
     ],
     [
      -0.153,
      -0.124
     ]
    ],
    "n": [
     36,
     28,
     14,
     11,
     6
    ],
    "spread": 0.3422222222222222,
    "flip": true,
    "decided": 0.8
   },
   "KC_SPARSITY": {
    "bins": [
     "?",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.027,
     0.083,
     0.164,
     0.132,
     0.147
    ],
    "ci95": [
     [
      -0.017,
      0.072
     ],
     [
      0.037,
      0.136
     ],
     [
      0.121,
      0.207
     ],
     [
      0.092,
      0.173
     ],
     [
      0.102,
      0.194
     ]
    ],
    "n": [
     32,
     24,
     17,
     14,
     8
    ],
    "spread": 0.13679840686274514,
    "flip": false,
    "decided": 0.8
   },
   "ETA": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.081,
     0.106,
     0.08,
     0.113,
     0.089
    ],
    "ci95": [
     [
      0.033,
      0.124
     ],
     [
      0.039,
      0.165
     ],
     [
      0.033,
      0.126
     ],
     [
      0.049,
      0.179
     ],
     [
      0.03,
      0.149
     ]
    ],
    "n": [
     29,
     13,
     21,
     16,
     16
    ],
    "spread": 0.033095238095238136,
    "flip": false,
    "decided": 1.0
   },
   "G_MM": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.091,
     0.069,
     0.099,
     0.064,
     0.139
    ],
    "ci95": [
     [
      0.03,
      0.146
     ],
     [
      0.019,
      0.116
     ],
     [
      0.033,
      0.163
     ],
     [
      0.015,
      0.111
     ],
     [
      0.107,
      0.169
     ]
    ],
    "n": [
     24,
     16,
     18,
     21,
     16
    ],
    "spread": 0.07500992063492064,
    "flip": false,
    "decided": 1.0
   },
   "G_FB": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.137,
     0.092,
     0.099,
     0.087,
     0.059
    ],
    "ci95": [
     [
      0.081,
      0.187
     ],
     [
      0.045,
      0.146
     ],
     [
      0.05,
      0.149
     ],
     [
      0.006,
      0.165
     ],
     [
      0.011,
      0.102
     ]
    ],
    "n": [
     15,
     24,
     19,
     12,
     25
    ],
    "spread": 0.07871111111111109,
    "flip": false,
    "decided": 1.0
   },
   "PN_FRAC": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.043,
     0.082,
     0.141,
     0.124,
     0.102
    ],
    "ci95": [
     [
      0.001,
      0.085
     ],
     [
      0.027,
      0.136
     ],
     [
      0.085,
      0.191
     ],
     [
      0.078,
      0.169
     ],
     [
      0.022,
      0.171
     ]
    ],
    "n": [
     27,
     24,
     16,
     19,
     9
    ],
    "spread": 0.09809799382716046,
    "flip": false,
    "decided": 1.0
   },
   "TRIAL_DROP": {
    "bins": [
     "+",
     "+",
     "+",
     "?",
     "+"
    ],
    "means": [
     0.076,
     0.068,
     0.133,
     0.038,
     0.123
    ],
    "ci95": [
     [
      0.022,
      0.13
     ],
     [
      0.008,
      0.13
     ],
     [
      0.087,
      0.173
     ],
     [
      -0.01,
      0.085
     ],
     [
      0.078,
      0.17
     ]
    ],
    "n": [
     26,
     18,
     20,
     12,
     19
    ],
    "spread": 0.09450000000000006,
    "flip": false,
    "decided": 0.8
   }
  },
  "top": "APBP_SHARE"
 },
 "MB: KC$\\to$MBON vs rewiring": {
  "pooled": [
   "+",
   0.09847368421052632
  ],
  "n_plausible": 95,
  "params": {
   "APBP_SHARE": {
    "bins": [
     "+",
     "+",
     "?",
     "-",
     "-"
    ],
    "means": [
     0.201,
     0.107,
     0.012,
     -0.034,
     -0.11
    ],
    "ci95": [
     [
      0.179,
      0.223
     ],
     [
      0.089,
      0.125
     ],
     [
      -0.016,
      0.039
     ],
     [
      -0.062,
      -0.001
     ],
     [
      -0.125,
      -0.095
     ]
    ],
    "n": [
     36,
     28,
     14,
     11,
     6
    ],
    "spread": 0.31092592592592583,
    "flip": true,
    "decided": 0.8
   },
   "KC_SPARSITY": {
    "bins": [
     "?",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.037,
     0.095,
     0.165,
     0.135,
     0.148
    ],
    "ci95": [
     [
      -0.002,
      0.078
     ],
     [
      0.053,
      0.14
     ],
     [
      0.12,
      0.207
     ],
     [
      0.098,
      0.181
     ],
     [
      0.106,
      0.2
     ]
    ],
    "n": [
     32,
     24,
     17,
     14,
     8
    ],
    "spread": 0.12791666666666665,
    "flip": false,
    "decided": 0.8
   },
   "ETA": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.085,
     0.113,
     0.09,
     0.12,
     0.101
    ],
    "ci95": [
     [
      0.044,
      0.127
     ],
     [
      0.05,
      0.17
     ],
     [
      0.047,
      0.13
     ],
     [
      0.062,
      0.189
     ],
     [
      0.054,
      0.155
     ]
    ],
    "n": [
     29,
     13,
     21,
     16,
     16
    ],
    "spread": 0.03516163793103445,
    "flip": false,
    "decided": 1.0
   },
   "G_MM": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.1,
     0.078,
     0.103,
     0.077,
     0.14
    ],
    "ci95": [
     [
      0.045,
      0.155
     ],
     [
      0.03,
      0.127
     ],
     [
      0.042,
      0.17
     ],
     [
      0.033,
      0.123
     ],
     [
      0.107,
      0.17
     ]
    ],
    "n": [
     24,
     16,
     18,
     21,
     16
    ],
    "spread": 0.06249007936507936,
    "flip": false,
    "decided": 1.0
   },
   "G_FB": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.141,
     0.097,
     0.105,
     0.097,
     0.069
    ],
    "ci95": [
     [
      0.093,
      0.189
     ],
     [
      0.056,
      0.148
     ],
     [
      0.057,
      0.153
     ],
     [
      0.022,
      0.167
     ],
     [
      0.023,
      0.113
     ]
    ],
    "n": [
     15,
     24,
     19,
     12,
     25
    ],
    "spread": 0.07177777777777773,
    "flip": false,
    "decided": 1.0
   },
   "PN_FRAC": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.057,
     0.086,
     0.143,
     0.129,
     0.111
    ],
    "ci95": [
     [
      0.022,
      0.093
     ],
     [
      0.034,
      0.14
     ],
     [
      0.089,
      0.193
     ],
     [
      0.084,
      0.172
     ],
     [
      0.038,
      0.176
     ]
    ],
    "n": [
     27,
     24,
     16,
     19,
     9
    ],
    "spread": 0.08594521604938268,
    "flip": false,
    "decided": 1.0
   },
   "TRIAL_DROP": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.089,
     0.071,
     0.139,
     0.048,
     0.127
    ],
    "ci95": [
     [
      0.043,
      0.14
     ],
     [
      0.02,
      0.132
     ],
     [
      0.098,
      0.175
     ],
     [
      0.004,
      0.091
     ],
     [
      0.081,
      0.169
     ]
    ],
    "n": [
     26,
     18,
     20,
     12,
     19
    ],
    "spread": 0.09088888888888891,
    "flip": false,
    "decided": 1.0
   }
  },
  "top": "APBP_SHARE"
 },
 "MB: dopamine family segregation": {
  "pooled": [
   "+",
   0.22338596491228066
  ],
  "n_plausible": 95,
  "params": {
   "APBP_SHARE": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.294,
     0.193,
     0.178,
     0.151,
     0.179
    ],
    "ci95": [
     [
      0.261,
      0.325
     ],
     [
      0.158,
      0.23
     ],
     [
      0.13,
      0.227
     ],
     [
      0.12,
      0.183
     ],
     [
      0.165,
      0.194
     ]
    ],
    "n": [
     36,
     28,
     14,
     11,
     6
    ],
    "spread": 0.14329124579124589,
    "flip": false,
    "decided": 1.0
   },
   "KC_SPARSITY": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.271,
     0.211,
     0.242,
     0.151,
     0.154
    ],
    "ci95": [
     [
      0.238,
      0.304
     ],
     [
      0.171,
      0.255
     ],
     [
      0.195,
      0.286
     ],
     [
      0.115,
      0.19
     ],
     [
      0.091,
      0.215
     ]
    ],
    "n": [
     32,
     24,
     17,
     14,
     8
    ],
    "spread": 0.11968005952380953,
    "flip": false,
    "decided": 1.0
   },
   "ETA": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.245,
     0.26,
     0.201,
     0.242,
     0.166
    ],
    "ci95": [
     [
      0.207,
      0.281
     ],
     [
      0.219,
      0.301
     ],
     [
      0.158,
      0.248
     ],
     [
      0.193,
      0.29
     ],
     [
      0.112,
      0.228
     ]
    ],
    "n": [
     29,
     13,
     21,
     16,
     16
    ],
    "spread": 0.09401442307692309,
    "flip": false,
    "decided": 1.0
   },
   "G_MM": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.245,
     0.185,
     0.252,
     0.204,
     0.224
    ],
    "ci95": [
     [
      0.195,
      0.297
     ],
     [
      0.133,
      0.243
     ],
     [
      0.209,
      0.297
     ],
     [
      0.173,
      0.234
     ],
     [
      0.175,
      0.274
     ]
    ],
    "n": [
     24,
     16,
     18,
     21,
     16
    ],
    "spread": 0.06615740740740739,
    "flip": false,
    "decided": 1.0
   },
   "G_FB": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.251,
     0.232,
     0.206,
     0.241,
     0.203
    ],
    "ci95": [
     [
      0.209,
      0.291
     ],
     [
      0.19,
      0.275
     ],
     [
      0.164,
      0.253
     ],
     [
      0.161,
      0.312
     ],
     [
      0.162,
      0.244
     ]
    ],
    "n": [
     15,
     24,
     19,
     12,
     25
    ],
    "spread": 0.048022222222222244,
    "flip": false,
    "decided": 1.0
   },
   "PN_FRAC": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.204,
     0.257,
     0.24,
     0.226,
     0.157
    ],
    "ci95": [
     [
      0.173,
      0.24
     ],
     [
      0.211,
      0.303
     ],
     [
      0.187,
      0.29
     ],
     [
      0.175,
      0.272
     ],
     [
      0.095,
      0.227
     ]
    ],
    "n": [
     27,
     24,
     16,
     19,
     9
    ],
    "spread": 0.10002314814814817,
    "flip": false,
    "decided": 1.0
   },
   "TRIAL_DROP": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.224,
     0.222,
     0.225,
     0.18,
     0.249
    ],
    "ci95": [
     [
      0.177,
      0.271
     ],
     [
      0.177,
      0.273
     ],
     [
      0.169,
      0.284
     ],
     [
      0.13,
      0.232
     ],
     [
      0.222,
      0.275
     ]
    ],
    "n": [
     26,
     18,
     20,
     12,
     19
    ],
    "spread": 0.06913742690058475,
    "flip": false,
    "decided": 1.0
   }
  },
  "top": "APBP_SHARE"
 },
 "MB: within-subtype shuffle": {
  "pooled": [
   "+",
   0.018754385964912273
  ],
  "n_plausible": 95,
  "params": {
   "APBP_SHARE": {
    "bins": [
     "+",
     "?",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.012,
     0.01,
     0.023,
     0.048,
     0.04
    ],
    "ci95": [
     [
      0.006,
      0.018
     ],
     [
      -0.001,
      0.021
     ],
     [
      0.006,
      0.035
     ],
     [
      0.033,
      0.061
     ],
     [
      0.032,
      0.049
     ]
    ],
    "n": [
     36,
     28,
     14,
     11,
     6
    ],
    "spread": 0.03745670995670994,
    "flip": false,
    "decided": 0.8
   },
   "KC_SPARSITY": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.019,
     0.016,
     0.018,
     0.024,
     0.02
    ],
    "ci95": [
     [
      0.011,
      0.027
     ],
     [
      0.003,
      0.03
     ],
     [
      0.008,
      0.028
     ],
     [
      0.007,
      0.041
     ],
     [
      0.008,
      0.034
     ]
    ],
    "n": [
     32,
     24,
     17,
     14,
     8
    ],
    "spread": 0.007906746031746039,
    "flip": false,
    "decided": 1.0
   },
   "ETA": {
    "bins": [
     "?",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.01,
     0.022,
     0.024,
     0.019,
     0.024
    ],
    "ci95": [
     [
      -0.001,
      0.02
     ],
     [
      0.011,
      0.033
     ],
     [
      0.014,
      0.035
     ],
     [
      0.005,
      0.032
     ],
     [
      0.01,
      0.039
     ]
    ],
    "n": [
     29,
     13,
     21,
     16,
     16
    ],
    "spread": 0.014386973180076635,
    "flip": false,
    "decided": 0.8
   },
   "G_MM": {
    "bins": [
     "?",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.014,
     0.025,
     0.014,
     0.024,
     0.018
    ],
    "ci95": [
     [
      -0.001,
      0.027
     ],
     [
      0.013,
      0.037
     ],
     [
      0.002,
      0.026
     ],
     [
      0.014,
      0.035
     ],
     [
      0.007,
      0.029
     ]
    ],
    "n": [
     24,
     16,
     18,
     21,
     16
    ],
    "spread": 0.011076388888888879,
    "flip": false,
    "decided": 0.8
   },
   "G_FB": {
    "bins": [
     "+",
     "+",
     "+",
     "?",
     "+"
    ],
    "means": [
     0.021,
     0.018,
     0.021,
     0.016,
     0.018
    ],
    "ci95": [
     [
      0.01,
      0.031
     ],
     [
      0.005,
      0.03
     ],
     [
      0.01,
      0.033
     ],
     [
      -0.006,
      0.036
     ],
     [
      0.009,
      0.026
     ]
    ],
    "n": [
     15,
     24,
     19,
     12,
     25
    ],
    "spread": 0.0052704678362573455,
    "flip": false,
    "decided": 0.8
   },
   "PN_FRAC": {
    "bins": [
     "+",
     "+",
     "+",
     "?",
     "?"
    ],
    "means": [
     0.044,
     0.022,
     0.008,
     0.004,
     -0.015
    ],
    "ci95": [
     [
      0.036,
      0.051
     ],
     [
      0.014,
      0.03
     ],
     [
      0.0,
      0.017
     ],
     [
      -0.006,
      0.014
     ],
     [
      -0.036,
      0.002
     ]
    ],
    "n": [
     27,
     24,
     16,
     19,
     9
    ],
    "spread": 0.05876543209876545,
    "flip": false,
    "decided": 0.6
   },
   "TRIAL_DROP": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.023,
     0.012,
     0.015,
     0.019,
     0.022
    ],
    "ci95": [
     [
      0.009,
      0.037
     ],
     [
      0.003,
      0.021
     ],
     [
      0.002,
      0.027
     ],
     [
      0.006,
      0.032
     ],
     [
      0.011,
      0.032
     ]
    ],
    "n": [
     26,
     18,
     20,
     12,
     19
    ],
    "spread": 0.01114672364672362,
    "flip": false,
    "decided": 1.0
   }
  },
  "top": "PN_FRAC"
 },
 "HD memory: whole-circuit rewiring": {
  "pooled": [
   "+",
   0.7203062080028357
  ],
  "n_plausible": 169,
  "params": {
   "G_E": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.662,
     0.703,
     0.7,
     0.729,
     0.781
    ],
    "ci95": [
     [
      0.64,
      0.686
     ],
     [
      0.683,
      0.724
     ],
     [
      0.677,
      0.722
     ],
     [
      0.706,
      0.751
     ],
     [
      0.765,
      0.798
     ]
    ],
    "n": [
     14,
     28,
     49,
     47,
     31
    ],
    "spread": 0.11949074533388593,
    "flip": false,
    "decided": 1.0
   },
   "G_I": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.672,
     0.713,
     0.719,
     0.721,
     0.734
    ],
    "ci95": [
     [
      0.594,
      0.744
     ],
     [
      0.674,
      0.748
     ],
     [
      0.697,
      0.744
     ],
     [
      0.704,
      0.739
     ],
     [
      0.715,
      0.754
     ]
    ],
    "n": [
     11,
     23,
     35,
     51,
     49
    ],
    "spread": 0.061964590563162725,
    "flip": false,
    "decided": 1.0
   },
   "BIAS": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.742,
     0.738,
     0.75,
     0.706,
     0.686
    ],
    "ci95": [
     [
      0.698,
      0.782
     ],
     [
      0.709,
      0.768
     ],
     [
      0.727,
      0.772
     ],
     [
      0.688,
      0.726
     ],
     [
      0.673,
      0.699
     ]
    ],
    "n": [
     28,
     24,
     32,
     46,
     39
    ],
    "spread": 0.06347093724426045,
    "flip": false,
    "decided": 1.0
   },
   "TAU_I": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.71,
     0.719,
     0.697,
     0.749,
     0.731
    ],
    "ci95": [
     [
      0.684,
      0.736
     ],
     [
      0.695,
      0.744
     ],
     [
      0.673,
      0.722
     ],
     [
      0.724,
      0.776
     ],
     [
      0.706,
      0.754
     ]
    ],
    "n": [
     35,
     43,
     31,
     30,
     30
    ],
    "spread": 0.052143983916218994,
    "flip": false,
    "decided": 1.0
   },
   "TAU_P": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.704,
     0.717,
     0.737,
     0.718,
     0.722
    ],
    "ci95": [
     [
      0.681,
      0.725
     ],
     [
      0.689,
      0.746
     ],
     [
      0.71,
      0.766
     ],
     [
      0.69,
      0.744
     ],
     [
      0.698,
      0.744
     ]
    ],
    "n": [
     26,
     28,
     33,
     46,
     36
    ],
    "spread": 0.03364672492730758,
    "flip": false,
    "decided": 1.0
   },
   "NOISE": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.704,
     0.721,
     0.728,
     0.73,
     0.717
    ],
    "ci95": [
     [
      0.669,
      0.738
     ],
     [
      0.695,
      0.748
     ],
     [
      0.704,
      0.755
     ],
     [
      0.708,
      0.753
     ],
     [
      0.692,
      0.739
     ]
    ],
    "n": [
     32,
     33,
     31,
     38,
     35
    ],
    "spread": 0.02531277875111093,
    "flip": false,
    "decided": 1.0
   }
  },
  "top": "G_E"
 },
 "HD memory: PEN loop shuffle": {
  "pooled": [
   "+",
   0.3681035179661191
  ],
  "n_plausible": 169,
  "params": {
   "G_E": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.321,
     0.401,
     0.403,
     0.349,
     0.334
    ],
    "ci95": [
     [
      0.2,
      0.443
     ],
     [
      0.314,
      0.489
     ],
     [
      0.317,
      0.492
     ],
     [
      0.268,
      0.442
     ],
     [
      0.228,
      0.438
     ]
    ],
    "n": [
     14,
     28,
     49,
     47,
     31
    ],
    "spread": 0.08106877390125627,
    "flip": false,
    "decided": 1.0
   },
   "G_I": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.722,
     0.568,
     0.416,
     0.317,
     0.215
    ],
    "ci95": [
     [
      0.666,
      0.769
     ],
     [
      0.476,
      0.668
     ],
     [
      0.329,
      0.503
     ],
     [
      0.243,
      0.389
     ],
     [
      0.151,
      0.277
     ]
    ],
    "n": [
     11,
     23,
     35,
     51,
     49
    ],
    "spread": 0.507298092824498,
    "flip": false,
    "decided": 1.0
   },
   "BIAS": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.565,
     0.406,
     0.437,
     0.292,
     0.236
    ],
    "ci95": [
     [
      0.46,
      0.659
     ],
     [
      0.293,
      0.515
     ],
     [
      0.329,
      0.541
     ],
     [
      0.227,
      0.365
     ],
     [
      0.171,
      0.303
     ]
    ],
    "n": [
     28,
     24,
     32,
     46,
     39
    ],
    "spread": 0.32873723449182624,
    "flip": false,
    "decided": 1.0
   },
   "TAU_I": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.353,
     0.377,
     0.361,
     0.337,
     0.412
    ],
    "ci95": [
     [
      0.261,
      0.452
     ],
     [
      0.283,
      0.477
     ],
     [
      0.262,
      0.465
     ],
     [
      0.246,
      0.431
     ],
     [
      0.322,
      0.512
     ]
    ],
    "n": [
     35,
     43,
     31,
     30,
     30
    ],
    "spread": 0.07527465949976997,
    "flip": false,
    "decided": 1.0
   },
   "TAU_P": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.228,
     0.348,
     0.47,
     0.384,
     0.371
    ],
    "ci95": [
     [
      0.15,
      0.321
     ],
     [
      0.25,
      0.451
     ],
     [
      0.375,
      0.567
     ],
     [
      0.303,
      0.473
     ],
     [
      0.28,
      0.459
     ]
    ],
    "n": [
     26,
     28,
     33,
     46,
     36
    ],
    "spread": 0.24264363692342902,
    "flip": false,
    "decided": 1.0
   },
   "NOISE": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.345,
     0.333,
     0.422,
     0.375,
     0.367
    ],
    "ci95": [
     [
      0.252,
      0.435
     ],
     [
      0.237,
      0.427
     ],
     [
      0.319,
      0.531
     ],
     [
      0.286,
      0.465
     ],
     [
      0.279,
      0.461
     ]
    ],
    "n": [
     32,
     33,
     31,
     38,
     35
    ],
    "spread": 0.0894868940679946,
    "flip": false,
    "decided": 1.0
   }
  },
  "top": "G_I"
 },
 "HD memory: $\\Delta$7 output shuffle": {
  "pooled": [
   "+",
   0.4147820846860083
  ],
  "n_plausible": 169,
  "params": {
   "G_E": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.613,
     0.571,
     0.454,
     0.326,
     0.256
    ],
    "ci95": [
     [
      0.565,
      0.662
     ],
     [
      0.5,
      0.634
     ],
     [
      0.396,
      0.508
     ],
     [
      0.281,
      0.378
     ],
     [
      0.21,
      0.314
     ]
    ],
    "n": [
     14,
     28,
     49,
     47,
     31
    ],
    "spread": 0.35754455881441255,
    "flip": false,
    "decided": 1.0
   },
   "G_I": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.554,
     0.472,
     0.403,
     0.38,
     0.402
    ],
    "ci95": [
     [
      0.4,
      0.67
     ],
     [
      0.366,
      0.585
     ],
     [
      0.341,
      0.474
     ],
     [
      0.324,
      0.432
     ],
     [
      0.352,
      0.452
     ]
    ],
    "n": [
     11,
     23,
     35,
     51,
     49
    ],
    "spread": 0.1736995733081596,
    "flip": false,
    "decided": 1.0
   },
   "BIAS": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.338,
     0.342,
     0.412,
     0.461,
     0.463
    ],
    "ci95": [
     [
      0.254,
      0.43
     ],
     [
      0.25,
      0.448
     ],
     [
      0.338,
      0.497
     ],
     [
      0.408,
      0.515
     ],
     [
      0.417,
      0.507
     ]
    ],
    "n": [
     28,
     24,
     32,
     46,
     39
    ],
    "spread": 0.12492584172836657,
    "flip": false,
    "decided": 1.0
   },
   "TAU_I": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.386,
     0.413,
     0.419,
     0.409,
     0.453
    ],
    "ci95": [
     [
      0.321,
      0.452
     ],
     [
      0.354,
      0.475
     ],
     [
      0.346,
      0.489
     ],
     [
      0.34,
      0.477
     ],
     [
      0.371,
      0.537
     ]
    ],
    "n": [
     35,
     43,
     31,
     30,
     30
    ],
    "spread": 0.06634956885187943,
    "flip": false,
    "decided": 1.0
   },
   "TAU_P": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.409,
     0.45,
     0.444,
     0.414,
     0.366
    ],
    "ci95": [
     [
      0.339,
      0.481
     ],
     [
      0.372,
      0.531
     ],
     [
      0.374,
      0.512
     ],
     [
      0.347,
      0.48
     ],
     [
      0.3,
      0.428
     ]
    ],
    "n": [
     26,
     28,
     33,
     46,
     36
    ],
    "spread": 0.0834749280123177,
    "flip": false,
    "decided": 1.0
   },
   "NOISE": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.415,
     0.358,
     0.475,
     0.436,
     0.392
    ],
    "ci95": [
     [
      0.344,
      0.487
     ],
     [
      0.286,
      0.436
     ],
     [
      0.4,
      0.56
     ],
     [
      0.373,
      0.501
     ],
     [
      0.332,
      0.456
     ]
    ],
    "n": [
     32,
     33,
     31,
     38,
     35
    ],
    "spread": 0.11622578945455347,
    "flip": false,
    "decided": 1.0
   }
  },
  "top": "G_E"
 },
 "HD integration: whole-circuit rewiring": {
  "pooled": [
   "+",
   0.48009555605124954
  ],
  "n_plausible": 169,
  "params": {
   "G_E": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.789,
     0.668,
     0.483,
     0.419,
     0.259
    ],
    "ci95": [
     [
      0.75,
      0.822
     ],
     [
      0.568,
      0.755
     ],
     [
      0.397,
      0.564
     ],
     [
      0.354,
      0.486
     ],
     [
      0.218,
      0.306
     ]
    ],
    "n": [
     14,
     28,
     49,
     47,
     31
    ],
    "spread": 0.5295521281275933,
    "flip": false,
    "decided": 1.0
   },
   "G_I": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.36,
     0.422,
     0.453,
     0.511,
     0.521
    ],
    "ci95": [
     [
      0.225,
      0.517
     ],
     [
      0.301,
      0.539
     ],
     [
      0.368,
      0.545
     ],
     [
      0.436,
      0.584
     ],
     [
      0.444,
      0.602
     ]
    ],
    "n": [
     11,
     23,
     35,
     51,
     49
    ],
    "spread": 0.16017912160718062,
    "flip": false,
    "decided": 1.0
   },
   "BIAS": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.43,
     0.437,
     0.428,
     0.53,
     0.526
    ],
    "ci95": [
     [
      0.346,
      0.515
     ],
     [
      0.342,
      0.539
     ],
     [
      0.338,
      0.523
     ],
     [
      0.444,
      0.609
     ],
     [
      0.433,
      0.615
     ]
    ],
    "n": [
     28,
     24,
     32,
     46,
     39
    ],
    "spread": 0.10189722547637708,
    "flip": false,
    "decided": 1.0
   },
   "TAU_I": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.449,
     0.462,
     0.587,
     0.449,
     0.463
    ],
    "ci95": [
     [
      0.361,
      0.539
     ],
     [
      0.36,
      0.552
     ],
     [
      0.499,
      0.673
     ],
     [
      0.363,
      0.542
     ],
     [
      0.368,
      0.556
     ]
    ],
    "n": [
     35,
     43,
     31,
     30,
     30
    ],
    "spread": 0.13833515401720192,
    "flip": false,
    "decided": 1.0
   },
   "TAU_P": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.427,
     0.537,
     0.452,
     0.495,
     0.481
    ],
    "ci95": [
     [
      0.331,
      0.531
     ],
     [
      0.432,
      0.63
     ],
     [
      0.362,
      0.547
     ],
     [
      0.409,
      0.581
     ],
     [
      0.392,
      0.569
     ]
    ],
    "n": [
     26,
     28,
     33,
     46,
     36
    ],
    "spread": 0.11017076509382118,
    "flip": false,
    "decided": 1.0
   },
   "NOISE": {
    "bins": [
     "+",
     "+",
     "+",
     "+",
     "+"
    ],
    "means": [
     0.506,
     0.505,
     0.52,
     0.475,
     0.404
    ],
    "ci95": [
     [
      0.401,
      0.602
     ],
     [
      0.401,
      0.605
     ],
     [
      0.426,
      0.618
     ],
     [
      0.391,
      0.563
     ],
     [
      0.322,
      0.488
     ]
    ],
    "n": [
     32,
     33,
     31,
     38,
     35
    ],
    "spread": 0.11586665303575627,
    "flip": false,
    "decided": 1.0
   }
  },
  "top": "G_E"
 }
}

==> anc/results/p2_budget.json <==
{
 "MB_KC_perm_all": {
  "n25_K1": {
   "P2_median": 0.108,
   "P2_frac_pos": 0.94,
   "P3_median": -0.088,
   "P3_frac_neg": 0.959,
   "P3_draws": 2000
  },
  "n25_K3": {
   "P2_median": 0.093,
   "P2_frac_pos": 0.959,
   "P3_median": -0.083,
   "P3_frac_neg": 0.999,
   "P3_draws": 2000
  },
  "n25_K5": {
   "P2_median": 0.09,
   "P2_frac_pos": 0.962,
   "P3_median": -0.077,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n25_K10": {
   "P2_median": 0.068,
   "P2_frac_pos": 0.953,
   "P3_median": -0.058,
   "P3_frac_neg": 1.0,
   "P3_draws": 1857
  },
  "n50_K1": {
   "P2_median": 0.105,
   "P2_frac_pos": 0.979,
   "P3_median": -0.09,
   "P3_frac_neg": 0.979,
   "P3_draws": 2000
  },
  "n50_K3": {
   "P2_median": 0.099,
   "P2_frac_pos": 0.99,
   "P3_median": -0.09,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n50_K5": {
   "P2_median": 0.096,
   "P2_frac_pos": 0.995,
   "P3_median": -0.09,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n50_K10": {
   "P2_median": 0.09,
   "P2_frac_pos": 0.995,
   "P3_median": -0.081,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n50_K20": {
   "P2_median": 0.069,
   "P2_frac_pos": 0.994,
   "P3_median": -0.058,
   "P3_frac_neg": 1.0,
   "P3_draws": 1957
  },
  "n100_K1": {
   "P2_median": 0.098,
   "P2_frac_pos": 0.998,
   "P3_median": -0.087,
   "P3_frac_neg": 0.997,
   "P3_draws": 2000
  },
  "n100_K3": {
   "P2_median": 0.101,
   "P2_frac_pos": 1.0,
   "P3_median": -0.089,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n100_K5": {
   "P2_median": 0.1,
   "P2_frac_pos": 1.0,
   "P3_median": -0.09,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n100_K10": {
   "P2_median": 0.096,
   "P2_frac_pos": 1.0,
   "P3_median": -0.09,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n100_K20": {
   "P2_median": 0.091,
   "P2_frac_pos": 1.0,
   "P3_median": -0.081,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n200_K1": {
   "P2_median": 0.09,
   "P2_frac_pos": 1.0,
   "P3_median": -0.092,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n200_K3": {
   "P2_median": 0.1,
   "P2_frac_pos": 1.0,
   "P3_median": -0.087,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n200_K5": {
   "P2_median": 0.101,
   "P2_frac_pos": 1.0,
   "P3_median": -0.086,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n200_K10": {
   "P2_median": 0.1,
   "P2_frac_pos": 1.0,
   "P3_median": -0.089,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n200_K20": {
   "P2_median": 0.097,
   "P2_frac_pos": 1.0,
   "P3_median": -0.09,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n400_K1": {
   "P2_median": 0.09,
   "P2_frac_pos": 1.0,
   "P3_median": -0.092,
   "P3_frac_neg": 1.0,
   "P3_draws": 1
  },
  "n400_K3": {
   "P2_median": 0.097,
   "P2_frac_pos": 1.0,
   "P3_median": -0.088,
   "P3_frac_neg": 1.0,
   "P3_draws": 1
  },
  "n400_K5": {
   "P2_median": 0.101,
   "P2_frac_pos": 1.0,
   "P3_median": -0.086,
   "P3_frac_neg": 1.0,
   "P3_draws": 1
  },
  "n400_K10": {
   "P2_median": 0.1,
   "P2_frac_pos": 1.0,
   "P3_median": -0.085,
   "P3_frac_neg": 1.0,
   "P3_draws": 1
  },
  "n400_K20": {
   "P2_median": 0.1,
   "P2_frac_pos": 1.0,
   "P3_median": -0.09,
   "P3_frac_neg": 1.0,
   "P3_draws": 1
  }
 },
 "MB_KCMBON_rewired": {
  "n25_K1": {
   "P2_median": 0.112,
   "P2_frac_pos": 0.965,
   "P3_median": -0.068,
   "P3_frac_neg": 0.888,
   "P3_draws": 2000
  },
  "n25_K3": {
   "P2_median": 0.11,
   "P2_frac_pos": 0.986,
   "P3_median": -0.062,
   "P3_frac_neg": 0.991,
   "P3_draws": 2000
  },
  "n25_K5": {
   "P2_median": 0.101,
   "P2_frac_pos": 0.991,
   "P3_median": -0.056,
   "P3_frac_neg": 0.998,
   "P3_draws": 1999
  },
  "n25_K10": {
   "P2_median": 0.079,
   "P2_frac_pos": 0.986,
   "P3_median": -0.04,
   "P3_frac_neg": 0.999,
   "P3_draws": 1848
  },
  "n50_K1": {
   "P2_median": 0.11,
   "P2_frac_pos": 0.994,
   "P3_median": -0.068,
   "P3_frac_neg": 0.875,
   "P3_draws": 2000
  },
  "n50_K3": {
   "P2_median": 0.111,
   "P2_frac_pos": 1.0,
   "P3_median": -0.067,
   "P3_frac_neg": 0.995,
   "P3_draws": 2000
  },
  "n50_K5": {
   "P2_median": 0.108,
   "P2_frac_pos": 0.999,
   "P3_median": -0.065,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n50_K10": {
   "P2_median": 0.101,
   "P2_frac_pos": 1.0,
   "P3_median": -0.058,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n50_K20": {
   "P2_median": 0.08,
   "P2_frac_pos": 0.999,
   "P3_median": -0.04,
   "P3_frac_neg": 1.0,
   "P3_draws": 1956
  },
  "n100_K1": {
   "P2_median": 0.108,
   "P2_frac_pos": 1.0,
   "P3_median": -0.068,
   "P3_frac_neg": 0.919,
   "P3_draws": 2000
  },
  "n100_K3": {
   "P2_median": 0.112,
   "P2_frac_pos": 1.0,
   "P3_median": -0.065,
   "P3_frac_neg": 0.996,
   "P3_draws": 2000
  },
  "n100_K5": {
   "P2_median": 0.112,
   "P2_frac_pos": 1.0,
   "P3_median": -0.066,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n100_K10": {
   "P2_median": 0.109,
   "P2_frac_pos": 1.0,
   "P3_median": -0.066,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n100_K20": {
   "P2_median": 0.102,
   "P2_frac_pos": 1.0,
   "P3_median": -0.059,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n200_K1": {
   "P2_median": 0.118,
   "P2_frac_pos": 1.0,
   "P3_median": -0.063,
   "P3_frac_neg": 0.986,
   "P3_draws": 2000
  },
  "n200_K3": {
   "P2_median": 0.111,
   "P2_frac_pos": 1.0,
   "P3_median": -0.061,
   "P3_frac_neg": 0.999,
   "P3_draws": 2000
  },
  "n200_K5": {
   "P2_median": 0.112,
   "P2_frac_pos": 1.0,
   "P3_median": -0.061,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n200_K10": {
   "P2_median": 0.112,
   "P2_frac_pos": 1.0,
   "P3_median": -0.065,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n200_K20": {
   "P2_median": 0.109,
   "P2_frac_pos": 1.0,
   "P3_median": -0.067,
   "P3_frac_neg": 1.0,
   "P3_draws": 2000
  },
  "n400_K1": {
   "P2_median": 0.118,
   "P2_frac_pos": 1.0,
   "P3_median": -0.063,
   "P3_frac_neg": 1.0,
   "P3_draws": 1
  },
  "n400_K3": {
   "P2_median": 0.111,
   "P2_frac_pos": 1.0,
   "P3_median": -0.065,
   "P3_frac_neg": 1.0,
   "P3_draws": 1
  },
  "n400_K5": {
   "P2_median": 0.112,
   "P2_frac_pos": 1.0,
   "P3_median": -0.063,
   "P3_frac_neg": 1.0,
   "P3_draws": 1
  },
  "n400_K10": {
   "P2_median": 0.111,
   "P2_frac_pos": 1.0,
   "P3_median": -0.059,
   "P3_frac_neg": 1.0,
   "P3_draws": 1
  },
  "n400_K20": {
   "P2_median": 0.113,
   "P2_frac_pos": 1.0,
   "P3_median": -0.066,
   "P3_frac_neg": 1.0,
   "P3_draws": 1
  }
 },
 "HD_memory_own_ALL_rewired": {
  "n25_K1": {
   "P2_median": 0.742,
   "P2_frac_pos": 1.0
  },
  "n25_K3": {
   "P2_median": 0.765,
   "P2_frac_pos": 1.0
  },
  "n25_K5": {
   "P2_median": 0.754,
   "P2_frac_pos": 1.0
  },
  "n25_K10": {
   "P2_median": 0.711,
   "P2_frac_pos": 1.0
  },
  "n50_K1": {
   "P2_median": 0.682,
   "P2_frac_pos": 1.0
  },
  "n50_K3": {
   "P2_median": 0.746,
   "P2_frac_pos": 1.0
  },
  "n50_K5": {
   "P2_median": 0.759,
   "P2_frac_pos": 1.0
  },
  "n50_K10": {
   "P2_median": 0.753,
   "P2_frac_pos": 1.0
  },
  "n50_K20": {
   "P2_median": 0.714,
   "P2_frac_pos": 1.0
  },
  "n100_K1": {
   "P2_median": 0.579,
   "P2_frac_pos": 1.0
  },
  "n100_K3": {
   "P2_median": 0.685,
   "P2_frac_pos": 1.0
  },
  "n100_K5": {
   "P2_median": 0.726,
   "P2_frac_pos": 1.0
  },
  "n100_K10": {
   "P2_median": 0.755,
   "P2_frac_pos": 1.0
  },
  "n100_K20": {
   "P2_median": 0.755,
   "P2_frac_pos": 1.0
  },
  "n200_K1": {
   "P2_median": 0.574,
   "P2_frac_pos": 1.0
  },
  "n200_K3": {
   "P2_median": 0.624,
   "P2_frac_pos": 1.0
  },
  "n200_K5": {
   "P2_median": 0.662,
   "P2_frac_pos": 1.0
  },
  "n200_K10": {
   "P2_median": 0.725,
   "P2_frac_pos": 1.0
  },
  "n200_K20": {
   "P2_median": 0.754,
   "P2_frac_pos": 1.0
  },
  "n400_K1": {
   "P2_median": 0.574,
   "P2_frac_pos": 1.0
  },
  "n400_K3": {
   "P2_median": 0.574,
   "P2_frac_pos": 1.0
  },
  "n400_K5": {
   "P2_median": 0.611,
   "P2_frac_pos": 1.0
  },
  "n400_K10": {
   "P2_median": 0.657,
   "P2_frac_pos": 1.0
  },
  "n400_K20": {
   "P2_median": 0.724,
   "P2_frac_pos": 1.0
  }
 },
 "HD_memory_own_PEN_loop_shuffled": {
  "n25_K1": {
   "P2_median": 0.164,
   "P2_frac_pos": 1.0
  },
  "n25_K3": {
   "P2_median": 0.175,
   "P2_frac_pos": 1.0
  },
  "n25_K5": {
   "P2_median": 0.201,
   "P2_frac_pos": 1.0
  },
  "n25_K10": {
   "P2_median": 0.315,
   "P2_frac_pos": 1.0
  },
  "n50_K1": {
   "P2_median": 0.176,
   "P2_frac_pos": 1.0
  },
  "n50_K3": {
   "P2_median": 0.168,
   "P2_frac_pos": 1.0
  },
  "n50_K5": {
   "P2_median": 0.172,
   "P2_frac_pos": 1.0
  },
  "n50_K10": {
   "P2_median": 0.199,
   "P2_frac_pos": 1.0
  },
  "n50_K20": {
   "P2_median": 0.331,
   "P2_frac_pos": 1.0
  },
  "n100_K1": {
   "P2_median": 0.18,
   "P2_frac_pos": 1.0
  },
  "n100_K3": {
   "P2_median": 0.174,
   "P2_frac_pos": 1.0
  },
  "n100_K5": {
   "P2_median": 0.169,
   "P2_frac_pos": 1.0
  },
  "n100_K10": {
   "P2_median": 0.169,
   "P2_frac_pos": 1.0
  },
  "n100_K20": {
   "P2_median": 0.198,
   "P2_frac_pos": 1.0
  },
  "n200_K1": {
   "P2_median": 0.18,
   "P2_frac_pos": 1.0
  },
  "n200_K3": {
   "P2_median": 0.182,
   "P2_frac_pos": 1.0
  },
  "n200_K5": {
   "P2_median": 0.177,
   "P2_frac_pos": 1.0
  },
  "n200_K10": {
   "P2_median": 0.17,
   "P2_frac_pos": 1.0
  },
  "n200_K20": {
   "P2_median": 0.169,
   "P2_frac_pos": 1.0
  },
  "n400_K1": {
   "P2_median": 0.18,
   "P2_frac_pos": 1.0
  },
  "n400_K3": {
   "P2_median": 0.185,
   "P2_frac_pos": 1.0
  },
  "n400_K5": {
   "P2_median": 0.183,
   "P2_frac_pos": 1.0
  },
  "n400_K10": {
   "P2_median": 0.177,
   "P2_frac_pos": 1.0
  },
  "n400_K20": {
   "P2_median": 0.17,
   "P2_frac_pos": 1.0
  }
 },
 "HD_memory_own_D7_out_shuffled": {
  "n25_K1": {
   "P2_median": 0.189,
   "P2_frac_pos": 0.976
  },
  "n25_K3": {
   "P2_median": 0.244,
   "P2_frac_pos": 1.0
  },
  "n25_K5": {
   "P2_median": 0.284,
   "P2_frac_pos": 1.0
  },
  "n25_K10": {
   "P2_median": 0.372,
   "P2_frac_pos": 1.0
  },
  "n50_K1": {
   "P2_median": 0.158,
   "P2_frac_pos": 0.975
  },
  "n50_K3": {
   "P2_median": 0.197,
   "P2_frac_pos": 1.0
  },
  "n50_K5": {
   "P2_median": 0.224,
   "P2_frac_pos": 1.0
  },
  "n50_K10": {
   "P2_median": 0.277,
   "P2_frac_pos": 1.0
  },
  "n50_K20": {
   "P2_median": 0.383,
   "P2_frac_pos": 1.0
  },
  "n100_K1": {
   "P2_median": 0.148,
   "P2_frac_pos": 0.99
  },
  "n100_K3": {
   "P2_median": 0.163,
   "P2_frac_pos": 1.0
  },
  "n100_K5": {
   "P2_median": 0.184,
   "P2_frac_pos": 1.0
  },
  "n100_K10": {
   "P2_median": 0.219,
   "P2_frac_pos": 1.0
  },
  "n100_K20": {
   "P2_median": 0.277,
   "P2_frac_pos": 1.0
  },
  "n200_K1": {
   "P2_median": 0.057,
   "P2_frac_pos": 1.0
  },
  "n200_K3": {
   "P2_median": 0.134,
   "P2_frac_pos": 1.0
  },
  "n200_K5": {
   "P2_median": 0.152,
   "P2_frac_pos": 1.0
  },
  "n200_K10": {
   "P2_median": 0.179,
   "P2_frac_pos": 1.0
  },
  "n200_K20": {
   "P2_median": 0.217,
   "P2_frac_pos": 1.0
  },
  "n400_K1": {
   "P2_median": 0.057,
   "P2_frac_pos": 1.0
  },
  "n400_K3": {
   "P2_median": 0.118,
   "P2_frac_pos": 1.0
  },
  "n400_K5": {
   "P2_median": 0.129,
   "P2_frac_pos": 1.0
  },
  "n400_K10": {
   "P2_median": 0.151,
   "P2_frac_pos": 1.0
  },
  "n400_K20": {
   "P2_median": 0.18,
   "P2_frac_pos": 1.0
  }
 },
 "HD_integration_own_ALL_rewired": {
  "n25_K1": {
   "P2_median": 0.866,
   "P2_frac_pos": 1.0
  },
  "n25_K3": {
   "P2_median": 0.819,
   "P2_frac_pos": 1.0
  },
  "n25_K5": {
   "P2_median": 0.725,
   "P2_frac_pos": 1.0
  },
  "n25_K10": {
   "P2_median": 0.516,
   "P2_frac_pos": 1.0
  },
  "n50_K1": {
   "P2_median": 0.912,
   "P2_frac_pos": 1.0
  },
  "n50_K3": {
   "P2_median": 0.868,
   "P2_frac_pos": 1.0
  },
  "n50_K5": {
   "P2_median": 0.84,
   "P2_frac_pos": 1.0
  },
  "n50_K10": {
   "P2_median": 0.739,
   "P2_frac_pos": 1.0
  },
  "n50_K20": {
   "P2_median": 0.515,
   "P2_frac_pos": 1.0
  },
  "n100_K1": {
   "P2_median": 0.925,
   "P2_frac_pos": 1.0
  },
  "n100_K3": {
   "P2_median": 0.908,
   "P2_frac_pos": 1.0
  },
  "n100_K5": {
   "P2_median": 0.88,
   "P2_frac_pos": 1.0
  },
  "n100_K10": {
   "P2_median": 0.844,
   "P2_frac_pos": 1.0
  },
  "n100_K20": {
   "P2_median": 0.747,
   "P2_frac_pos": 1.0
  },
  "n200_K1": {
   "P2_median": 0.923,
   "P2_frac_pos": 1.0
  },
  "n200_K3": {
   "P2_median": 0.934,
   "P2_frac_pos": 1.0
  },
  "n200_K5": {
   "P2_median": 0.919,
   "P2_frac_pos": 1.0
  },
  "n200_K10": {
   "P2_median": 0.884,
   "P2_frac_pos": 1.0
  },
  "n200_K20": {
   "P2_median": 0.847,
   "P2_frac_pos": 1.0
  },
  "n400_K1": {
   "P2_median": 0.923,
   "P2_frac_pos": 1.0
  },
  "n400_K3": {
   "P2_median": 0.95,
   "P2_frac_pos": 1.0
  },
  "n400_K5": {
   "P2_median": 0.939,
   "P2_frac_pos": 1.0
  },
  "n400_K10": {
   "P2_median": 0.921,
   "P2_frac_pos": 1.0
  },
  "n400_K20": {
   "P2_median": 0.885,
   "P2_frac_pos": 1.0
  }
 },
 "HD_integration_own_PEN_loop_shuffled": {
  "n25_K1": {
   "P2_median": 0.343,
   "P2_frac_pos": 0.991
  },
  "n25_K3": {
   "P2_median": 0.339,
   "P2_frac_pos": 0.995
  },
  "n25_K5": {
   "P2_median": 0.324,
   "P2_frac_pos": 0.992
  },
  "n25_K10": {
   "P2_median": 0.266,
   "P2_frac_pos": 0.995
  },
  "n50_K1": {
   "P2_median": 0.347,
   "P2_frac_pos": 1.0
  },
  "n50_K3": {
   "P2_median": 0.334,
   "P2_frac_pos": 1.0
  },
  "n50_K5": {
   "P2_median": 0.337,
   "P2_frac_pos": 1.0
  },
  "n50_K10": {
   "P2_median": 0.324,
   "P2_frac_pos": 1.0
  },
  "n50_K20": {
   "P2_median": 0.268,
   "P2_frac_pos": 1.0
  },
  "n100_K1": {
   "P2_median": 0.356,
   "P2_frac_pos": 1.0
  },
  "n100_K3": {
   "P2_median": 0.337,
   "P2_frac_pos": 1.0
  },
  "n100_K5": {
   "P2_median": 0.332,
   "P2_frac_pos": 1.0
  },
  "n100_K10": {
   "P2_median": 0.337,
   "P2_frac_pos": 1.0
  },
  "n100_K20": {
   "P2_median": 0.328,
   "P2_frac_pos": 1.0
  },
  "n200_K1": {
   "P2_median": 0.361,
   "P2_frac_pos": 1.0
  },
  "n200_K3": {
   "P2_median": 0.346,
   "P2_frac_pos": 1.0
  },
  "n200_K5": {
   "P2_median": 0.338,
   "P2_frac_pos": 1.0
  },
  "n200_K10": {
   "P2_median": 0.33,
   "P2_frac_pos": 1.0
  },
  "n200_K20": {
   "P2_median": 0.337,
   "P2_frac_pos": 1.0
  },
  "n400_K1": {
   "P2_median": 0.361,
   "P2_frac_pos": 1.0
  },
  "n400_K3": {
   "P2_median": 0.359,
   "P2_frac_pos": 1.0
  },
  "n400_K5": {
   "P2_median": 0.347,
   "P2_frac_pos": 1.0
  },
  "n400_K10": {
   "P2_median": 0.34,
   "P2_frac_pos": 1.0
  },
  "n400_K20": {
   "P2_median": 0.329,
   "P2_frac_pos": 1.0
  }
 },
 "HD_integration_own_D7_out_shuffled": {
  "n25_K1": {
   "P2_median": 0.523,
   "P2_frac_pos": 1.0
  },
  "n25_K3": {
   "P2_median": 0.512,
   "P2_frac_pos": 0.999
  },
  "n25_K5": {
   "P2_median": 0.466,
   "P2_frac_pos": 0.999
  },
  "n25_K10": {
   "P2_median": 0.333,
   "P2_frac_pos": 0.999
  },
  "n50_K1": {
   "P2_median": 0.54,
   "P2_frac_pos": 1.0
  },
  "n50_K3": {
   "P2_median": 0.528,
   "P2_frac_pos": 1.0
  },
  "n50_K5": {
   "P2_median": 0.516,
   "P2_frac_pos": 1.0
  },
  "n50_K10": {
   "P2_median": 0.463,
   "P2_frac_pos": 1.0
  },
  "n50_K20": {
   "P2_median": 0.339,
   "P2_frac_pos": 1.0
  },
  "n100_K1": {
   "P2_median": 0.562,
   "P2_frac_pos": 1.0
  },
  "n100_K3": {
   "P2_median": 0.54,
   "P2_frac_pos": 1.0
  },
  "n100_K5": {
   "P2_median": 0.529,
   "P2_frac_pos": 1.0
  },
  "n100_K10": {
   "P2_median": 0.521,
   "P2_frac_pos": 1.0
  },
  "n100_K20": {
   "P2_median": 0.464,
   "P2_frac_pos": 1.0
  },
  "n200_K1": {
   "P2_median": 0.568,
   "P2_frac_pos": 1.0
  },
  "n200_K3": {
   "P2_median": 0.553,
   "P2_frac_pos": 1.0
  },
  "n200_K5": {
   "P2_median": 0.546,
   "P2_frac_pos": 1.0
  },
  "n200_K10": {
   "P2_median": 0.529,
   "P2_frac_pos": 1.0
  },
  "n200_K20": {
   "P2_median": 0.52,
   "P2_frac_pos": 1.0
  },
  "n400_K1": {
   "P2_median": 0.568,
   "P2_frac_pos": 1.0
  },
  "n400_K3": {
   "P2_median": 0.566,
   "P2_frac_pos": 1.0
  },
  "n400_K5": {
   "P2_median": 0.553,
   "P2_frac_pos": 1.0
  },
  "n400_K10": {
   "P2_median": 0.547,
   "P2_frac_pos": 1.0
  },
  "n400_K20": {
   "P2_median": 0.53,
   "P2_frac_pos": 1.0
  }
 }
}

==> anc/results/protocol10.json <==
{
 "MB": {
  "KC_perm_all": {
   "P1": [
    0.091,
    0.068,
    0.115
   ],
   "P2": [
    0.093,
    0.045,
    0.131
   ],
   "P3": [
    -0.092,
    -0.138,
    -0.052
   ]
  },
  "KCMBON_rewired": {
   "P1": [
    0.098,
    0.076,
    0.122
   ],
   "P2": [
    0.103,
    0.063,
    0.143
   ],
   "P3": [
    -0.069,
    -0.111,
    -0.029
   ]
  },
  "DA_shuf_all": {
   "P1": [
    0.223,
    0.201,
    0.246
   ],
   "P2": [
    0.399,
    0.355,
    0.421
   ],
   "P3": [
    0.218,
    0.162,
    0.248
   ]
  }
 },
 "HDmem": {
  "ALL_rewired": {
   "P1": [
    0.72,
    0.708,
    0.732
   ],
   "P2": [
    0.611,
    0.553,
    0.711
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  },
  "PEN_loop_shuffled": {
   "P1": [
    0.368,
    0.326,
    0.411
   ],
   "P2": [
    0.183,
    0.159,
    0.201
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  },
  "D7_out_shuffled": {
   "P1": [
    0.415,
    0.382,
    0.448
   ],
   "P2": [
    0.129,
    0.067,
    0.189
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  }
 },
 "HDint": {
  "ALL_rewired": {
   "P1": [
    0.48,
    0.439,
    0.523
   ],
   "P2": [
    0.939,
    0.891,
    0.969
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  },
  "PEN_loop_shuffled": {
   "P1": [
    0.249,
    0.198,
    0.302
   ],
   "P2": [
    0.347,
    0.306,
    0.379
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  },
  "D7_out_shuffled": {
   "P1": [
    0.316,
    0.263,
    0.369
   ],
   "P2": [
    0.553,
    0.513,
    0.59
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  }
 }
}

==> anc/results/protocol_local.json <==
{
 "MB": {
  "KCMBON_local": {
   "P1": [
    0.09,
    0.072,
    0.109
   ],
   "P2": [
    0.116,
    0.084,
    0.148
   ],
   "P3": [
    -0.031,
    -0.066,
    0.0
   ]
  }
 },
 "HDmem": {
  "ALL_local": {
   "P1": [
    0.49,
    0.454,
    0.525
   ],
   "P2": [
    0.321,
    0.297,
    0.335
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  },
  "BLOCK_local": {
   "P1": [
    0.704,
    0.693,
    0.716
   ],
   "P2": [
    0.613,
    0.586,
    0.657
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  }
 },
 "HDint": {
  "ALL_local": {
   "P1": [
    0.311,
    0.256,
    0.365
   ],
   "P2": [
    0.446,
    0.396,
    0.489
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  },
  "BLOCK_local": {
   "P1": [
    0.48,
    0.439,
    0.523
   ],
   "P2": [
    0.926,
    0.879,
    0.96
   ],
   "P3": [
    NaN,
    NaN,
    NaN
   ]
  }
 },
 "rho": -0.8629707590163367
}

==> anc/results/sobol.json <==
{
 "MB": {
  "KC_perm_all": {
   "cv_r2": 0.767,
   "S1": {
    "APBP_SHARE": 0.879,
    "KC_SPARSITY": 0.021,
    "ETA": 0.006,
    "G_MM": 0.002,
    "G_FB": 0.006,
    "PN_FRAC": 0.003,
    "TRIAL_DROP": 0.006
   },
   "ST": {
    "APBP_SHARE": 0.947,
    "KC_SPARSITY": 0.074,
    "ETA": 0.013,
    "G_MM": 0.003,
    "G_FB": 0.01,
    "PN_FRAC": 0.007,
    "TRIAL_DROP": 0.017
   }
  },
  "KCMBON_rewired": {
   "cv_r2": 0.748,
   "S1": {
    "APBP_SHARE": 0.89,
    "KC_SPARSITY": 0.014,
    "ETA": 0.009,
    "G_MM": 0.001,
    "G_FB": 0.003,
    "PN_FRAC": 0.003,
    "TRIAL_DROP": 0.006
   },
   "ST": {
    "APBP_SHARE": 0.953,
    "KC_SPARSITY": 0.058,
    "ETA": 0.017,
    "G_MM": 0.003,
    "G_FB": 0.007,
    "PN_FRAC": 0.01,
    "TRIAL_DROP": 0.02
   }
  },
  "PNKC_rewired": {
   "cv_r2": 0.101,
   "S1": {
    "APBP_SHARE": 0.296,
    "KC_SPARSITY": 0.121,
    "ETA": 0.033,
    "G_MM": 0.011,
    "G_FB": 0.041,
    "PN_FRAC": 0.054,
    "TRIAL_DROP": 0.118
   },
   "ST": {
    "APBP_SHARE": 0.576,
    "KC_SPARSITY": 0.351,
    "ETA": 0.063,
    "G_MM": 0.02,
    "G_FB": 0.063,
    "PN_FRAC": 0.08,
    "TRIAL_DROP": 0.178
   }
  },
  "DA_shuf_all": {
   "cv_r2": 0.839,
   "S1": {
    "APBP_SHARE": 0.574,
    "KC_SPARSITY": 0.25,
    "ETA": 0.038,
    "G_MM": 0.001,
    "G_FB": 0.002,
    "PN_FRAC": 0.04,
    "TRIAL_DROP": 0.016
   },
   "ST": {
    "APBP_SHARE": 0.638,
    "KC_SPARSITY": 0.316,
    "ETA": 0.047,
    "G_MM": 0.004,
    "G_FB": 0.004,
    "PN_FRAC": 0.056,
    "TRIAL_DROP": 0.023
   }
  }
 },
 "HDmem": {
  "ALL_rewired": {
   "cv_r2": 0.598,
   "S1": {
    "G_E": 0.241,
    "G_I": 0.304,
    "BIAS": 0.082,
    "TAU_I": 0.014,
    "TAU_P": 0.025,
    "NOISE": 0.005
   },
   "ST": {
    "G_E": 0.551,
    "G_I": 0.5,
    "BIAS": 0.229,
    "TAU_I": 0.022,
    "TAU_P": 0.039,
    "NOISE": 0.009
   }
  },
  "PEN_loop_shuffled": {
   "cv_r2": 0.104,
   "S1": {
    "G_E": 0.241,
    "G_I": 0.088,
    "BIAS": 0.051,
    "TAU_I": 0.055,
    "TAU_P": 0.095,
    "NOISE": 0.028
   },
   "ST": {
    "G_E": 0.601,
    "G_I": 0.195,
    "BIAS": 0.311,
    "TAU_I": 0.12,
    "TAU_P": 0.153,
    "NOISE": 0.057
   }
  },
  "D7_out_shuffled": {
   "cv_r2": 0.308,
   "S1": {
    "G_E": 0.236,
    "G_I": 0.196,
    "BIAS": 0.175,
    "TAU_I": 0.041,
    "TAU_P": 0.028,
    "NOISE": 0.014
   },
   "ST": {
    "G_E": 0.511,
    "G_I": 0.288,
    "BIAS": 0.373,
    "TAU_I": 0.073,
    "TAU_P": 0.058,
    "NOISE": 0.03
   }
  }
 },
 "HDint": {
  "ALL_rewired": {
   "cv_r2": 0.423,
   "S1": {
    "G_E": 0.206,
    "G_I": 0.335,
    "BIAS": 0.104,
    "TAU_I": 0.011,
    "TAU_P": 0.036,
    "NOISE": 0.017
   },
   "ST": {
    "G_E": 0.411,
    "G_I": 0.475,
    "BIAS": 0.327,
    "TAU_I": 0.019,
    "TAU_P": 0.053,
    "NOISE": 0.031
   }
  },
  "PEN_loop_shuffled": {
   "cv_r2": 0.056,
   "S1": {
    "G_E": 0.316,
    "G_I": 0.107,
    "BIAS": 0.035,
    "TAU_I": 0.032,
    "TAU_P": 0.091,
    "NOISE": 0.049
   },
   "ST": {
    "G_E": 0.614,
    "G_I": 0.216,
    "BIAS": 0.249,
    "TAU_I": 0.064,
    "TAU_P": 0.126,
    "NOISE": 0.082
   }
  },
  "D7_out_shuffled": {
   "cv_r2": 0.22,
   "S1": {
    "G_E": 0.263,
    "G_I": 0.204,
    "BIAS": 0.105,
    "TAU_I": 0.026,
    "TAU_P": 0.042,
    "NOISE": 0.049
   },
   "ST": {
    "G_E": 0.488,
    "G_I": 0.327,
    "BIAS": 0.324,
    "TAU_I": 0.044,
    "TAU_P": 0.066,
    "NOISE": 0.073
   }
  }
 }
}

==> anc/results/supplementary_checks.json <==
{
 "near177_KC_perm_all": {
  "mean": 0.010752688172043005,
  "ci": [
   0.003278225806451592,
   0.019569892473118272
  ],
  "n": 31,
  "running_cross": [
   0.185
  ]
 },
 "near177_KCMBON_rewired": {
  "mean": 0.01403225806451613,
  "ci": [
   0.004891129032258074,
   0.024086021505376327
  ],
  "n": 31,
  "running_cross": [
   0.2
  ]
 },
 "near177_KC_perm_within_subtype": {
  "mean": 0.009247311827956982,
  "ci": [
   0.0033333333333333244,
   0.015592741935483857
  ],
  "n": 31,
  "running_cross": []
 },
 "within_overall": 0.01251666666666666,
 "plac_KC_perm_all": {
  "mean": 0.015948540075627682,
  "ci": [
   -0.00165560993859706,
   0.03355269008985243
  ],
  "n_pos": 7,
  "n": 10
 },
 "plac_KCMBON_rewired": {
  "mean": 0.014965029557400367,
  "ci": [
   0.0041206764420352645,
   0.025809382672765467
  ],
  "n_pos": 9,
  "n": 10
 },
 "plac_PNKC_rewired": {
  "mean": 0.01618962801969581,
  "ci": [
   0.008920281916731887,
   0.02345897412265973
  ],
  "n_pos": 9,
  "n": 10
 },
 "plac_KC_perm_within_subtype": {
  "mean": 0.016619010015196927,
  "ci": [
   0.005583099944261236,
   0.027654920086132618
  ],
  "n_pos": 8,
  "n": 10
 },
 "plac_PEN_loop_shuffled": {
  "mean": 0.08574908264855714,
  "ci": [
   0.04876217859009629,
   0.12273598670701799
  ],
  "n_pos": 9,
  "n": 10
 },
 "plac_D7_out_shuffled": {
  "mean": 0.18387722391434566,
  "ci": [
   0.12285458705685387,
   0.24489986077183745
  ],
  "n_pos": 10,
  "n": 10
 },
 "P4_KC_perm_all": {
  "0.1": {
   "est": 0.14270969770749997,
   "ci": [
    0.1264649778521325,
    0.15942653724884379
   ],
   "ess": 58.73877011548728
  },
  "0.15": {
   "est": 0.0790225794300946,
   "ci": [
    0.0640489727357397,
    0.093799980179034
   ],
   "ess": 47.23710756650877
  },
  "0.177": {
   "est": 0.035601174417604665,
   "ci": [
    0.018547086534487014,
    0.05269129876209917
   ],
   "ess": 41.7798543117659
  },
  "0.2": {
   "est": -0.0023054060644121296,
   "ci": [
    -0.023811568336378784,
    0.018471672669644074
   ],
   "ess": 34.35417807587429
  },
  "0.25": {
   "est": -0.06136188469668838,
   "ci": [
    -0.08200104970521548,
    -0.04096192890655479
   ],
   "ess": 24.205812205892695
  },
  "0.3": {
   "est": -0.10893610027055278,
   "ci": [
    -0.1260142587570344,
    -0.08321932313280074
   ],
   "ess": 14.245744683653282
  }
 },
 "P4_KCMBON_rewired": {
  "0.1": {
   "est": 0.14421341562905382,
   "ci": [
    0.12875158553895605,
    0.16083004830278097
   ],
   "ess": 58.73877011548728
  },
  "0.15": {
   "est": 0.08474695630586881,
   "ci": [
    0.07144292736610701,
    0.09899118630307085
   ],
   "ess": 47.23710756650877
  },
  "0.177": {
   "est": 0.04537409396226351,
   "ci": [
    0.028662301482479648,
    0.06144084982406505
   ],
   "ess": 41.7798543117659
  },
  "0.2": {
   "est": 0.011845009248205338,
   "ci": [
    -0.006558709559985153,
    0.030798095849525368
   ],
   "ess": 34.35417807587429
  },
  "0.25": {
   "est": -0.03911399159938795,
   "ci": [
    -0.05763429111676931,
    -0.018957678632221343
   ],
   "ess": 24.205812205892695
  },
  "0.3": {
   "est": -0.08121580138613008,
   "ci": [
    -0.09785416322732203,
    -0.05559336198849812
   ],
   "ess": 14.245744683653282
  }
 },
 "bonf_alpha": 0.0001923076923076923,
 "bonf": {
  "KC_perm_all": {
   "0": {
    "n": 36,
    "share": [
     0.0208837805769747,
     0.0857498110536399
    ],
    "mean": 0.20055555555555557,
    "ci95": [
     0.1786574074074074,
     0.22393518518518515
    ],
    "ci_bonf": [
     0.15839722667378914,
     0.24349361645299114
    ],
    "n_pos": 36,
    "n_nonzero": 36,
    "sign_p": 2.9103830456733704e-11,
    "sign_p_min": 2.9103830456733704e-11
   },
   "1": {
    "n": 28,
    "share": [
     0.0866322784809578,
     0.1505039685436334
    ],
    "mean": 0.10416666666666667,
    "ci95": [
     0.08672619047619047,
     0.12273809523809523
    ],
    "ci_bonf": [
     0.07443663003663002,
     0.13720252976190317
    ],
    "n_pos": 28,
    "n_nonzero": 28,
    "sign_p": 7.450580596923828e-09,
    "sign_p_min": 7.450580596923828e-09
   },
   "2": {
    "n": 14,
    "share": [
     0.153061217707614,
     0.2178838569717016
    ],
    "mean": 0.002142857142857121,
    "ci95": [
     -0.030833333333333362,
     0.03059523809523808
    ],
    "ci_bonf": [
     -0.06393774038461539,
     0.053031353021975675
    ],
    "n_pos": 7,
    "n_nonzero": 14,
    "sign_p": 1.0,
    "sign_p_min": 0.0001220703125
   },
   "3": {
    "n": 11,
    "share": [
     0.2190941927222395,
     0.2830194049501705
    ],
    "mean": -0.06015151515151516,
    "ci95": [
     -0.08575757575757575,
     -0.03393939393939396
    ],
    "ci_bonf": [
     -0.10652682109557107,
     -0.01193468822843869
    ],
    "n_pos": 2,
    "n_nonzero": 11,
    "sign_p": 0.0654296875,
    "sign_p_min": 0.0009765625
   },
   "4": {
    "n": 6,
    "share": [
     0.2846875219225762,
     0.3494270774810318
    ],
    "mean": -0.1416666666666666,
    "ci95": [
     -0.15361111111111111,
     -0.12527777777777768
    ],
    "ci_bonf": [
     -0.16027777777777777,
     -0.11166666666666654
    ],
    "n_pos": 0,
    "n_nonzero": 6,
    "sign_p": 0.03125,
    "sign_p_min": 0.03125
   }
  },
  "KCMBON_rewired": {
   "0": {
    "n": 36,
    "share": [
     0.0208837805769747,
     0.0857498110536399
    ],
    "mean": 0.20064814814814813,
    "ci95": [
     0.17805555555555555,
     0.22416666666666663
    ],
    "ci_bonf": [
     0.15900989138176638,
     0.24786341257122335
    ],
    "n_pos": 36,
    "n_nonzero": 36,
    "sign_p": 2.9103830456733704e-11,
    "sign_p_min": 2.9103830456733704e-11
   },
   "1": {
    "n": 28,
    "share": [
     0.0866322784809578,
     0.1505039685436334
    ],
    "mean": 0.10672619047619047,
    "ci95": [
     0.0894047619047619,
     0.125
    ],
    "ci_bonf": [
     0.07573254922161171,
     0.1405128663003658
    ],
    "n_pos": 28,
    "n_nonzero": 28,
    "sign_p": 7.450580596923828e-09,
    "sign_p_min": 7.450580596923828e-09
   },
   "2": {
    "n": 14,
    "share": [
     0.153061217707614,
     0.2178838569717016
    ],
    "mean": 0.012499999999999995,
    "ci95": [
     -0.016904761904761915,
     0.039285714285714306
    ],
    "ci_bonf": [
     -0.044542593864468884,
     0.05735359432234311
    ],
    "n_pos": 8,
    "n_nonzero": 14,
    "sign_p": 0.79052734375,
    "sign_p_min": 0.0001220703125
   },
   "3": {
    "n": 11,
    "share": [
     0.2190941927222395,
     0.2830194049501705
    ],
    "mean": -0.03363636363636366,
    "ci95": [
     -0.06075757575757574,
     -0.00454545454545456
    ],
    "ci_bonf": [
     -0.08048955419580416,
     0.02526840034964673
    ],
    "n_pos": 3,
    "n_nonzero": 11,
    "sign_p": 0.2265625,
    "sign_p_min": 0.0009765625
   },
   "4": {
    "n": 6,
    "share": [
     0.2846875219225762,
     0.3494270774810318
    ],
    "mean": -0.11027777777777771,
    "ci95": [
     -0.12527777777777765,
     -0.09416666666666657
    ],
    "ci_bonf": [
     -0.13555555555555546,
     -0.0799999999999999
    ],
    "n_pos": 0,
    "n_nonzero": 6,
    "sign_p": 0.03125,
    "sign_p_min": 0.03125
   }
  }
 }
}

==> anc/results/synth.json <==
{
 "S1 no effect": {
  "P1 mean [2.5,97.5]": [
   0.004,
   -0.004,
   0.013
  ],
  "P2 mean [2.5,97.5]": [
   0.001,
   -0.021,
   0.022
  ],
  "P3 mean [2.5,97.5]": [
   -0.0,
   -0.021,
   0.02
  ],
  "true effect: all theta / data region": [
   0.0,
   0.0
  ],
  "plausible theta: real better / null better": [
   0.01,
   0.007
  ],
  "key parameter identified as deciding (fraction of reps)": 0.2
 },
 "S2 constant effect": {
  "P1 mean [2.5,97.5]": [
   0.082,
   0.076,
   0.09
  ],
  "P2 mean [2.5,97.5]": [
   0.079,
   0.059,
   0.1
  ],
  "P3 mean [2.5,97.5]": [
   0.079,
   0.058,
   0.099
  ],
  "true effect: all theta / data region": [
   0.08,
   0.08
  ],
  "plausible theta: real better / null better": [
   0.488,
   0.0
  ],
  "key parameter identified as deciding (fraction of reps)": 0.19
 },
 "S3 conditional effect": {
  "P1 mean [2.5,97.5]": [
   0.028,
   0.02,
   0.036
  ],
  "P2 mean [2.5,97.5]": [
   0.023,
   0.003,
   0.042
  ],
  "P3 mean [2.5,97.5]": [
   -0.004,
   -0.027,
   0.018
  ],
  "true effect: all theta / data region": [
   -0.015,
   -0.045
  ],
  "plausible theta: real better / null better": [
   0.074,
   0.002
  ],
  "key parameter identified as deciding (fraction of reps)": 1.0
 }
}

==> anc/results/theory_check.json <==
{
 "MB KC_perm_all": {
  "observed": 0.01594854007562768,
  "predicted": 0.02200342066234386,
  "kept": 0.4474999999999999,
  "corr": 0.9006070300452437
 },
 "MB KCMBON_rewired": {
  "observed": 0.01496502955740037,
  "predicted": 0.02141001811102,
  "kept": 0.44,
  "corr": 0.858403154613246
 },
 "MB PNKC_rewired": {
  "observed": 0.01618962801969581,
  "predicted": 0.01923132551946308,
  "kept": 0.4564999999999999,
  "corr": 0.8063361781587899
 },
 "MB KC_perm_within_subtype": {
  "observed": 0.016619010015196924,
  "predicted": 0.019589688387181853,
  "kept": 0.4625000000000001,
  "corr": 0.7611512685862896
 },
 "HD PEN_loop_shuffled": {
  "observed": 0.08574908264855713,
  "predicted": 0.08178304049762421,
  "kept": 0.1445,
  "corr": 0.5960393210830497
 },
 "HD D7_out_shuffled": {
  "observed": 0.1838772239143457,
  "predicted": 0.14665701190511846,
  "kept": 0.10199999999999998,
  "corr": 0.8496505167946398
 }
}

==> anc/results/variants.json <==
{
 "ff": {
  "n_theta": 120,
  "n_plausible": 63,
  "n_plausible_region": 23,
  "real_rho": -0.6152411628113864,
  "KC_perm_all": {
   "null_rho": 0.07461694042392009,
   "delta_rho": -0.8664887984901198,
   "zero": 0.2115980312785657,
   "mean_delta": 0.028833333333333332
  },
  "KCMBON_rewired": {
   "null_rho": 0.03926199304761093,
   "delta_rho": -0.8667867493170743,
   "zero": 0.21986997850443263,
   "mean_delta": 0.035361111111111114
  },
  "KC_perm_within_subtype": {
   "null_rho": -0.6492234651912764,
   "delta_rho": 0.04531527685742339,
   "zero": -0.08498140102315802,
   "mean_delta": 0.008055555555555564
  },
  "prot": {
   "KC_perm_all": {
    "P1": [
     0.073,
     0.037,
     0.11
    ],
    "P2": [
     0.081,
     0.035,
     0.135
    ],
    "P3": [
     -0.091,
     -0.131,
     -0.043
    ]
   },
   "KCMBON_rewired": {
    "P1": [
     0.078,
     0.043,
     0.112
    ],
    "P2": [
     0.101,
     0.064,
     0.157
    ],
    "P3": [
     -0.068,
     -0.107,
     -0.023
    ]
   },
   "KC_perm_within_subtype": {
    "P1": [
     0.01,
     0.001,
     0.018
    ],
    "P2": [
     0.001,
     -0.009,
     0.013
    ],
    "P3": [
     0.031,
     0.013,
     0.047
    ]
   }
  },
  "V1": true
 },
 "norm": {
  "n_theta": 120,
  "n_plausible": 67,
  "n_plausible_region": 26,
  "real_rho": -0.5875296964892475,
  "KC_perm_all": {
   "null_rho": 0.07559489505166946,
   "delta_rho": -0.8923225340145774,
   "zero": 0.21388297089621558,
   "mean_delta": 0.025333333333333326
  },
  "KCMBON_rewired": {
   "null_rho": 0.015861549450185534,
   "delta_rho": -0.8886239630566078,
   "zero": 0.23028538949639388,
   "mean_delta": 0.036083333333333335
  },
  "KC_perm_within_subtype": {
   "null_rho": -0.5980307480820276,
   "delta_rho": 0.15732111175086927,
   "zero": -0.06483850095410212,
   "mean_delta": 0.015333333333333338
  },
  "prot": {
   "KC_perm_all": {
    "P1": [
     0.058,
     0.033,
     0.084
    ],
    "P2": [
     0.057,
     0.007,
     0.115
    ],
    "P3": [
     -0.064,
     -0.095,
     -0.036
    ]
   },
   "KCMBON_rewired": {
    "P1": [
     0.07,
     0.047,
     0.095
    ],
    "P2": [
     0.079,
     0.025,
     0.129
    ],
    "P3": [
     -0.029,
     -0.052,
     -0.009
    ]
   },
   "KC_perm_within_subtype": {
    "P1": [
     0.018,
     0.01,
     0.026
    ],
    "P2": [
     -0.021,
     -0.043,
     0.003
    ],
    "P3": [
     0.032,
     0.019,
     0.042
    ]
   }
  },
  "V1": true
 },
 "noshare": {
  "n_theta": 120,
  "n_plausible": 98,
  "n_plausible_region": 53,
  "real_rho": 0.04299223164728525,
  "KC_perm_all": {
   "null_rho": 0.05747312257283488,
   "delta_rho": 0.030858452637284543,
   "zero": -13.058167203030331,
   "mean_delta": 0.16311111111111112
  },
  "KCMBON_rewired": {
   "null_rho": 0.0816192584298828,
   "delta_rho": 0.020488921270548372,
   "zero": -18.771882627452065,
   "mean_delta": 0.16505555555555554
  },
  "KC_perm_within_subtype": {
   "null_rho": 0.03640531006956236,
   "delta_rho": 0.08112460767343582,
   "zero": 0.3261196980903625,
   "mean_delta": -0.0023888888888888788
  },
  "prot": {
   "KC_perm_all": {
    "P1": [
     0.187,
     0.171,
     0.204
    ],
    "P2": [
     0.125,
     0.086,
     0.193
    ],
    "P3": [
     0.151,
     0.081,
     0.225
    ]
   },
   "KCMBON_rewired": {
    "P1": [
     0.189,
     0.175,
     0.204
    ],
    "P2": [
     0.137,
     0.109,
     0.195
    ],
    "P3": [
     0.156,
     0.098,
     0.215
    ]
   },
   "KC_perm_within_subtype": {
    "P1": [
     -0.002,
     -0.007,
     0.002
    ],
    "P2": [
     -0.003,
     -0.011,
     0.005
    ],
    "P3": [
     -0.003,
     -0.012,
     0.008
    ]
   }
  },
  "realised_share": {
   "median": 0.045736369910282945,
   "min": 0.017874396135265695,
   "max": 0.08169934640522877
  },
  "V2": true
 }
}
